Computing associators of endomorphism fusion categories

Many applications of fusion categories, particularly in physics, require the associators or $F$-symbols to be known explicitly. Finding these matrices typically involves solving vast systems of coupled polynomial equations in large numbers of variables. In this work, we present an algorithm that allows associator data for some category with unknown associator to be computed from a Morita equivalent category with known data. Given a module category over the latter, we utilize the representation theory of a module tube category, built from the known data, to compute this unknown associator data. When the input category is unitary, we discuss how to ensure the obtained data is also unitary. We provide several worked examples to illustrate this algorithm. In addition, we include several Mathematica files showing how the algorithm can be used to compute the data for the Haagerup category $\mathcal{H}_1$, whose data was previously unknown.

==> anc/FindingModules.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     38544,        926]
NotebookOptionsPosition[     36596,        887]
NotebookOutlinePosition[     36989,        903]
CellTagsIndexPosition[     36946,        900]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookFind", "[", 
   RowBox[{
    RowBox[{"SelectedNotebook", "[", "]"}], ",", "\"\<Output\>\"", ",", "All",
     ",", "CellStyle"}], "]"}], ";", 
  RowBox[{"FrontEndExecute", "[", 
   RowBox[{"FrontEndToken", "[", "\"\<Clear\>\"", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookDelete", "@", 
   RowBox[{"Cells", "@", 
    RowBox[{"MessagesNotebook", "[", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.824831993408017*^9, 3.824831996476914*^9}, {
  3.824832762052793*^9, 3.824832762522141*^9}, {3.8280144230497427`*^9, 
  3.828014423572156*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"2e0a17db-b4d7-4261-85dc-0212620666fc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
    "\"\<Haagerup/H3Data.m\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<Functions.m\>\""}], 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.828014466421391*^9, 3.828014483078248*^9}, {
  3.82801456902169*^9, 3.828014569953722*^9}, {3.8280146567826*^9, 
  3.828014664813957*^9}, {3.840637218441896*^9, 3.840637238281473*^9}, {
  3.840726961556635*^9, 3.8407269947314777`*^9}, {3.840886428723568*^9, 
  3.840886439095872*^9}, {3.841158746002653*^9, 
  3.841158765018342*^9}},ExpressionUUID->"cec07a6f-dc76-4a7f-ac08-\
5986f0f4092b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Module", " ", "objects"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"obsM", "=", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "2", ",", "3"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"W", "[", 
       RowBox[{"unit", ",", "x_"}], "]"}], "[", "y_", "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"x", "===", "y"}], ",", "1", ",", "0"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"repl", "=", 
     RowBox[{"Quiet", "[", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{"Flatten", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"W0", "[", 
              RowBox[{"a", ",", "m"}], "]"}], "[", "n", "]"}], "\[Equal]", 
            RowBox[{
             RowBox[{"W0", "[", 
              RowBox[{
               RowBox[{"dual", "[", "a", "]"}], ",", "n"}], "]"}], "[", "m", 
             "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", "obs"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"m", ",", "obsM"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "obsM"}], "}"}]}], "]"}], "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Can", " ", "insert", " ", "any", " ", "extra", " ", "constraints", " ", 
     "we", " ", "already", " ", 
     RowBox[{"know", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"repl", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"repl", ",", 
       RowBox[{"{", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"W", "[", 
       RowBox[{"a_", ",", "b_"}], "]"}], "[", "c_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"W0", "[", 
        RowBox[{"a", ",", "b"}], "]"}], "[", "c", "]"}], "//.", "repl"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"dimM", "[", "a_", "]"}], ":=", 
     RowBox[{
      RowBox[{"d", "[", "a", "]"}], "//.", "repl"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"wvars", "=", 
     RowBox[{"Variables", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"W", "[", 
           RowBox[{"a", ",", "m"}], "]"}], "[", "n", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "obs"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "obsM"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "obsM"}], "}"}]}], "]"}], "//", "Flatten"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"associativityEqnsM", "[", "]"}], ":=", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"V", "[", 
              RowBox[{"a", ",", "b"}], "]"}], "[", "c", "]"}], 
            RowBox[{
             RowBox[{"W", "[", 
              RowBox[{"c", ",", "m"}], "]"}], "[", "n", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"c", ",", 
             RowBox[{"fusionproduct", "[", 
              RowBox[{"a", ",", "b"}], "]"}]}], "}"}]}], "]"}], "\[Equal]", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"W", "[", 
              RowBox[{"b", ",", "m"}], "]"}], "[", "q", "]"}], 
            RowBox[{
             RowBox[{"W", "[", 
              RowBox[{"a", ",", "q"}], "]"}], "[", "n", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "obsM"}], "}"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"a", ",", "obs"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "obs"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "obsM"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "obsM"}], "}"}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dimEqnsM", "[", "]"}], ":=", 
    RowBox[{"Module", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", "eqns", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"eqns", "=", 
        RowBox[{"Flatten", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"dim", "[", "a", "]"}], 
             RowBox[{"d", "[", "m", "]"}]}], "\[Equal]", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"d", "[", "n", "]"}], 
               RowBox[{
                RowBox[{"W", "[", 
                 RowBox[{"a", ",", "m"}], "]"}], "[", "n", "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"n", ",", "obsM"}], "}"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", "obs"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"m", ",", "obsM"}], "}"}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"eqns", ",", 
         RowBox[{
          RowBox[{"Total", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"d", "[", "#", "]"}], "2"], "&"}], "/@", "obsM"}], 
           "]"}], "\[Equal]", 
          SuperscriptBox[
           RowBox[{"dtot", "[", "]"}], "2"]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"eqns", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"d", "[", "#", "]"}], ">", "0"}], "&"}], "/@", "obsM"}]}],
         "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{"DeleteDuplicates", "[", 
         RowBox[{"Flatten", "[", "eqns", "]"}], "]"}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.828014500029245*^9, 3.828014644397642*^9}, {
   3.8280146767981*^9, 3.828014851966897*^9}, {3.828014897015237*^9, 
   3.828014921735794*^9}, {3.8280149624555492`*^9, 3.828015117592002*^9}, 
   3.828015155728651*^9, {3.828015265488942*^9, 3.828015311216716*^9}, {
   3.828015380185403*^9, 3.828015603210967*^9}, {3.8280157424987383`*^9, 
   3.8280158823947077`*^9}, {3.828015913941264*^9, 3.828015966253098*^9}, {
   3.8280159968203077`*^9, 3.828016133804007*^9}, {3.8280162575987988`*^9, 
   3.828016291992794*^9}, {3.828016338047583*^9, 3.8280164424268093`*^9}, {
   3.828016478170271*^9, 3.8280164783416224`*^9}, {3.828016551457335*^9, 
   3.8280166287346773`*^9}, 3.828016698919142*^9, {3.828016761479652*^9, 
   3.828016806310875*^9}, {3.82801692173777*^9, 3.828017105394771*^9}, {
   3.828017151418167*^9, 3.828017151603211*^9}, {3.828017193186627*^9, 
   3.828017193451919*^9}, {3.828017238170878*^9, 3.828017238403623*^9}, {
   3.828017270363859*^9, 3.828017270548435*^9}, {3.828017319315638*^9, 
   3.828017319492622*^9}, {3.828017646964755*^9, 3.828017658583243*^9}, {
   3.828017705061203*^9, 3.8280177052462378`*^9}, {3.828017825117725*^9, 
   3.828017829077683*^9}, {3.828017884086575*^9, 3.828017885229776*^9}, {
   3.8280179907747793`*^9, 3.8280180608946877`*^9}, {3.828018303608107*^9, 
   3.828018303840748*^9}, {3.828018351088162*^9, 3.828018401929562*^9}, {
   3.828018435216662*^9, 3.828018436192047*^9}, 3.8280184779284353`*^9, {
   3.828018542805121*^9, 3.8280185450923367`*^9}, 3.828019511911305*^9, {
   3.828019559231823*^9, 3.828019586190394*^9}, {3.828019747191313*^9, 
   3.8280197475828047`*^9}, {3.828020059589238*^9, 3.8280200660217037`*^9}, {
   3.840624307087716*^9, 3.8406243073917093`*^9}, {3.8406246615852337`*^9, 
   3.840624669055355*^9}, {3.840625016971133*^9, 3.840625026664431*^9}, {
   3.840625095814858*^9, 3.8406251324913187`*^9}, {3.8406252777155333`*^9, 
   3.840625279478744*^9}, {3.8406264716899014`*^9, 3.8406264852086363`*^9}, {
   3.840626546808687*^9, 3.840626555407933*^9}, {3.840626603964727*^9, 
   3.840626604227233*^9}, {3.8406266771291924`*^9, 3.840626754209141*^9}, 
   3.840627018279455*^9, {3.8406271726476707`*^9, 3.8406271946864758`*^9}, {
   3.840627393535823*^9, 3.8406274015673323`*^9}, 3.840631831396529*^9, 
   3.840631891714446*^9, 3.840631942948943*^9, {3.8406323347204323`*^9, 
   3.840632370949587*^9}, {3.840632429160603*^9, 3.8406324320596943`*^9}, {
   3.8406327635365467`*^9, 3.8406327904836063`*^9}, 3.840633173432417*^9, {
   3.8406332735013447`*^9, 3.840633321813904*^9}, 3.840633369706406*^9, {
   3.840633421289151*^9, 3.840633428711485*^9}, {3.840634687191271*^9, 
   3.840634687371791*^9}, {3.840635376123536*^9, 3.840635376395822*^9}, {
   3.840637244929388*^9, 3.840637332300688*^9}, {3.840637372133473*^9, 
   3.840637381550297*^9}, {3.840705915699991*^9, 3.840705999399494*^9}, {
   3.840706466395523*^9, 3.8407064767482653`*^9}, 3.840727008992741*^9, {
   3.840728476519396*^9, 3.840728483134611*^9}, {3.840728708975356*^9, 
   3.840728712006874*^9}, {3.8407288283868113`*^9, 3.840728829186245*^9}, {
   3.840728874472632*^9, 3.8407288791275873`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"58df11a0-7205-43b8-9a43-11dc04be9e66"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sols", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"search", "[", 
   RowBox[{"eq_", ",", "v_", ",", "w_", ",", "maxMult_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x", ",", "eq0"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "v", "]"}], "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"AppendTo", "[", 
         RowBox[{"sols", ",", "w"}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
     ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"x", "=", "0"}], ",", 
       RowBox[{"x", "\[LessEqual]", "maxMult"}], ",", 
       RowBox[{"x", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"eq0", "=", 
         RowBox[{"eq", "//.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"v", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "\[Rule]", "x"}], "}"}]}]}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"If", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"FreeQ", "[", 
           RowBox[{"eq0", ",", "False"}], "]"}], "\[IndentingNewLine]", ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"search", "[", 
            RowBox[{"eq0", ",", 
             RowBox[{"v", "[", 
              RowBox[{"[", 
               RowBox[{"2", ";;"}], "]"}], "]"}], ",", 
             RowBox[{"Join", "[", 
              RowBox[{"w", ",", 
               RowBox[{"{", "x", "}"}]}], "]"}], ",", "maxMult"}], "]"}], 
           ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.8406313590748158`*^9, 3.840631644040861*^9}, {
   3.840631675124596*^9, 3.840631845105648*^9}, {3.8406318969063597`*^9, 
   3.840631926700038*^9}, {3.840632024233253*^9, 3.8406320771759787`*^9}, {
   3.840632228736651*^9, 3.8406322480010233`*^9}, {3.840632472412751*^9, 
   3.840632511919036*^9}, 3.840632547770426*^9, {3.840632647498703*^9, 
   3.8406326975360537`*^9}, {3.8406327275629663`*^9, 3.840632770602955*^9}, 
   3.8406329181264343`*^9, {3.8406330045905323`*^9, 3.840633019951172*^9}, 
   3.840633310301981*^9, 3.8406334367904663`*^9, {3.8406337522443037`*^9, 
   3.840633757739832*^9}, {3.840633800288287*^9, 3.84063380475648*^9}, {
   3.840633871855256*^9, 3.840633911535656*^9}, {3.840634006095765*^9, 
   3.840634028435153*^9}, {3.840634082512302*^9, 3.840634085621544*^9}, {
   3.840634125970105*^9, 3.840634130334031*^9}, {3.840634207340856*^9, 
   3.840634220062681*^9}, {3.840634296257148*^9, 3.84063430998321*^9}, {
   3.8406343457613993`*^9, 3.840634393772676*^9}, {3.8406346215710287`*^9, 
   3.840634622512684*^9}, {3.840634709977208*^9, 3.840634761194935*^9}, {
   3.840634813307785*^9, 3.8406348876843643`*^9}, {3.840634917966712*^9, 
   3.840634920163043*^9}, {3.8406349886582193`*^9, 3.840635009492066*^9}, {
   3.840635048453885*^9, 3.8406350509159927`*^9}, {3.840635084376505*^9, 
   3.8406351142518473`*^9}, {3.840635213438714*^9, 3.840635213924005*^9}, 
   3.8406353807787848`*^9, {3.840637444989141*^9, 3.8406374598457336`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"32b0eae5-99e6-4568-85ed-276754ce997d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Length", "[", "wvars", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Monitor", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"search", "[", 
    RowBox[{
     RowBox[{"associativityEqnsM", "[", "]"}], ",", "wvars", ",", 
     RowBox[{"{", "}"}], ",", "1"}], "]"}], "\[IndentingNewLine]", ",", 
   RowBox[{"Dimensions", "[", "sols", "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.840631568786447*^9, 3.8406315802494087`*^9}, 
   3.8406332145483103`*^9, {3.840633288738491*^9, 3.840633308486614*^9}, 
   3.840633403442986*^9, 3.8406334389849577`*^9, {3.840633728609767*^9, 
   3.840633742617257*^9}, {3.8406339429713078`*^9, 3.840633949090435*^9}, {
   3.840633984113007*^9, 3.8406339848708572`*^9}, 3.8406348947734623`*^9, 
   3.840635021475871*^9, 3.840637396081683*^9, {3.840637468225595*^9, 
   3.84063746830247*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"b444acba-1274-4c12-abfe-0846d1074efd"],

Cell[BoxData["46"], "Output",
 CellChangeTimes->{3.841158755109065*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"e59f3c92-e257-4081-a8e2-ee3839c7c8b6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sols", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.840633964909566*^9, 3.8406339673794937`*^9}, 
   3.8406347015646763`*^9, {3.840634930373023*^9, 3.840634939336092*^9}, 
   3.840635016590311*^9, {3.8406351190931587`*^9, 3.8406351197484007`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"7f250672-de46-4379-a9e6-bf5356d4919b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "1", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", 
      "1", "0", "0", "1", "1", "1", "1", "1", "1", "1", "0", "1", "1", "1", 
      "1", "0", "1", "1", "1", "0", "1", "1", "1", "1", "0", "1", "1", "1", 
      "1", "1", "1", "0"},
     {"0", "0", "0", "1", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", 
      "1", "0", "1", "1", "0", "1", "1", "1", "1", "1", "1", "0", "0", "1", 
      "1", "1", "1", "1", "1", "1", "0", "1", "1", "1", "1", "0", "1", "1", 
      "1", "0", "1", "1"},
     {"0", "0", "0", "1", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", 
      "1", "0", "1", "1", "1", "0", "1", "1", "1", "0", "1", "1", "1", "1", 
      "0", "1", "1", "1", "1", "1", "1", "0", "0", "1", "1", "1", "1", "1", 
      "1", "1", "0", "1"},
     {"0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
      "0", "0", "0", "1", "1", "1", "1", "1", "0", "1", "1", "1", "1", "1", 
      "1", "0", "0", "1", "1", "1", "1", "1", "1", "0", "1", "1", "1", "1", 
      "1", "1", "1", "0"},
     {"0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
      "0", "0", "1", "0", "1", "1", "1", "1", "1", "1", "1", "0", "0", "1", 
      "1", "1", "1", "1", "0", "1", "1", "1", "1", "1", "1", "0", "0", "1", 
      "1", "1", "1", "1"},
     {"0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
      "0", "0", "1", "1", "1", "0", "0", "1", "1", "1", "1", "1", "1", "0", 
      "1", "1", "1", "1", "1", "1", "1", "0", "0", "1", "1", "1", "1", "1", 
      "0", "1", "1", "1"},
     {"0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", "1", "1", "0", 
      "0", "0", "0", "1", "1", "1", "1", "1", "1", "1", "0", "1", "1", "1", 
      "0", "1", "1", "1", "1", "1", "1", "0", "1", "1", "1", "0", "1", "1", 
      "1", "0", "1", "1"},
     {"0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", "1", "1", "0", 
      "0", "0", "1", "1", "0", "1", "1", "1", "1", "1", "1", "0", "1", "1", 
      "1", "0", "1", "1", "1", "0", "1", "1", "0", "1", "1", "1", "1", "1", 
      "1", "1", "0", "1"},
     {"0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", "1", "1", "0", 
      "0", "0", "1", "1", "1", "0", "1", "1", "1", "0", "1", "1", "0", "1", 
      "1", "1", "1", "1", "1", "1", "0", "1", "1", "1", "0", "1", "1", "1", 
      "1", "1", "1", "0"},
     {"0", "0", "1", "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
      "0", "1", "0", "1", "1", "1", "1", "0", "1", "1", "1", "1", "1", "1", 
      "0", "1", "0", "1", "1", "1", "1", "1", "1", "0", "1", "1", "1", "1", 
      "1", "0", "1", "1"},
     {"0", "0", "1", "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
      "0", "1", "1", "0", "1", "1", "1", "1", "1", "0", "1", "1", "0", "1", 
      "1", "1", "1", "0", "1", "1", "1", "1", "1", "1", "0", "1", "0", "1", 
      "1", "1", "1", "1"},
     {"0", "0", "1", "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
      "0", "1", "1", "1", "0", "1", "0", "1", "1", "1", "1", "1", "1", "0", 
      "1", "1", "1", "1", "1", "0", "1", "1", "0", "1", "1", "1", "1", "0", 
      "1", "1", "1", "1"},
     {"0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", "1", "0", 
      "0", "0", "0", "1", "1", "1", "1", "1", "0", "1", "1", "1", "1", "0", 
      "1", "1", "1", "1", "1", "1", "1", "0", "1", "1", "1", "0", "0", "1", 
      "1", "1", "1", "1"},
     {"0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", "1", "0", 
      "0", "0", "1", "0", "1", "1", "1", "1", "1", "1", "1", "0", "1", "1", 
      "1", "0", "0", "1", "1", "1", "1", "1", "0", "1", "1", "1", "1", "1", 
      "0", "1", "1", "1"},
     {"0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", "1", "0", 
      "0", "0", "1", "1", "1", "0", "0", "1", "1", "1", "1", "1", "0", "1", 
      "1", "1", "1", "1", "0", "1", "1", "1", "1", "0", "1", "1", "1", "1", 
      "1", "1", "1", "0"},
     {"0", "1", "0", "0", "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", 
      "0", "1", "0", "1", "1", "1", "1", "0", "1", "1", "1", "1", "1", "0", 
      "1", "1", "1", "1", "1", "0", "1", "1", "1", "1", "0", "1", "0", "1", 
      "1", "1", "1", "1"},
     {"0", "1", "0", "0", "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", 
      "0", "1", "1", "0", "1", "1", "1", "1", "1", "0", "1", "1", "1", "1", 
      "0", "1", "0", "1", "1", "1", "1", "1", "0", "1", "1", "1", "1", "0", 
      "1", "1", "1", "1"},
     {"0", "1", "0", "0", "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", 
      "0", "1", "1", "1", "0", "1", "0", "1", "1", "1", "1", "1", "0", "1", 
      "1", "1", "1", "0", "1", "1", "1", "1", "1", "0", "1", "1", "1", "1", 
      "1", "0", "1", "1"},
     {"1", "0", "0", "0", "0", "0", "0", "1", "0", "1", "0", "0", "0", "0", 
      "1", "0", "1", "1", "1", "1", "0", "1", "1", "1", "0", "1", "1", "1", 
      "1", "1", "1", "1", "0", "0", "1", "1", "1", "1", "1", "1", "1", "0", 
      "1", "1", "1", "0"},
     {"1", "0", "0", "0", "0", "0", "0", "1", "0", "1", "0", "0", "0", "0", 
      "1", "0", "1", "1", "1", "1", "1", "0", "1", "1", "1", "0", "1", "1", 
      "1", "1", "0", "1", "1", "1", "0", "1", "1", "1", "1", "1", "1", "1", 
      "0", "0", "1", "1"},
     {"1", "0", "0", "0", "0", "0", "0", "1", "0", "1", "0", "0", "0", "0", 
      "1", "0", "1", "1", "1", "1", "1", "1", "0", "0", "1", "1", "1", "1", 
      "1", "1", "1", "0", "1", "1", "1", "0", "1", "1", "1", "1", "0", "1", 
      "1", "1", "0", "1"},
     {"1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "0", "1", 
      "0", "0", "1", "1", "1", "1", "0", "1", "1", "1", "0", "1", "1", "1", 
      "1", "1", "1", "0", "1", "1", "1", "0", "1", "1", "1", "1", "1", "1", 
      "0", "0", "1", "1"},
     {"1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "0", "1", 
      "0", "0", "1", "1", "1", "1", "1", "0", "1", "1", "1", "0", "1", "1", 
      "1", "1", "1", "1", "0", "0", "1", "1", "1", "1", "1", "1", "0", "1", 
      "1", "1", "0", "1"},
     {"1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "0", "1", 
      "0", "0", "1", "1", "1", "1", "1", "1", "0", "0", "1", "1", "1", "1", 
      "1", "1", "0", "1", "1", "1", "0", "1", "1", "1", "1", "1", "1", "0", 
      "1", "1", "1", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.841158892890106*^9},
 CellLabel->
  "Out[21]//MatrixForm=",ExpressionUUID->"acde7c5f-3a69-4193-b224-\
9be58c6aeb3e"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"rules", "[", "x_", "]"}], ":=", 
   RowBox[{"Join", "[", 
    RowBox[{"repl", ",", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Rule", "@@", "#"}], "&"}], "/@", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{"wvars", ",", 
          RowBox[{"sols", "[", 
           RowBox[{"[", "x", "]"}], "]"}]}], "}"}], "]"}]}], ")"}]}], "]"}]}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fusionTable", "[", "x_", "]"}], ":=", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Sort", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"ConstantArray", "[", 
          RowBox[{"n", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"W", "[", 
              RowBox[{"a", ",", "m"}], "]"}], "[", "n", "]"}], "//.", 
            RowBox[{"rules", "[", "x", "]"}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "obsM"}], "}"}]}], "]"}], "]"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"a", ",", "obs"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "obsM"}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fusionMats", "[", 
   RowBox[{"x_", ",", "\[Phi]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"W", "[", 
          RowBox[{"#", ",", "m"}], "]"}], "[", "n", "]"}], "//.", 
        RowBox[{"rules", "[", "x", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "obsM"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "obsM"}], "}"}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"\[Phi]", "+", "1"}], ",", 
       RowBox[{"\[Phi]", "+", "1"}]}], "]"}], "]"}], "&"}], "/@", 
   "obs"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fusionMats", "[", "x_", "]"}], ":=", 
  RowBox[{"fusionMats", "[", 
   RowBox[{"x", ",", "obsM"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.84063512625276*^9, 3.840635188547228*^9}, {
   3.840635316397943*^9, 3.840635360364256*^9}, {3.840635463721622*^9, 
   3.840635489485262*^9}, {3.8406355508726177`*^9, 3.8406355731256847`*^9}, {
   3.8406357339377737`*^9, 3.840635746886012*^9}, {3.840635866873204*^9, 
   3.840635901046603*^9}, {3.8406367575197372`*^9, 3.840636758011291*^9}, {
   3.8406376143934298`*^9, 3.8406376187440777`*^9}, {3.8406376584539747`*^9, 
   3.840637687672621*^9}, {3.840638056074795*^9, 3.840638070186297*^9}, {
   3.840638272767405*^9, 3.8406383174979753`*^9}, 3.840638414817041*^9, {
   3.840638514373939*^9, 3.8406386601413193`*^9}, {3.840638722266391*^9, 
   3.840638763843307*^9}, 3.840638826138152*^9, {3.840727426066627*^9, 
   3.8407274283620462`*^9}, {3.840727461347475*^9, 3.840727470322123*^9}, {
   3.840727500946944*^9, 3.840727513202132*^9}, {3.840727624984927*^9, 
   3.840727648157445*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"1c9f8fdf-2a94-4d68-9c4b-3045092c967f"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"In", " ", "this", " ", "case"}], ",", " ", 
   RowBox[{
   "we", " ", "can", " ", "readily", " ", "check", " ", "that", " ", "all", 
    " ", "the", " ", "fusion", " ", "rings", " ", "are", " ", "related", " ", 
    "by", " ", "relabeling", " ", "the", " ", "module", " ", "objects"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.840637471792976*^9, 3.8406374980303097`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"46766a7b-a010-4445-af35-b83b779811af"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Position", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"fusionMats", "[", "16", "]"}], "\[Equal]", 
        RowBox[{"fusionMats", "[", 
         RowBox[{"i", ",", "#"}], "]"}]}], "&"}], "/@", 
      RowBox[{"Permutations", "[", "obsM", "]"}]}], ",", "True"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{
      RowBox[{"Dimensions", "[", "sols", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.84063750086311*^9, 3.84063757613328*^9}, {
   3.840637693132399*^9, 3.840637884501959*^9}, {3.840638089261771*^9, 
   3.8406381774721937`*^9}, {3.84063877354627*^9, 3.840638779768116*^9}, {
   3.840638914849436*^9, 3.8406389247685127`*^9}, 3.840706330549769*^9, {
   3.840727569949198*^9, 3.840727605248035*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"1f5fed58-b936-4ffa-9ca0-02c33a82218e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"{", "6", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "23", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "14", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "5", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "21", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "8", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "4", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "20", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "17", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "3", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "15", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "7", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "2", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "19", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "11", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "1", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "13", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "9", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "12", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "24", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "16", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "10", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "22", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "18", "}"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.841158901283749*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"93036a3b-ec5f-40a6-b9ce-7fcb38079189"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"MNames", "=", 
   RowBox[{"<|", 
    RowBox[{
     RowBox[{"0", "->", "\[CapitalGamma]"}], ",", 
     RowBox[{"1", "->", 
      RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}]}], ",", 
     RowBox[{"2", "->", 
      RowBox[{
       RowBox[{"\[Alpha]", "^", "2"}], " ", "\[CapitalGamma]"}]}], ",", 
     RowBox[{"3", "->", "\[CapitalLambda]"}]}], "|>"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"TableForm", "[", 
  RowBox[{
   RowBox[{"Map", "[", 
    RowBox[{"Total", ",", 
     RowBox[{"Map", "[", 
      RowBox[{"MNames", ",", 
       RowBox[{"fusionTable", "[", "16", "]"}], ",", 
       RowBox[{"{", "3", "}"}]}], "]"}], ",", 
     RowBox[{"{", "2", "}"}]}], "]"}], ",", 
   RowBox[{"TableHeadings", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"objNames", "/@", "obs"}], ",", 
      RowBox[{"MNames", "/@", "obsM"}]}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.840706078977038*^9, 3.8407062331193027`*^9}, 
   3.840706290693437*^9, {3.84072706236209*^9, 3.840727068955781*^9}, {
   3.840728364065027*^9, 3.84072837225928*^9}, {3.840728410442062*^9, 
   3.840728440469997*^9}, {3.8411589205321302`*^9, 3.8411589220676622`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"7e093a16-10bc-4b19-b569-1ba00924d072"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      StyleBox["\[Null]",
       ShowStringCharacters->False], 
      TagBox["\[CapitalGamma]",
       HoldForm], 
      TagBox[
       RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}],
       HoldForm], 
      TagBox[
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[CapitalGamma]"}],
       HoldForm], 
      TagBox["\[CapitalLambda]",
       HoldForm]},
     {
      TagBox["1",
       HoldForm], "\[CapitalGamma]", 
      RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}], 
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], " ", "\[CapitalGamma]"}], 
      "\[CapitalLambda]"},
     {
      TagBox["\[Alpha]",
       HoldForm], 
      RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}], 
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], " ", "\[CapitalGamma]"}], 
      "\[CapitalGamma]", "\[CapitalLambda]"},
     {
      TagBox[
       SuperscriptBox["\[Alpha]", "2"],
       HoldForm], 
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], " ", "\[CapitalGamma]"}], 
      "\[CapitalGamma]", 
      RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}], "\[CapitalLambda]"},
     {
      TagBox["\[Rho]",
       HoldForm], 
      RowBox[{
       RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[CapitalGamma]"}], "+", 
       "\[CapitalLambda]"}], 
      RowBox[{"\[CapitalGamma]", "+", 
       RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}], "+", 
       "\[CapitalLambda]"}], 
      RowBox[{"\[CapitalGamma]", "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[CapitalGamma]"}], "+", 
       "\[CapitalLambda]"}], 
      RowBox[{"\[CapitalGamma]", "+", 
       RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[CapitalGamma]"}], "+", 
       "\[CapitalLambda]"}]},
     {
      TagBox[
       RowBox[{"\[Alpha]", " ", "\[Rho]"}],
       HoldForm], 
      RowBox[{"\[CapitalGamma]", "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[CapitalGamma]"}], "+", 
       "\[CapitalLambda]"}], 
      RowBox[{
       RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[CapitalGamma]"}], "+", 
       "\[CapitalLambda]"}], 
      RowBox[{"\[CapitalGamma]", "+", 
       RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}], "+", 
       "\[CapitalLambda]"}], 
      RowBox[{"\[CapitalGamma]", "+", 
       RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[CapitalGamma]"}], "+", 
       "\[CapitalLambda]"}]},
     {
      TagBox[
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}],
       HoldForm], 
      RowBox[{"\[CapitalGamma]", "+", 
       RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}], "+", 
       "\[CapitalLambda]"}], 
      RowBox[{"\[CapitalGamma]", "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[CapitalGamma]"}], "+", 
       "\[CapitalLambda]"}], 
      RowBox[{
       RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[CapitalGamma]"}], "+", 
       "\[CapitalLambda]"}], 
      RowBox[{"\[CapitalGamma]", "+", 
       RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[CapitalGamma]"}], "+", 
       "\[CapitalLambda]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxDividers->{
     "Columns" -> {False, True, {False}, False}, 
      "Rows" -> {False, True, {False}, False}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   {OutputFormsDump`HeadedRows, OutputFormsDump`HeadedColumns}],
  Function[BoxForm`e$, 
   TableForm[
   BoxForm`e$, 
    TableHeadings -> {{
      1, $CellContext`\[Alpha], $CellContext`\[Alpha]^2, $CellContext`\[Rho], \
$CellContext`\[Alpha] $CellContext`\[Rho], $CellContext`\[Alpha]^2 \
$CellContext`\[Rho]}, {$CellContext`\[CapitalGamma], $CellContext`\[Alpha] \
$CellContext`\[CapitalGamma], $CellContext`\[Alpha]^2 $CellContext`\
\[CapitalGamma], $CellContext`\[CapitalLambda]}}]]]], "Output",
 CellChangeTimes->{{3.841158901323765*^9, 3.841158922735095*^9}},
 CellLabel->
  "Out[32]//TableForm=",ExpressionUUID->"f8806802-9f22-4cca-a9c4-\
c5bca84e9d3e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"d", "[", "#", "]"}], "&"}], "/@", "obsM"}], ")"}], "//.", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"dimEqnsM", "[", "]"}], "//.", 
     RowBox[{"rules", "[", "16", "]"}]}], "]"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.840706333289693*^9, 3.84070641794948*^9}, 
   3.840707046234968*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"d915215b-b197-4574-abb2-c6563c45d158"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    SqrtBox[
     RowBox[{"4", "+", 
      SqrtBox["13"]}]], ",", 
    SqrtBox[
     RowBox[{"4", "+", 
      SqrtBox["13"]}]], ",", 
    SqrtBox[
     RowBox[{"4", "+", 
      SqrtBox["13"]}]], ",", 
    SqrtBox[
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        SqrtBox["13"]}], ")"}]}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.8411589021360683`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"6e28675f-0530-4486-a3b5-58e837fd9677"]
}, Open  ]]
},
WindowSize->{1920, 1120},
WindowMargins->{{1920, Automatic}, {25, Automatic}},
FrontEndVersion->"12.3 for Linux x86 (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"3858b6a9-8621-4f7d-b183-da4d529e301b"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 796, 19, 75, "Input",ExpressionUUID->"2e0a17db-b4d7-4261-85dc-0212620666fc"],
Cell[1357, 41, 747, 17, 53, "Input",ExpressionUUID->"cec07a6f-dc76-4a7f-ac08-5986f0f4092b"],
Cell[2107, 60, 9465, 221, 563, "Input",ExpressionUUID->"58df11a0-7205-43b8-9a43-11dc04be9e66"],
Cell[11575, 283, 3513, 72, 383, "Input",ExpressionUUID->"32b0eae5-99e6-4568-85ed-276754ce997d"],
Cell[CellGroupData[{
Cell[15113, 359, 925, 16, 97, "Input",ExpressionUUID->"b444acba-1274-4c12-abfe-0846d1074efd"],
Cell[16041, 377, 150, 2, 34, "Output",ExpressionUUID->"e59f3c92-e257-4081-a8e2-ee3839c7c8b6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16228, 384, 359, 5, 30, "Input",ExpressionUUID->"7f250672-de46-4379-a9e6-bf5356d4919b"],
Cell[16590, 391, 6778, 113, 437, "Output",ExpressionUUID->"acde7c5f-3a69-4193-b224-9be58c6aeb3e"]
}, Open  ]],
Cell[23383, 507, 3121, 79, 185, "Input",ExpressionUUID->"1c9f8fdf-2a94-4d68-9c4b-3045092c967f"],
Cell[26507, 588, 508, 10, 30, "Input",ExpressionUUID->"46766a7b-a010-4445-af35-b83b779811af"],
Cell[CellGroupData[{
Cell[27040, 602, 967, 22, 30, "Input",ExpressionUUID->"1f5fed58-b936-4ffa-9ca0-02c33a82218e"],
Cell[28010, 626, 1605, 52, 34, "Output",ExpressionUUID->"93036a3b-ec5f-40a6-b9ce-7fcb38079189"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29652, 683, 1271, 31, 53, "Input",ExpressionUUID->"7e093a16-10bc-4b19-b569-1ba00924d072"],
Cell[30926, 716, 4570, 127, 169, "Output",ExpressionUUID->"f8806802-9f22-4cca-a9c4-c5bca84e9d3e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35533, 848, 494, 14, 30, "Input",ExpressionUUID->"d915215b-b197-4574-abb2-c6563c45d158"],
Cell[36030, 864, 550, 20, 53, "Output",ExpressionUUID->"6e28675f-0530-4486-a3b5-58e837fd9677"]
}, Open  ]]
}
]
*)



==> anc/Functions.m <==
(* ::Package:: *)

polarForm=Expand[#/.z_?NumericQ:>Abs[z] Exp[I Arg[z]]]&;


(* ::Section:: *)
(*Fusion Ring*)


fusionproduct[a_,b_]/;MemberQ[obs,a]&&MemberQ[obs,b]:=DeleteCases[Table[If[V[a,b][c]=!=0,c],{c,obs}],Null]

If[!ValueQ[unit],unit:=unit=Do[If[DeleteDuplicates[Flatten[Table[fusionproduct[a,u]=={a}==fusionproduct[u,a],{a,obs}]]]=={True},Return[u]],{u,obs}]];

dim[a_]/;MemberQ[obs,a]:=Module[{d0,dimeqs,dimsol,da},
dimeqs=Join[
Outer[d0[#1]d0[#2]==Sum[V[#1,#2][x]d0[x],{x,fusionproduct[#1,#2]}]&,obs,obs]//Flatten
,d0[#]>=1&/@obs];
da:=d0[a]//.Solve[dimeqs][[1]]//RootReduce//FullSimplify//ToRadicals;
Return[da]];

dtot[]:=Sqrt[Total[dim[#]^2&/@obs]]//RootReduce//FullSimplify//ToRadicals
dtot[X_]:=Sqrt[Total[dim[#]^2&/@X]]//RootReduce//FullSimplify//ToRadicals

dual[a_]/;MemberQ[obs,a]:=Module[{v=Abs[V[a,#][unit]]&/@obs},obs[[Position[v,1][[1,1]]]]]
OverBar[a_]/;MemberQ[obs,a]:=dual[a]

dim[{A__}]:=Sum[dim[a],{a,{A}}]


(* ::Section:: *)
(*Fusion category*)


F[a_,b_,c_][d_][\[Alpha]0_,e_,\[Beta]0_][\[Mu]0_,f_,\[Nu]0_]:=0

F[a_,b_,c_][d_][\[Alpha]0_,e_,\[Beta]0_][\[Mu]0_,f_,\[Nu]0_]/;MemberQ[fusionproduct[a,b],e]&&MemberQ[fusionproduct[b,c],f]&&MemberQ[Intersection[fusionproduct[e,c],fusionproduct[a,f]],d]&&\[Alpha]0<=V[a,b][e]&&\[Beta]0<=V[e,c][d]&&\[Mu]0<=V[b,c][f]&&\[Nu]0<=V[a,f][d]:=F[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Mu]0,f,\[Nu]0]=
X0[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Mu]0,f,\[Nu]0]//.FData

NF[a_,b_,c_][d_][\[Alpha]0_,e_,\[Beta]0_][\[Sigma]0_,f_,\[Tau]0_]:=NF[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Sigma]0,f,\[Tau]0]=N[F[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Sigma]0,f,\[Tau]0],20]


pentagonQ:={True}==(Flatten[Table[
RootReduce[
Sum[F[a5,a2,a3][a4][\[Alpha]1,a6,\[Alpha]2][\[Gamma]0,c0,\[Delta]0]F[a0,a1,c0][a4][\[Alpha]0,a5,\[Delta]0][\[Gamma]1,c1,\[Gamma]2],{\[Delta]0,V[a5,c0][a4]}]
-
Sum[F[a0,a1,a2][a6][\[Alpha]0,a5,\[Alpha]1][\[Beta]0,b0,\[Beta]1]F[a0,b0,a3][a4][\[Beta]1,a6,\[Alpha]2][\[Beta]2,c1,\[Gamma]2]F[a1,a2,a3][c1][\[Beta]0,b0,\[Beta]2][\[Gamma]0,c0,\[Gamma]1],{b0,Intersection[fusionproduct[a1,a2],fusionproduct[dual[a0],a6],fusionproduct[c1,dual[a3]]]},{\[Beta]0,V[a1,a2][b0]},{\[Beta]1,V[a0,b0][a6]},{\[Beta]2,V[b0,a3][c1]}]
]==0
,
{a0,obs},{a1,obs},{a2,obs},{a3,obs},{a5,fusionproduct[a0,a1]},{a6,fusionproduct[a5,a2]},{a4,fusionproduct[a6,a3]},{c0,fusionproduct[a2,a3]},{c1,Intersection[fusionproduct[a1,c0],fusionproduct[dual[a0],a4]]},
{\[Alpha]0,V[a0,a1][a5]},{\[Alpha]1,V[a5,a2][a6]},{\[Alpha]2,V[a6,a3][a4]},{\[Gamma]0,V[a2,a3][c0]},{\[Gamma]1,V[a1,c0][c1]},{\[Gamma]2,V[a0,c1][a4]}
]]//DeleteDuplicates)

NpentagonQ:={True}==(Flatten[Table[
Chop[
Sum[NF[a5,a2,a3][a4][\[Alpha]1,a6,\[Alpha]2][\[Gamma]0,c0,\[Delta]0]NF[a0,a1,c0][a4][\[Alpha]0,a5,\[Delta]0][\[Gamma]1,c1,\[Gamma]2],{\[Delta]0,V[a5,c0][a4]}]
-
Sum[NF[a0,a1,a2][a6][\[Alpha]0,a5,\[Alpha]1][\[Beta]0,b0,\[Beta]1]NF[a0,b0,a3][a4][\[Beta]1,a6,\[Alpha]2][\[Beta]2,c1,\[Gamma]2]NF[a1,a2,a3][c1][\[Beta]0,b0,\[Beta]2][\[Gamma]0,c0,\[Gamma]1],{b0,Intersection[fusionproduct[a1,a2],fusionproduct[dual[a0],a6],fusionproduct[c1,dual[a3]]]},{\[Beta]0,V[a1,a2][b0]},{\[Beta]1,V[a0,b0][a6]},{\[Beta]2,V[b0,a3][c1]}]
,10^-16]==0
,
{a0,obs},{a1,obs},{a2,obs},{a3,obs},{a5,fusionproduct[a0,a1]},{a6,fusionproduct[a5,a2]},{a4,fusionproduct[a6,a3]},{c0,fusionproduct[a2,a3]},{c1,Intersection[fusionproduct[a1,c0],fusionproduct[dual[a0],a4]]},
{\[Alpha]0,V[a0,a1][a5]},{\[Alpha]1,V[a5,a2][a6]},{\[Alpha]2,V[a6,a3][a4]},{\[Gamma]0,V[a2,a3][c0]},{\[Gamma]1,V[a1,c0][c1]},{\[Gamma]2,V[a0,c1][a4]}
]]//DeleteDuplicates)

Fs:=Table[F[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Mu]0,f,\[Nu]0],{a,obs},{b,obs},{c,obs},{e,fusionproduct[a,b]},{f,fusionproduct[b,c]},{d,Intersection[fusionproduct[a,f],fusionproduct[e,c]]},{\[Alpha]0,V[a,b][e]},{\[Beta]0,V[e,c][d]},{\[Mu]0,V[b,c][f]},{\[Nu]0,V[a,f][d]}]//Flatten
NFs:=Table[NF[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Mu]0,f,\[Nu]0],{a,obs},{b,obs},{c,obs},{e,fusionproduct[a,b]},{f,fusionproduct[b,c]},{d,Intersection[fusionproduct[a,f],fusionproduct[e,c]]},{\[Alpha]0,V[a,b][e]},{\[Beta]0,V[e,c][d]},{\[Mu]0,V[b,c][f]},{\[Nu]0,V[a,f][d]}]//Flatten

\[Kappa][x_]:=F[x,dual[x],x][x][1,unit,1][1,unit,1]dim[x]//FullSimplify


uF1[a_,b_,c_][d_]:=
Table[
Sum[F[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Sigma]0,f,\[Tau]0]Conjugate[F[a,b,c][d][\[Alpha]0p,ep,\[Beta]0p][\[Sigma]0,f,\[Tau]0]],{f,Intersection[fusionproduct[b,c],fusionproduct[dual[a],d]]},{\[Sigma]0,V[b,c][f]},{\[Tau]0,V[a,f][d]}]
-If[e===ep&&\[Alpha]0===\[Alpha]0p&&\[Beta]0===\[Beta]0p,1,0]
,{e,fusionproduct[a,b]},{ep,fusionproduct[a,b]},{\[Alpha]0,V[a,b][e]},{\[Beta]0,V[e,c][d]},{\[Alpha]0p,V[a,b][ep]},{\[Beta]0p,V[ep,c][d]}]

NuF1[a_,b_,c_][d_]:=
Table[
Sum[NF[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Sigma]0,f,\[Tau]0]Conjugate[NF[a,b,c][d][\[Alpha]0p,ep,\[Beta]0p][\[Sigma]0,f,\[Tau]0]],{f,Intersection[fusionproduct[b,c],fusionproduct[dual[a],d]]},{\[Sigma]0,V[b,c][f]},{\[Tau]0,V[a,f][d]}]
-If[e===ep&&\[Alpha]0===\[Alpha]0p&&\[Beta]0===\[Beta]0p,1,0]
,{e,fusionproduct[a,b]},{ep,fusionproduct[a,b]},{\[Alpha]0,V[a,b][e]},{\[Beta]0,V[e,c][d]},{\[Alpha]0p,V[a,b][ep]},{\[Beta]0p,V[ep,c][d]}]

uF2[a_,b_,c_][d_]:=
Table[
Sum[F[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Sigma]0,f,\[Tau]0]Conjugate[F[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Sigma]0p,fp,\[Tau]0p]],{e,fusionproduct[a,b]},{\[Alpha]0,V[a,b][e]},{\[Beta]0,V[e,c][d]}]
-If[f===fp&&\[Sigma]0===\[Sigma]0p&&\[Tau]0===\[Tau]0p,1,0]
,{f,fusionproduct[b,c]},{fp,fusionproduct[b,c]},{\[Sigma]0,V[b,c][f]},{\[Tau]0,V[a,f][d]},{\[Sigma]0p,V[b,c][fp]},{\[Tau]0p,V[fp,c][d]}]

NuF2[a_,b_,c_][d_]:=
Table[
Sum[NF[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Sigma]0,f,\[Tau]0]Conjugate[NF[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Sigma]0p,fp,\[Tau]0p]],{e,fusionproduct[a,b]},{\[Alpha]0,V[a,b][e]},{\[Beta]0,V[e,c][d]}]
-If[f===fp&&\[Sigma]0===\[Sigma]0p&&\[Tau]0===\[Tau]0p,1,0]
,{f,fusionproduct[b,c]},{fp,fusionproduct[b,c]},{\[Sigma]0,V[b,c][f]},{\[Tau]0,V[a,f][d]},{\[Sigma]0p,V[b,c][fp]},{\[Tau]0p,V[fp,c][d]}]


unitaryQ:={True}==Module[{X},
Flatten[Table[
X=Flatten[{uF1[a,b,c][d],uF2[a,b,c][d]}];
RootReduce[X==ConstantArray[0,Dimensions[X]]]
,{a,obs},{b,obs},{c,obs},{d,DeleteDuplicates[Flatten[fusionproduct[#,c]&/@fusionproduct[a,b]]]}]]//DeleteDuplicates
]

NunitaryQ:={True}==Module[{X},
Flatten[Table[
X=Flatten[{Chop[NuF1[a,b,c][d],10^-16],Chop[NuF2[a,b,c][d],10^-16]}];
X==ConstantArray[0,Dimensions[X]]
,{a,obs},{b,obs},{c,obs},{d,DeleteDuplicates[Flatten[fusionproduct[#,c]&/@fusionproduct[a,b]]]}]]//DeleteDuplicates
]


leftBasis[a_,b_,c_][d_]:=Flatten[Table[{\[Alpha]0,e,\[Beta]0},{e,Intersection[fusionproduct[a,b],fusionproduct[d,dual[c]]]},{\[Alpha]0,V[a,b][e]},{\[Beta]0,V[e,c][d]}],2]
rightBasis[a_,b_,c_][d_]:=Flatten[Table[{\[Sigma]0,f,\[Tau]0},{f,Intersection[fusionproduct[b,c],fusionproduct[dual[a],d]]},{\[Sigma]0,V[b,c][f]},{\[Tau]0,V[a,f][d]}],2]

Fblk[a_,b_,c_][d_]:=
Table[
F[a,b,c][d][l[[1]],l[[2]],l[[3]]][r[[1]],r[[2]],r[[3]]],
{l,leftBasis[a,b,c][d]},{r,rightBasis[a,b,c][d]}
]

NFblk[a_,b_,c_][d_]:=
Table[
NF[a,b,c][d][l[[1]],l[[2]],l[[3]]][r[[1]],r[[2]],r[[3]]],
{l,leftBasis[a,b,c][d]},{r,rightBasis[a,b,c][d]}
]


(* ::Section:: *)
(*Module category*)


fusionproductM[a_,b_]/;MemberQ[obs,a]&&MemberQ[obsM,b]:=DeleteCases[Table[If[W[a,b][c]=!=0,c],{c,obsM}],Null]

dimM[a_]/;MemberQ[obsM,a]:=dimM[a]=Module[{d0,dimeqs,dimsol,da},
dimeqs=Join[
Outer[dim[#1]d0[#2]==Sum[W[#1,#2][x]d0[x],{x,fusionproductM[#1,#2]}]&,obs,obsM]//Flatten
,d0[#]>0&/@obsM,{Total[d0[#]^2&/@obsM]==dtot[]^2}];
da:=d0[a]//.Solve[dimeqs][[1]]//RootReduce//FullSimplify//ToRadicals;
Return[da]];


L[a_,b_,c_][d_][\[Alpha]0_,e_,\[Beta]0_][\[Mu]0_,f_,\[Nu]0_]/;MemberQ[fusionproduct[a,b],e]&&MemberQ[fusionproductM[b,c],f]&&MemberQ[Intersection[fusionproductM[e,c],fusionproductM[a,f]],d]&&\[Alpha]0<=V[a,b][e]&&\[Beta]0<=W[e,c][d]&&\[Mu]0<=W[b,c][f]&&\[Nu]0<=W[a,f][d]:=L[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Mu]0,f,\[Nu]0]=L0[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Mu]0,f,\[Nu]0]//.MData;
L[a_,b_,c_][d_][\[Alpha]0_,e_,\[Beta]0_][\[Mu]0_,f_,\[Nu]0_]:=0;

NL[a_,b_,c_][d_][\[Alpha]0_,e_,\[Beta]0_][\[Sigma]0_,f_,\[Tau]0_]:=NL[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Sigma]0,f,\[Tau]0]=N[L[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Sigma]0,f,\[Tau]0],20]


pentagonMQ:={True}==(Flatten[Table[
RootReduce[
Sum[L[a5,a2,a3][a4][\[Alpha]1,a6,\[Alpha]2][\[Gamma]0,c0,\[Delta]0]L[a0,a1,c0][a4][\[Alpha]0,a5,\[Delta]0][\[Gamma]1,c1,\[Gamma]2],{\[Delta]0,W[a5,c0][a4]}]
-
Sum[F[a0,a1,a2][a6][\[Alpha]0,a5,\[Alpha]1][\[Beta]0,b0,\[Beta]1]L[a0,b0,a3][a4][\[Beta]1,a6,\[Alpha]2][\[Beta]2,c1,\[Gamma]2]L[a1,a2,a3][c1][\[Beta]0,b0,\[Beta]2][\[Gamma]0,c0,\[Gamma]1],
{b0,Intersection[fusionproduct[a1,a2],fusionproduct[dual[a0],a6]]},{\[Beta]0,V[a1,a2][b0]},{\[Beta]1,V[a0,b0][a6]},{\[Beta]2,W[b0,a3][c1]}]
]==0
,
{a0,obs},{a1,obs},{a2,obs},{a3,obsM},{a5,fusionproduct[a0,a1]},{a6,fusionproduct[a5,a2]},{a4,fusionproductM[a6,a3]},{c0,fusionproductM[a2,a3]},{c1,Intersection[fusionproductM[a1,c0],fusionproductM[dual[a0],a4]]},
{\[Alpha]0,V[a0,a1][a5]},{\[Alpha]1,V[a5,a2][a6]},{\[Alpha]2,W[a6,a3][a4]},{\[Gamma]0,W[a2,a3][c0]},{\[Gamma]1,W[a1,c0][c1]},{\[Gamma]2,W[a0,c1][a4]}
]]//DeleteDuplicates)

NpentagonMQ:={True}==(Flatten[Table[
Chop[
Sum[NL[a5,a2,a3][a4][\[Alpha]1,a6,\[Alpha]2][\[Gamma]0,c0,\[Delta]0]NL[a0,a1,c0][a4][\[Alpha]0,a5,\[Delta]0][\[Gamma]1,c1,\[Gamma]2],{\[Delta]0,W[a5,c0][a4]}]
-
Sum[NF[a0,a1,a2][a6][\[Alpha]0,a5,\[Alpha]1][\[Beta]0,b0,\[Beta]1]NL[a0,b0,a3][a4][\[Beta]1,a6,\[Alpha]2][\[Beta]2,c1,\[Gamma]2]NL[a1,a2,a3][c1][\[Beta]0,b0,\[Beta]2][\[Gamma]0,c0,\[Gamma]1],
{b0,Intersection[fusionproduct[a1,a2],fusionproduct[dual[a0],a6]]},{\[Beta]0,V[a1,a2][b0]},{\[Beta]1,V[a0,b0][a6]},{\[Beta]2,W[b0,a3][c1]}]
,10^-16]==0
,
{a0,obs},{a1,obs},{a2,obs},{a3,obsM},{a5,fusionproduct[a0,a1]},{a6,fusionproduct[a5,a2]},{a4,fusionproductM[a6,a3]},{c0,fusionproductM[a2,a3]},{c1,Intersection[fusionproductM[a1,c0],fusionproductM[dual[a0],a4]]},
{\[Alpha]0,V[a0,a1][a5]},{\[Alpha]1,V[a5,a2][a6]},{\[Alpha]2,W[a6,a3][a4]},{\[Gamma]0,W[a2,a3][c0]},{\[Gamma]1,W[a1,c0][c1]},{\[Gamma]2,W[a0,c1][a4]}
]]//DeleteDuplicates)

Ls:=Table[L[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Mu]0,f,\[Nu]0],{a,obs},{b,obs},{c,obsM},{e,fusionproduct[a,b]},{f,fusionproductM[b,c]},{d,Intersection[fusionproductM[a,f],fusionproductM[e,c]]},{\[Alpha]0,V[a,b][e]},{\[Beta]0,W[e,c][d]},{\[Mu]0,W[b,c][f]},{\[Nu]0,W[a,f][d]}]//Flatten
NLs:=Table[NL[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Mu]0,f,\[Nu]0],{a,obs},{b,obs},{c,obsM},{e,fusionproduct[a,b]},{f,fusionproductM[b,c]},{d,Intersection[fusionproductM[a,f],fusionproductM[e,c]]},{\[Alpha]0,V[a,b][e]},{\[Beta]0,W[e,c][d]},{\[Mu]0,W[b,c][f]},{\[Nu]0,W[a,f][d]}]//Flatten


uL[a_,b_,c_][d_]:=
Table[
Sum[L[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Sigma]0,f,\[Tau]0]Conjugate[L[a,b,c][d][\[Alpha]0p,ep,\[Beta]0p][\[Sigma]0,f,\[Tau]0]],{f,Intersection[fusionproductM[b,c],fusionproductM[dual[a],d]]},{\[Sigma]0,W[b,c][f]},{\[Tau]0,W[a,f][d]}]
-If[e===ep&&\[Alpha]0===\[Alpha]0p&&\[Beta]0===\[Beta]0p,1,0]
,{e,fusionproduct[a,b]},{ep,fusionproduct[a,b]},{\[Alpha]0,V[a,b][e]},{\[Beta]0,W[e,c][d]},{\[Alpha]0p,V[a,b][ep]},{\[Beta]0p,W[ep,c][d]}]

NuL[a_,b_,c_][d_]:=
Table[
Sum[NF[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Sigma]0,f,\[Tau]0]Conjugate[NF[a,b,c][d][\[Alpha]0p,ep,\[Beta]0p][\[Sigma]0,f,\[Tau]0]],{f,Intersection[fusionproduct[b,c],fusionproduct[dual[a],d]]},{\[Sigma]0,V[b,c][f]},{\[Tau]0,V[a,f][d]}]
-If[e===ep&&\[Alpha]0===\[Alpha]0p&&\[Beta]0===\[Beta]0p,1,0]
,{e,fusionproduct[a,b]},{ep,fusionproduct[a,b]},{\[Alpha]0,V[a,b][e]},{\[Beta]0,V[e,c][d]},{\[Alpha]0p,V[a,b][ep]},{\[Beta]0p,V[ep,c][d]}]


uL1[a_,b_,c_][d_]:=
Table[
Sum[L[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Sigma]0,f,\[Tau]0]Conjugate[L[a,b,c][d][\[Alpha]0p,ep,\[Beta]0p][\[Sigma]0,f,\[Tau]0]],{f,Intersection[fusionproductM[b,c],fusionproductM[dual[a],d]]},{\[Sigma]0,W[b,c][f]},{\[Tau]0,W[a,f][d]}]
-If[e===ep&&\[Alpha]0===\[Alpha]0p&&\[Beta]0===\[Beta]0p,1,0]
,{e,fusionproduct[a,b]},{ep,fusionproduct[a,b]},{\[Alpha]0,V[a,b][e]},{\[Beta]0,W[e,c][d]},{\[Alpha]0p,V[a,b][ep]},{\[Beta]0p,W[ep,c][d]}]

NuL1[a_,b_,c_][d_]:=
Table[
Sum[NL[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Sigma]0,f,\[Tau]0]Conjugate[NL[a,b,c][d][\[Alpha]0p,ep,\[Beta]0p][\[Sigma]0,f,\[Tau]0]],{f,Intersection[fusionproductM[b,c],fusionproductM[dual[a],d]]},{\[Sigma]0,W[b,c][f]},{\[Tau]0,W[a,f][d]}]
-If[e===ep&&\[Alpha]0===\[Alpha]0p&&\[Beta]0===\[Beta]0p,1,0]
,{e,fusionproduct[a,b]},{ep,fusionproduct[a,b]},{\[Alpha]0,V[a,b][e]},{\[Beta]0,W[e,c][d]},{\[Alpha]0p,V[a,b][ep]},{\[Beta]0p,W[ep,c][d]}]

uL2[a_,b_,c_][d_]:=
Table[
Sum[L[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Sigma]0,f,\[Tau]0]Conjugate[L[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Sigma]0p,fp,\[Tau]0p]],{e,fusionproduct[a,b]},{\[Alpha]0,V[a,b][e]},{\[Beta]0,W[e,c][d]}]
-If[f===fp&&\[Sigma]0===\[Sigma]0p&&\[Tau]0===\[Tau]0p,1,0]
,{f,fusionproductM[b,c]},{fp,fusionproductM[b,c]},{\[Sigma]0,W[b,c][f]},{\[Tau]0,W[a,f][d]},{\[Sigma]0p,W[b,c][fp]},{\[Tau]0p,W[fp,c][d]}]

NuL2[a_,b_,c_][d_]:=
Table[
Sum[NL[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Sigma]0,f,\[Tau]0]Conjugate[NL[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Sigma]0p,fp,\[Tau]0p]],{e,fusionproduct[a,b]},{\[Alpha]0,V[a,b][e]},{\[Beta]0,W[e,c][d]}]
-If[f===fp&&\[Sigma]0===\[Sigma]0p&&\[Tau]0===\[Tau]0p,1,0]
,{f,fusionproductM[b,c]},{fp,fusionproductM[b,c]},{\[Sigma]0,W[b,c][f]},{\[Tau]0,W[a,f][d]},{\[Sigma]0p,W[b,c][fp]},{\[Tau]0p,W[fp,c][d]}]


unitaryMQ:={True}==Module[{X},
Flatten[Table[
X=Flatten[{uL1[a,b,c][d],uL2[a,b,c][d]}];
RootReduce[X==ConstantArray[0,Dimensions[X]]]
,{a,obs},{b,obs},{c,obsM},{d,DeleteDuplicates[Flatten[fusionproductM[#,c]&/@fusionproduct[a,b]]]}]]//DeleteDuplicates
]

NunitaryMQ:={True}==Module[{X},
Flatten[Table[
X=Flatten[{Chop[NuL1[a,b,c][d],10^-16],Chop[NuL2[a,b,c][d],10^-16]}];
X==ConstantArray[0,Dimensions[X]]
,{a,obs},{b,obs},{c,obsM},{d,DeleteDuplicates[Flatten[fusionproductM[#,c]&/@fusionproduct[a,b]]]}]]//DeleteDuplicates
]


leftBasisM[a_,b_,c_][d_]:=Flatten[Table[ba[\[Alpha]0,e,\[Beta]0],{e,Select[fusionproduct[a,b],W[#,c][d]>0&]},{\[Alpha]0,V[a,b][e]},{\[Beta]0,W[e,c][d]}]]
rightBasisM[a_,b_,c_][d_]:=Flatten[Table[ba[\[Sigma]0,f,\[Tau]0],{f,Intersection[fusionproductM[b,c],fusionproductM[dual[a],d]]},{\[Sigma]0,W[b,c][f]},{\[Tau]0,W[a,f][d]}]]

Lblk[a_,b_,c_][d_]:=
Table[
L[a,b,c][d][l[[1]],l[[2]],l[[3]]][r[[1]],r[[2]],r[[3]]],
{l,leftBasisM[a,b,c][d]},{r,rightBasisM[a,b,c][d]}
]

NLblk[a_,b_,c_][d_]:=
Table[
NL[a,b,c][d][l[[1]],l[[2]],l[[3]]][r[[1]],r[[2]],r[[3]]],
{l,leftBasisM[a,b,c][d]},{r,rightBasisM[a,b,c][d]}
]


==> anc/Haagerup/H1Data.m <==
(* ::Package:: *)

(* ::Input::Initialization:: *)
dimVS[1]:=4;dimVS[\[Nu]]:=17;dimVS[\[Eta]]:=13;dimVS[\[Mu]]:=9;

obs=Range[0,3];unit=0;

objNames=<|0->1,1->\[Mu],2->\[Eta],3->\[Nu]|>;

V[a_,b_][c_]:=Count[{
{{0},{1},{2},{3}},
{{1},{0,3},{2,3},{1,2,3}},
{{2},{2,3},{0,1,2,3},{1,2,3,3}},
{{3},{1,2,3},{1,2,3,3},{0,1,2,2,3,3}}
}[[a+1,b+1]],c];


(* ::Input::Initialization:: *)
FData={X0[0,0,0][0][1,0,1][1,0,1]->1,X0[0,0,1][1][1,0,1][1,1,1]->1,X0[0,0,2][2][1,0,1][1,2,1]->1,X0[0,0,3][3][1,0,1][1,3,1]->1,X0[0,1,0][1][1,1,1][1,1,1]->1,X0[0,1,1][0][1,1,1][1,0,1]->1,X0[0,1,1][3][1,1,1][1,3,1]->1,X0[0,1,2][2][1,1,1][1,2,1]->1,X0[0,1,2][3][1,1,1][1,3,1]->1,X0[0,1,3][1][1,1,1][1,1,1]->1,X0[0,1,3][2][1,1,1][1,2,1]->1,X0[0,1,3][3][1,1,1][1,3,1]->1,X0[0,2,0][2][1,2,1][1,2,1]->1,X0[0,2,1][2][1,2,1][1,2,1]->1,X0[0,2,1][3][1,2,1][1,3,1]->1,X0[0,2,2][0][1,2,1][1,0,1]->1,X0[0,2,2][1][1,2,1][1,1,1]->1,X0[0,2,2][2][1,2,1][1,2,1]->1,X0[0,2,2][3][1,2,1][1,3,1]->1,X0[0,2,3][1][1,2,1][1,1,1]->1,X0[0,2,3][2][1,2,1][1,2,1]->1,X0[0,2,3][3][1,2,1][1,3,1]->1,X0[0,2,3][3][1,2,1][2,3,1]->0,X0[0,2,3][3][1,2,2][1,3,1]->0,X0[0,2,3][3][1,2,2][2,3,1]->1,X0[0,3,0][3][1,3,1][1,3,1]->1,X0[0,3,1][1][1,3,1][1,1,1]->1,X0[0,3,1][2][1,3,1][1,2,1]->1,X0[0,3,1][3][1,3,1][1,3,1]->1,X0[0,3,2][1][1,3,1][1,1,1]->1,X0[0,3,2][2][1,3,1][1,2,1]->1,X0[0,3,2][3][1,3,1][1,3,1]->1,X0[0,3,2][3][1,3,1][2,3,1]->0,X0[0,3,2][3][1,3,2][1,3,1]->0,X0[0,3,2][3][1,3,2][2,3,1]->1,X0[0,3,3][0][1,3,1][1,0,1]->1,X0[0,3,3][1][1,3,1][1,1,1]->1,X0[0,3,3][2][1,3,1][1,2,1]->1,X0[0,3,3][2][1,3,1][2,2,1]->0,X0[0,3,3][2][1,3,2][1,2,1]->0,X0[0,3,3][2][1,3,2][2,2,1]->1,X0[0,3,3][3][1,3,1][1,3,1]->1,X0[0,3,3][3][1,3,1][2,3,1]->0,X0[0,3,3][3][1,3,2][1,3,1]->0,X0[0,3,3][3][1,3,2][2,3,1]->1,X0[1,0,0][1][1,1,1][1,0,1]->1,X0[1,0,1][0][1,1,1][1,1,1]->1,X0[1,0,1][3][1,1,1][1,1,1]->1,X0[1,0,2][2][1,1,1][1,2,1]->1,X0[1,0,2][3][1,1,1][1,2,1]->1,X0[1,0,3][2][1,1,1][1,3,1]->1,X0[1,0,3][1][1,1,1][1,3,1]->1,X0[1,0,3][3][1,1,1][1,3,1]->1,X0[1,1,0][0][1,0,1][1,1,1]->1,X0[1,1,0][3][1,3,1][1,1,1]->1,X0[1,1,1][1][1,0,1][1,0,1]->1/6 (-1+Sqrt[13]),X0[1,1,1][1][1,0,1][1,3,1]->Root[3 - 11 #^2 + 9 #^4& , 4, 0],X0[1,1,1][1][1,3,1][1,0,1]->Root[3 - 11 #^2 + 9 #^4& , 4, 0],X0[1,1,1][2][1,3,1][1,3,1]->1,X0[1,1,1][1][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[1,1,1][3][1,3,1][1,3,1]->1,X0[1,1,2][2][1,0,1][1,2,1]->Root[-1 + #^2 + 3 #^4& , 2, 0],X0[1,1,2][2][1,0,1][1,3,1]->Root[3 - 7 #^2 + 3 #^4& , 2, 0],X0[1,1,2][2][1,3,1][1,2,1]->Root[3 - 7 #^2 + 3 #^4& , 3, 0],X0[1,1,2][3][1,3,1][1,2,1]->Root[1 - 6 #^2 + 24 #^4 - 45 #^6 + 27 #^8& , 4, 0],X0[1,1,2][3][1,3,2][1,2,1]->Root[1 - 15 #^2 + 51 #^4 - 63 #^6 + 27 #^8& , 3, 0],X0[1,1,2][2][1,3,1][1,3,1]->Root[-1 + #^2 + 3 #^4& , 2, 0],X0[1,1,2][1][1,3,1][1,3,1]->1,X0[1,1,2][3][1,3,1][1,3,1]->Root[1 - 15 #^2 + 51 #^4 - 63 #^6 + 27 #^8& , 2, 0],X0[1,1,2][3][1,3,2][1,3,1]->Root[1 - 6 #^2 + 24 #^4 - 45 #^6 + 27 #^8& , 4, 0],X0[1,1,3][3][1,0,1][1,1,1]->Root[1 - 5 #^2 + 3 #^4& , 3, 0],X0[1,1,3][3][1,0,1][1,2,1]->-(1/Sqrt[3]),X0[1,1,3][3][1,0,1][1,3,1]->Root[-1 + #^2 + 3 #^4& , 2, 0],X0[1,1,3][0][1,3,1][1,1,1]->1,X0[1,1,3][3][1,3,1][1,1,1]->Root[-1 + 23 #^2 + 27 #^4& , 2, 0],X0[1,1,3][3][1,3,2][1,1,1]->Root[9 - 32 #^2 + 27 #^4& , 4, 0],X0[1,1,3][2][1,3,1][1,2,1]->Root[1 - 15 #^2 + 51 #^4 - 63 #^6 + 27 #^8& , 4, 0],X0[1,1,3][2][1,3,2][1,2,1]->Root[1 - 6 #^2 + 24 #^4 - 45 #^6 + 27 #^8& , 2, 0],X0[1,1,3][3][1,3,1][1,2,1]->Root[-1 - 51 #^2 + 81 #^4& , 2, 0],X0[1,1,3][3][1,3,2][1,2,1]->Root[1 - 57 #^2 + 81 #^4& , 3, 0],X0[1,1,3][2][1,3,1][1,3,1]->Root[1 - 6 #^2 + 24 #^4 - 45 #^6 + 27 #^8& , 2, 0],X0[1,1,3][2][1,3,2][1,3,1]->Root[1 - 15 #^2 + 51 #^4 - 63 #^6 + 27 #^8& , 1, 0],X0[1,1,3][1][1,3,1][1,3,1]->1,X0[1,1,3][3][1,3,1][1,3,1]->Root[16 - 60 #^2 + 27 #^4& , 3, 0],X0[1,1,3][3][1,3,2][1,3,1]->Root[-1 - 3 #^2 + 27 #^4& , 1, 0],X0[1,2,0][2][1,2,1][1,2,1]->1,X0[1,2,0][3][1,3,1][1,2,1]->1,X0[1,2,1][2][1,2,1][1,2,1]->1/3 (1-Sqrt[13]),X0[1,2,1][3][1,2,1][1,2,1]->1/6 (1-Sqrt[13]),X0[1,2,1][2][1,2,1][1,3,1]->Root[-3 + 10 #^2 + 9 #^4& , 2, 0],X0[1,2,1][3][1,2,1][1,3,1]->Root[3 - 11 #^2 + 9 #^4& , 1, 0],X0[1,2,1][2][1,3,1][1,2,1]->Root[-3 + 10 #^2 + 9 #^4& , 1, 0],X0[1,2,1][3][1,3,1][1,2,1]->Root[3 - 11 #^2 + 9 #^4& , 1, 0],X0[1,2,1][2][1,3,1][1,3,1]->1/3 (1-Sqrt[13]),X0[1,2,1][1][1,3,1][1,3,1]->-1,X0[1,2,1][3][1,3,1][1,3,1]->1/6 (-1+Sqrt[13]),X0[1,2,2][1][1,2,1][1,0,1]->Root[-1 + #^2 + 3 #^4& , 2, 0],X0[1,2,2][0][1,2,1][1,1,1]->1,X0[1,2,2][3][1,2,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[1,2,2][2][1,2,1][1,2,1]->1/6 (1-Sqrt[13]),X0[1,2,2][3][1,2,1][1,2,1]->Root[-1 - 4 #^2 + 9 #^4& , 1, 0],X0[1,2,2][2][1,2,1][1,3,1]->Root[3 - 11 #^2 + 9 #^4& , 4, 0],X0[1,2,2][1][1,2,1][1,3,1]->Root[3 - 7 #^2 + 3 #^4& , 3, 0],X0[1,2,2][3][1,2,1][1,3,1]->Root[3 - 41 #^2 + 9 #^4& , 3, 0],X0[1,2,2][1][1,3,1][1,0,1]->Root[3 - 7 #^2 + 3 #^4& , 2, 0],X0[1,2,2][3][1,3,1][1,1,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 1, 0],X0[1,2,2][3][1,3,2][1,1,1]->Root[1 - 5 #^2 + 8 #^4 - 6 #^6 + 3 #^8& , 3, 0],X0[1,2,2][2][1,3,1][1,2,1]->Root[3 - 11 #^2 + 9 #^4& , 4, 0],X0[1,2,2][3][1,3,1][1,2,1]->Root[1 - 48 #^2 + 231 #^4 - 378 #^6 + 243 #^8& , 1, 0],X0[1,2,2][3][1,3,2][1,2,1]->Root[1 - 48 #^2 + 231 #^4 - 378 #^6 + 243 #^8& , 3, 0],X0[1,2,2][2][1,3,1][1,3,1]->1/6 (-1+Sqrt[13]),X0[1,2,2][1][1,3,1][1,3,1]->Root[-1 + #^2 + 3 #^4& , 2, 0],X0[1,2,2][3][1,3,1][1,3,1]->Root[841 - 3105 #^2 + 960 #^4 + 1350 #^6 + 243 #^8& , 2, 0],X0[1,2,2][3][1,3,2][1,3,1]->Root[1 - 75 #^2 + 96 #^4 - 108 #^6 + 243 #^8& , 1, 0],X0[1,2,3][3][1,2,1][1,1,1]->Root[1 - 23 #^2 + 53 #^4 + 81 #^6 + 27 #^8& , 4, 0],X0[1,2,3][3][1,2,2][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],X0[1,2,3][2][1,2,1][1,2,1]->1/6 (7-Sqrt[13]),X0[1,2,3][3][1,2,1][1,2,1]->Root[1 + 9 #^2 - 108 #^4 - 972 #^6 + 2187 #^8& , 2, 0],X0[1,2,3][3][1,2,2][1,2,1]->Root[1 - 945 #^2 + 4104 #^4 - 5346 #^6 + 2187 #^8& , 4, 0],X0[1,2,3][2][1,2,1][1,3,1]->Root[1 - 18 #^2 + 114 #^4 - 297 #^6 + 243 #^8& , 3, 0],X0[1,2,3][2][1,2,1][2,3,1]->Root[1 - 723 #^2 + 699 #^4 + 999 #^6 + 243 #^8& , 1, 0],X0[1,2,3][1][1,2,1][1,3,1]->Root[1 - 15 #^2 + 51 #^4 - 63 #^6 + 27 #^8& , 4, 0],X0[1,2,3][1][1,2,1][2,3,1]->Root[1 - 6 #^2 + 24 #^4 - 45 #^6 + 27 #^8& , 3, 0],X0[1,2,3][3][1,2,1][1,3,1]->Root[1 - 3387 #^2 + 8028 #^4 - 4374 #^6 + 729 #^8& , 4, 0],X0[1,2,3][3][1,2,1][2,3,1]->Root[-1 - 6 # - 6 #^2 + 9 #^3 + 27 #^4& , 1, 0],X0[1,2,3][3][1,2,2][1,3,1]->Root[-1 - 6 # - 6 #^2 + 9 #^3 + 27 #^4& , 1, 0],X0[1,2,3][3][1,2,2][2,3,1]->Root[1 - 21 #^2 + 144 #^4 - 486 #^6 + 729 #^8& , 1, 0],X0[1,2,3][0][1,3,1][1,1,1]->-1,X0[1,2,3][3][1,3,1][1,1,1]->Root[-1 - 10 #^2 + 27 #^4& , 2, 0],X0[1,2,3][3][1,3,2][1,1,1]->Root[1 - 80 #^2 + 27 #^4& , 3, 0],X0[1,2,3][2][1,3,1][1,2,1]->Root[1 - 18 #^2 + 114 #^4 - 297 #^6 + 243 #^8& , 2, 0],X0[1,2,3][2][1,3,2][1,2,1]->Root[1 - 723 #^2 + 699 #^4 + 999 #^6 + 243 #^8& , 1, 0],X0[1,2,3][3][1,3,1][1,2,1]->Root[1 - 11 #^2 + 27 #^4& , 2, 0],X0[1,2,3][3][1,3,2][1,2,1]->Root[-16 - 36 #^2 + 243 #^4& , 2, 0],X0[1,2,3][2][1,3,1][1,3,1]->Root[-17 - 21 # + 42 #^2 + 72 #^3 + 27 #^4& , 1, 0],X0[1,2,3][2][1,3,1][2,3,1]->Root[1 - 201 #^2 + 63 #^4 + 891 #^6 + 729 #^8& , 1, 0],X0[1,2,3][2][1,3,2][1,3,1]->Root[1 - 201 #^2 + 63 #^4 + 891 #^6 + 729 #^8& , 4, 0],X0[1,2,3][2][1,3,2][2,3,1]->Root[-29 - 111 # + 24 #^2 + 90 #^3 + 27 #^4& , 1, 0],X0[1,2,3][1][1,3,1][1,3,1]->Root[1 - 6 #^2 + 24 #^4 - 45 #^6 + 27 #^8& , 3, 0],X0[1,2,3][1][1,3,1][2,3,1]->Root[1 - 15 #^2 + 51 #^4 - 63 #^6 + 27 #^8& , 1, 0],X0[1,2,3][3][1,3,1][1,3,1]->Root[1 - 11 #^2 + 59 #^4 - 189 #^6 + 243 #^8& , 2, 0],X0[1,2,3][3][1,3,1][2,3,1]->Root[1 - 34 #^2 + 218 #^4 - 405 #^6 + 243 #^8& , 4, 0],X0[1,2,3][3][1,3,2][1,3,1]->Root[1849 - 20700 #^2 + 43659 #^4 + 65610 #^6 + 19683 #^8& , 3, 0],X0[1,2,3][3][1,3,2][2,3,1]->Root[289 - 1908 #^2 + 8667 #^4 - 21870 #^6 + 19683 #^8& , 4, 0],X0[1,3,0][1][1,1,1][1,3,1]->1,X0[1,3,0][2][1,2,1][1,3,1]->1,X0[1,3,0][3][1,3,1][1,3,1]->1,X0[1,3,1][0][1,1,1][1,1,1]->1,X0[1,3,1][3][1,1,1][1,1,1]->1/6 (-5+Sqrt[13]),X0[1,3,1][3][1,1,1][1,2,1]->Root[3 - 11 #^2 + 9 #^4& , 2, 0],X0[1,3,1][3][1,1,1][1,3,1]->Root[-3 + 4 #^2 + 3 #^4& , 2, 0],X0[1,3,1][3][1,2,1][1,1,1]->Root[3 - 11 #^2 + 9 #^4& , 3, 0],X0[1,3,1][2][1,2,1][1,2,1]->1/6 (-1+Sqrt[13]),X0[1,3,1][3][1,2,1][1,2,1]->-(2/3),X0[1,3,1][2][1,2,1][1,3,1]->Root[3 - 11 #^2 + 9 #^4& , 1, 0],X0[1,3,1][3][1,2,1][1,3,1]->Root[-1 + 3 #^2 + 27 #^4& , 1, 0],X0[1,3,1][3][1,3,1][1,1,1]->Root[-3 + 4 #^2 + 3 #^4& , 2, 0],X0[1,3,1][2][1,3,1][1,2,1]->Root[3 - 11 #^2 + 9 #^4& , 1, 0],X0[1,3,1][3][1,3,1][1,2,1]->Root[-1 + 3 #^2 + 27 #^4& , 2, 0],X0[1,3,1][2][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[1,3,1][1][1,3,1][1,3,1]->1,X0[1,3,1][3][1,3,1][1,3,1]->1/6 (7-Sqrt[13]),X0[1,3,2][3][1,1,1][1,1,1]->1/3 (-2+Sqrt[13]),X0[1,3,2][2][1,1,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[1,3,2][3][1,1,1][1,2,1]->Root[-1 + 4 #^2 + 9 #^4& , 1, 0],X0[1,3,2][2][1,1,1][1,3,1]->Root[1 - 5 #^2 + 8 #^4 - 6 #^6 + 3 #^8& , 1, 0],X0[1,3,2][2][1,1,1][2,3,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 2, 0],X0[1,3,2][3][1,1,1][1,3,1]->Root[1 - 23 #^2 + 53 #^4 + 81 #^6 + 27 #^8& , 2, 0],X0[1,3,2][3][1,1,1][2,3,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],X0[1,3,2][0][1,2,1][1,1,1]->1,X0[1,3,2][3][1,2,1][1,1,1]->Root[-1 + 4 #^2 + 9 #^4& , 1, 0],X0[1,3,2][2][1,2,1][1,2,1]->Root[-1 - 4 #^2 + 9 #^4& , 1, 0],X0[1,3,2][3][1,2,1][1,2,1]->1/3,X0[1,3,2][2][1,2,1][1,3,1]->Root[1 - 48 #^2 + 231 #^4 - 378 #^6 + 243 #^8& , 1, 0],X0[1,3,2][2][1,2,1][2,3,1]->Root[1 - 48 #^2 + 231 #^4 - 378 #^6 + 243 #^8& , 3, 0],X0[1,3,2][1][1,2,1][1,3,1]->Root[1 - 15 #^2 + 51 #^4 - 63 #^6 + 27 #^8& , 4, 0],X0[1,3,2][1][1,2,1][2,3,1]->Root[1 - 6 #^2 + 24 #^4 - 45 #^6 + 27 #^8& , 2, 0],X0[1,3,2][3][1,2,1][1,3,1]->Root[841 - 5760 #^2 + 11394 #^4 - 8505 #^6 + 2187 #^8& , 3, 0],X0[1,3,2][3][1,2,1][2,3,1]->Root[1 - 99 #^2 + 297 #^4 - 1215 #^6 + 2187 #^8& , 4, 0],X0[1,3,2][3][1,3,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 2, 0],X0[1,3,2][3][1,3,2][1,1,1]->Root[1 - 23 #^2 + 53 #^4 + 81 #^6 + 27 #^8& , 1, 0],X0[1,3,2][2][1,3,1][1,2,1]->Root[3 - 41 #^2 + 9 #^4& , 3, 0],X0[1,3,2][3][1,3,1][1,2,1]->Root[1 - 99 #^2 + 297 #^4 - 1215 #^6 + 2187 #^8& , 3, 0],X0[1,3,2][3][1,3,2][1,2,1]->Root[841 - 5760 #^2 + 11394 #^4 - 8505 #^6 + 2187 #^8& , 1, 0],X0[1,3,2][2][1,3,1][1,3,1]->Root[1 - 75 #^2 + 96 #^4 - 108 #^6 + 243 #^8& , 2, 0],X0[1,3,2][2][1,3,1][2,3,1]->Root[841 - 3105 #^2 + 960 #^4 + 1350 #^6 + 243 #^8& , 4, 0],X0[1,3,2][1][1,3,1][1,3,1]->Root[1 - 6 #^2 + 24 #^4 - 45 #^6 + 27 #^8& , 2, 0],X0[1,3,2][1][1,3,1][2,3,1]->Root[1 - 15 #^2 + 51 #^4 - 63 #^6 + 27 #^8& , 1, 0],X0[1,3,2][3][1,3,1][1,3,1]->Root[1 + 18 # - 12 #^2 - 18 #^3 + 27 #^4& , 1, 0],X0[1,3,2][3][1,3,1][2,3,1]->Root[1 - 24 #^2 + 27 #^4& , 3, 0],X0[1,3,2][3][1,3,2][1,3,1]->Root[1 - 24 #^2 + 27 #^4& , 3, 0],X0[1,3,2][3][1,3,2][2,3,1]->Root[1 + 18 # - 12 #^2 - 18 #^3 + 27 #^4& , 2, 0],X0[1,3,3][1][1,1,1][1,0,1]->Root[1 - 5 #^2 + 3 #^4& , 3, 0],X0[1,3,3][3][1,1,1][1,1,1]->1/3 (-2+Sqrt[13]),X0[1,3,3][2][1,1,1][1,2,1]->Root[1 - 23 #^2 + 53 #^4 + 81 #^6 + 27 #^8& , 4, 0],X0[1,3,3][2][1,1,1][2,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 2, 0],X0[1,3,3][3][1,1,1][1,2,1]->Root[1 - 11 #^2 + 59 #^4 - 189 #^6 + 243 #^8& , 3, 0],X0[1,3,3][3][1,1,1][2,2,1]->Root[1 - 34 #^2 + 218 #^4 - 405 #^6 + 243 #^8& , 4, 0],X0[1,3,3][2][1,1,1][1,3,1]->Root[-1 - 10 #^2 + 27 #^4& , 1, 0],X0[1,3,3][2][1,1,1][2,3,1]->Root[1 - 80 #^2 + 27 #^4& , 2, 0],X0[1,3,3][1][1,1,1][1,3,1]->Root[-1 + 23 #^2 + 27 #^4& , 2, 0],X0[1,3,3][1][1,1,1][2,3,1]->Root[9 - 32 #^2 + 27 #^4& , 4, 0],X0[1,3,3][3][1,1,1][1,3,1]->Root[-16 + 92 #^2 + 27 #^4& , 2, 0],X0[1,3,3][3][1,1,1][2,3,1]->Root[1 - 11 #^2 + 27 #^4& , 2, 0],X0[1,3,3][1][1,2,1][1,0,1]->1/Sqrt[3],X0[1,3,3][3][1,2,1][1,1,1]->Root[1 - 11 #^2 + 59 #^4 - 189 #^6 + 243 #^8& , 2, 0],X0[1,3,3][3][1,2,2][1,1,1]->Root[1 - 34 #^2 + 218 #^4 - 405 #^6 + 243 #^8& , 4, 0],X0[1,3,3][2][1,2,1][1,2,1]->Root[1 + 9 #^2 - 108 #^4 - 972 #^6 + 2187 #^8& , 3, 0],X0[1,3,3][2][1,2,1][2,2,1]->Root[1 - 945 #^2 + 4104 #^4 - 5346 #^6 + 2187 #^8& , 4, 0],X0[1,3,3][3][1,2,1][1,2,1]->Root[-17 + 69 # - 9 #^2 - 243 #^3 + 243 #^4& , 1, 0],X0[1,3,3][3][1,2,1][2,2,1]->Root[1 - 333 #^2 - 2592 #^4 + 4374 #^6 + 59049 #^8& , 4, 0],X0[1,3,3][3][1,2,2][1,2,1]->Root[1 - 333 #^2 - 2592 #^4 + 4374 #^6 + 59049 #^8& , 1, 0],X0[1,3,3][3][1,2,2][2,2,1]->Root[-29 - 42 # + 396 #^2 - 567 #^3 + 243 #^4& , 1, 0],X0[1,3,3][2][1,2,1][1,3,1]->Root[1 - 11 #^2 + 27 #^4& , 2, 0],X0[1,3,3][2][1,2,1][2,3,1]->Root[-16 - 36 #^2 + 243 #^4& , 2, 0],X0[1,3,3][1][1,2,1][1,3,1]->Root[-1 - 51 #^2 + 81 #^4& , 1, 0],X0[1,3,3][1][1,2,1][2,3,1]->Root[1 - 57 #^2 + 81 #^4& , 2, 0],X0[1,3,3][3][1,2,1][1,3,1]->Root[1 - #^2 + 44 #^4 - 810 #^6 + 2187 #^8& , 3, 0],X0[1,3,3][3][1,2,1][2,3,1]->Root[1849 - 34110 #^2 + 190188 #^4 - 328050 #^6 + 177147 #^8& , 2, 0],X0[1,3,3][3][1,2,2][1,3,1]->Root[1 - 35 #^2 - 4 #^4 + 972 #^6 + 2187 #^8& , 1, 0],X0[1,3,3][3][1,2,2][2,3,1]->Root[289 + 18 #^2 + 17172 #^4 - 118098 #^6 + 177147 #^8& , 1, 0],X0[1,3,3][1][1,3,1][1,0,1]->Root[-1 + #^2 + 3 #^4& , 2, 0],X0[1,3,3][0][1,3,1][1,1,1]->1,X0[1,3,3][3][1,3,1][1,1,1]->Root[-16 + 92 #^2 + 27 #^4& , 2, 0],X0[1,3,3][3][1,3,2][1,1,1]->Root[1 - 11 #^2 + 27 #^4& , 2, 0],X0[1,3,3][2][1,3,1][1,2,1]->Root[1 - 3387 #^2 + 8028 #^4 - 4374 #^6 + 729 #^8& , 4, 0],X0[1,3,3][2][1,3,1][2,2,1]->Root[-1 + 6 # - 6 #^2 - 9 #^3 + 27 #^4& , 2, 0],X0[1,3,3][2][1,3,2][1,2,1]->Root[-1 + 6 # - 6 #^2 - 9 #^3 + 27 #^4& , 2, 0],X0[1,3,3][2][1,3,2][2,2,1]->Root[1 - 21 #^2 + 144 #^4 - 486 #^6 + 729 #^8& , 1, 0],X0[1,3,3][3][1,3,1][1,2,1]->Root[1 - #^2 + 44 #^4 - 810 #^6 + 2187 #^8& , 2, 0],X0[1,3,3][3][1,3,1][2,2,1]->Root[1 - 35 #^2 - 4 #^4 + 972 #^6 + 2187 #^8& , 1, 0],X0[1,3,3][3][1,3,2][1,2,1]->Root[1849 - 34110 #^2 + 190188 #^4 - 328050 #^6 + 177147 #^8& , 3, 0],X0[1,3,3][3][1,3,2][2,2,1]->Root[289 + 18 #^2 + 17172 #^4 - 118098 #^6 + 177147 #^8& , 1, 0],X0[1,3,3][2][1,3,1][1,3,1]->Root[1 - 11 #^2 + 59 #^4 - 189 #^6 + 243 #^8& , 3, 0],X0[1,3,3][2][1,3,1][2,3,1]->Root[1849 - 20700 #^2 + 43659 #^4 + 65610 #^6 + 19683 #^8& , 2, 0],X0[1,3,3][2][1,3,2][1,3,1]->Root[1 - 34 #^2 + 218 #^4 - 405 #^6 + 243 #^8& , 4, 0],X0[1,3,3][2][1,3,2][2,3,1]->Root[289 - 1908 #^2 + 8667 #^4 - 21870 #^6 + 19683 #^8& , 4, 0],X0[1,3,3][1][1,3,1][1,3,1]->Root[16 - 60 #^2 + 27 #^4& , 3, 0],X0[1,3,3][1][1,3,1][2,3,1]->Root[-1 - 3 #^2 + 27 #^4& , 1, 0],X0[1,3,3][3][1,3,1][1,3,1]->1/9 (13-2 Sqrt[13]),X0[1,3,3][3][1,3,1][2,3,1]->Root[-1 + #^2 + 81 #^4& , 2, 0],X0[1,3,3][3][1,3,2][1,3,1]->Root[-1 + #^2 + 81 #^4& , 2, 0],X0[1,3,3][3][1,3,2][2,3,1]->1/9 (-1-Sqrt[13]),X0[2,0,0][2][1,2,1][1,0,1]->1,X0[2,0,1][2][1,2,1][1,1,1]->1,X0[2,0,1][3][1,2,1][1,1,1]->1,X0[2,0,2][0][1,2,1][1,2,1]->1,X0[2,0,2][2][1,2,1][1,2,1]->1,X0[2,0,2][1][1,2,1][1,2,1]->1,X0[2,0,2][3][1,2,1][1,2,1]->1,X0[2,0,3][2][1,2,1][1,3,1]->1,X0[2,0,3][1][1,2,1][1,3,1]->1,X0[2,0,3][3][1,2,1][1,3,1]->1,X0[2,0,3][3][1,2,1][1,3,2]->0,X0[2,0,3][3][1,2,2][1,3,1]->0,X0[2,0,3][3][1,2,2][1,3,2]->1,X0[2,1,0][2][1,2,1][1,1,1]->1,X0[2,1,0][3][1,3,1][1,1,1]->1,X0[2,1,1][2][1,2,1][1,0,1]->Root[-1 + #^2 + 3 #^4& , 2, 0],X0[2,1,1][2][1,2,1][1,3,1]->Root[3 - 7 #^2 + 3 #^4& , 2, 0],X0[2,1,1][3][1,2,1][1,3,1]->Root[1 - 6 #^2 + 24 #^4 - 45 #^6 + 27 #^8& , 4, 0],X0[2,1,1][3][1,2,1][1,3,2]->Root[1 - 15 #^2 + 51 #^4 - 63 #^6 + 27 #^8& , 2, 0],X0[2,1,1][2][1,3,1][1,0,1]->Root[3 - 7 #^2 + 3 #^4& , 3, 0],X0[2,1,1][2][1,3,1][1,3,1]->Root[-1 + #^2 + 3 #^4& , 2, 0],X0[2,1,1][1][1,3,1][1,3,1]->1,X0[2,1,1][3][1,3,1][1,3,1]->Root[1 - 15 #^2 + 51 #^4 - 63 #^6 + 27 #^8& , 2, 0],X0[2,1,1][3][1,3,1][1,3,2]->Root[1 - 6 #^2 + 24 #^4 - 45 #^6 + 27 #^8& , 1, 0],X0[2,1,2][0][1,2,1][1,2,1]->1,X0[2,1,2][2][1,2,1][1,2,1]->1/6 (1-Sqrt[13]),X0[2,1,2][1][1,2,1][1,2,1]->1/3 (1-Sqrt[13]),X0[2,1,2][3][1,2,1][1,2,1]->1/6 (7-Sqrt[13]),X0[2,1,2][2][1,2,1][1,3,1]->Root[3 - 11 #^2 + 9 #^4& , 1, 0],X0[2,1,2][1][1,2,1][1,3,1]->Root[-3 + 10 #^2 + 9 #^4& , 2, 0],X0[2,1,2][3][1,2,1][1,3,1]->Root[1 - 723 #^2 + 699 #^4 + 999 #^6 + 243 #^8& , 3, 0],X0[2,1,2][3][1,2,1][1,3,2]->Root[1 - 18 #^2 + 114 #^4 - 297 #^6 + 243 #^8& , 1, 0],X0[2,1,2][2][1,3,1][1,2,1]->Root[3 - 11 #^2 + 9 #^4& , 1, 0],X0[2,1,2][1][1,3,1][1,2,1]->Root[-3 + 10 #^2 + 9 #^4& , 2, 0],X0[2,1,2][3][1,3,1][1,2,1]->Root[1 - 723 #^2 + 699 #^4 + 999 #^6 + 243 #^8& , 3, 0],X0[2,1,2][3][1,3,2][1,2,1]->Root[1 - 18 #^2 + 114 #^4 - 297 #^6 + 243 #^8& , 4, 0],X0[2,1,2][2][1,3,1][1,3,1]->1/6 (-1+Sqrt[13]),X0[2,1,2][1][1,3,1][1,3,1]->1/3 (-1+Sqrt[13]),X0[2,1,2][3][1,3,1][1,3,1]->Root[-29 - 111 # + 24 #^2 + 90 #^3 + 27 #^4& , 2, 0],X0[2,1,2][3][1,3,1][1,3,2]->Root[1 - 201 #^2 + 63 #^4 + 891 #^6 + 729 #^8& , 3, 0],X0[2,1,2][3][1,3,2][1,3,1]->Root[1 - 201 #^2 + 63 #^4 + 891 #^6 + 729 #^8& , 2, 0],X0[2,1,2][3][1,3,2][1,3,2]->Root[-17 - 21 # + 42 #^2 + 72 #^3 + 27 #^4& , 2, 0],X0[2,1,3][2][1,2,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 1, 0],X0[2,1,3][3][1,2,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],X0[2,1,3][3][1,2,2][1,1,1]->Root[1 - 23 #^2 + 53 #^4 + 81 #^6 + 27 #^8& , 2, 0],X0[2,1,3][2][1,2,1][1,2,1]->Root[-1 - 4 #^2 + 9 #^4& , 2, 0],X0[2,1,3][1][1,2,1][1,2,1]->1/6 (1-Sqrt[13]),X0[2,1,3][3][1,2,1][1,2,1]->Root[1 - 945 #^2 + 4104 #^4 - 5346 #^6 + 2187 #^8& , 2, 0],X0[2,1,3][3][1,2,2][1,2,1]->Root[1 + 9 #^2 - 108 #^4 - 972 #^6 + 2187 #^8& , 4, 0],X0[2,1,3][2][1,2,1][1,3,1]->Root[3 - 41 #^2 + 9 #^4& , 3, 0],X0[2,1,3][1][1,2,1][1,3,1]->Root[3 - 11 #^2 + 9 #^4& , 1, 0],X0[2,1,3][3][1,2,1][1,3,1]->Root[1 - 21 #^2 + 144 #^4 - 486 #^6 + 729 #^8& , 3, 0],X0[2,1,3][3][1,2,1][1,3,2]->Root[-1 - 6 # - 6 #^2 + 9 #^3 + 27 #^4& , 2, 0],X0[2,1,3][3][1,2,2][1,3,1]->Root[-1 - 6 # - 6 #^2 + 9 #^3 + 27 #^4& , 2, 0],X0[2,1,3][3][1,2,2][1,3,2]->Root[1 - 3387 #^2 + 8028 #^4 - 4374 #^6 + 729 #^8& , 2, 0],X0[2,1,3][2][1,3,1][1,1,1]->Root[1 - 5 #^2 + 8 #^4 - 6 #^6 + 3 #^8& , 4, 0],X0[2,1,3][2][1,3,2][1,1,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 3, 0],X0[2,1,3][3][1,3,1][1,1,1]->Root[-1 - 10 #^2 + 27 #^4& , 1, 0],X0[2,1,3][3][1,3,2][1,1,1]->Root[1 - 80 #^2 + 27 #^4& , 2, 0],X0[2,1,3][0][1,3,1][1,2,1]->-1,X0[2,1,3][2][1,3,1][1,2,1]->Root[1 - 48 #^2 + 231 #^4 - 378 #^6 + 243 #^8& , 4, 0],X0[2,1,3][2][1,3,2][1,2,1]->Root[1 - 48 #^2 + 231 #^4 - 378 #^6 + 243 #^8& , 2, 0],X0[2,1,3][1][1,3,1][1,2,1]->Root[3 - 11 #^2 + 9 #^4& , 4, 0],X0[2,1,3][3][1,3,1][1,2,1]->Root[1 - 11 #^2 + 27 #^4& , 2, 0],X0[2,1,3][3][1,3,2][1,2,1]->Root[-16 - 36 #^2 + 243 #^4& , 2, 0],X0[2,1,3][2][1,3,1][1,3,1]->Root[1 - 75 #^2 + 96 #^4 - 108 #^6 + 243 #^8& , 2, 0],X0[2,1,3][2][1,3,2][1,3,1]->Root[841 - 3105 #^2 + 960 #^4 + 1350 #^6 + 243 #^8& , 4, 0],X0[2,1,3][1][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[2,1,3][3][1,3,1][1,3,1]->Root[1 - 34 #^2 + 218 #^4 - 405 #^6 + 243 #^8& , 3, 0],X0[2,1,3][3][1,3,1][1,3,2]->Root[1 - 11 #^2 + 59 #^4 - 189 #^6 + 243 #^8& , 4, 0],X0[2,1,3][3][1,3,2][1,3,1]->Root[289 - 1908 #^2 + 8667 #^4 - 21870 #^6 + 19683 #^8& , 2, 0],X0[2,1,3][3][1,3,2][1,3,2]->Root[1849 - 20700 #^2 + 43659 #^4 + 65610 #^6 + 19683 #^8& , 4, 0],X0[2,2,0][0][1,0,1][1,2,1]->1,X0[2,2,0][1][1,1,1][1,2,1]->1,X0[2,2,0][2][1,2,1][1,2,1]->1,X0[2,2,0][3][1,3,1][1,2,1]->1,X0[2,2,1][1][1,0,1][1,2,1]->Root[-1 + #^2 + 3 #^4& , 2, 0],X0[2,2,1][1][1,0,1][1,3,1]->Root[3 - 7 #^2 + 3 #^4& , 2, 0],X0[2,2,1][0][1,1,1][1,2,1]->1,X0[2,2,1][3][1,1,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[2,2,1][3][1,1,1][1,3,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 1, 0],X0[2,2,1][3][1,1,1][1,3,2]->Root[1 - 5 #^2 + 8 #^4 - 6 #^6 + 3 #^8& , 2, 0],X0[2,2,1][2][1,2,1][1,2,1]->1/6 (1-Sqrt[13]),X0[2,2,1][3][1,2,1][1,2,1]->Root[-1 - 4 #^2 + 9 #^4& , 2, 0],X0[2,2,1][2][1,2,1][1,3,1]->Root[3 - 11 #^2 + 9 #^4& , 4, 0],X0[2,2,1][3][1,2,1][1,3,1]->Root[1 - 48 #^2 + 231 #^4 - 378 #^6 + 243 #^8& , 4, 0],X0[2,2,1][3][1,2,1][1,3,2]->Root[1 - 48 #^2 + 231 #^4 - 378 #^6 + 243 #^8& , 3, 0],X0[2,2,1][2][1,3,1][1,2,1]->Root[3 - 11 #^2 + 9 #^4& , 4, 0],X0[2,2,1][1][1,3,1][1,2,1]->Root[3 - 7 #^2 + 3 #^4& , 3, 0],X0[2,2,1][3][1,3,1][1,2,1]->Root[3 - 41 #^2 + 9 #^4& , 3, 0],X0[2,2,1][2][1,3,1][1,3,1]->1/6 (-1+Sqrt[13]),X0[2,2,1][1][1,3,1][1,3,1]->Root[-1 + #^2 + 3 #^4& , 2, 0],X0[2,2,1][3][1,3,1][1,3,1]->Root[841 - 3105 #^2 + 960 #^4 + 1350 #^6 + 243 #^8& , 2, 0],X0[2,2,1][3][1,3,1][1,3,2]->Root[1 - 75 #^2 + 96 #^4 - 108 #^6 + 243 #^8& , 4, 0],X0[2,2,2][2][1,0,1][1,0,1]->1/2 (-3+Sqrt[13]),X0[2,2,2][2][1,0,1][1,1,1]->Root[-3 + 14 #^2 + #^4& , 2, 0],X0[2,2,2][2][1,0,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 1, 0],X0[2,2,2][2][1,0,1][1,3,1]->Root[3 - 8 #^2 + #^4& , 2, 0],X0[2,2,2][2][1,1,1][1,0,1]->Root[-3 + 14 #^2 + #^4& , 2, 0],X0[2,2,2][2][1,1,1][1,1,1]->3-Sqrt[13],X0[2,2,2][3][1,1,1][1,1,1]->1/2 (3-Sqrt[13]),X0[2,2,2][2][1,1,1][1,2,1]->Root[1 - 8 #^2 + 3 #^4& , 3, 0],X0[2,2,2][3][1,1,1][1,2,1]->Root[-1 + #^2 + 3 #^4& , 2, 0],X0[2,2,2][2][1,1,1][1,3,1]->Root[-27 + 92 #^2 + 3 #^4& , 1, 0],X0[2,2,2][3][1,1,1][1,3,1]->Root[1 - 15 #^2 + 51 #^4 - 63 #^6 + 27 #^8& , 3, 0],X0[2,2,2][3][1,1,1][1,3,2]->Root[1 - 1038 #^2 + 2508 #^4 + 531 #^6 + 27 #^8& , 1, 0],X0[2,2,2][2][1,2,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 1, 0],X0[2,2,2][2][1,2,1][1,1,1]->Root[1 - 8 #^2 + 3 #^4& , 3, 0],X0[2,2,2][3][1,2,1][1,1,1]->Root[-1 + #^2 + 3 #^4& , 1, 0],X0[2,2,2][0][1,2,1][1,2,1]->1,X0[2,2,2][2][1,2,1][1,2,1]->1/6 (7-Sqrt[13]),X0[2,2,2][1][1,2,1][1,2,1]->1/6 (1-Sqrt[13]),X0[2,2,2][3][1,2,1][1,2,1]->1/6 (1-Sqrt[13]),X0[2,2,2][2][1,2,1][1,3,1]->Root[-3 + 10 #^2 + 9 #^4& , 1, 0],X0[2,2,2][1][1,2,1][1,3,1]->Root[3 - 11 #^2 + 9 #^4& , 1, 0],X0[2,2,2][3][1,2,1][1,3,1]->Root[1 - 48 #^2 + 231 #^4 - 378 #^6 + 243 #^8& , 4, 0],X0[2,2,2][3][1,2,1][1,3,2]->Root[1 - 48 #^2 + 231 #^4 - 378 #^6 + 243 #^8& , 3, 0],X0[2,2,2][2][1,3,1][1,0,1]->Root[3 - 8 #^2 + #^4& , 3, 0],X0[2,2,2][2][1,3,1][1,1,1]->Root[-27 + 92 #^2 + 3 #^4& , 2, 0],X0[2,2,2][3][1,3,1][1,1,1]->Root[1 - 15 #^2 + 51 #^4 - 63 #^6 + 27 #^8& , 3, 0],X0[2,2,2][3][1,3,2][1,1,1]->Root[1 - 1038 #^2 + 2508 #^4 + 531 #^6 + 27 #^8& , 4, 0],X0[2,2,2][2][1,3,1][1,2,1]->Root[-3 + 10 #^2 + 9 #^4& , 2, 0],X0[2,2,2][1][1,3,1][1,2,1]->Root[3 - 11 #^2 + 9 #^4& , 4, 0],X0[2,2,2][3][1,3,1][1,2,1]->Root[1 - 48 #^2 + 231 #^4 - 378 #^6 + 243 #^8& , 1, 0],X0[2,2,2][3][1,3,2][1,2,1]->Root[1 - 48 #^2 + 231 #^4 - 378 #^6 + 243 #^8& , 3, 0],X0[2,2,2][2][1,3,1][1,3,1]->1/3 (8-2 Sqrt[13]),X0[2,2,2][1][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[2,2,2][3][1,3,1][1,3,1]->Root[1 - 15 # + 51 #^2 - 63 #^3 + 27 #^4& , 1, 0],X0[2,2,2][3][1,3,1][1,3,2]->Root[289 - 1299 #^2 + 576 #^4 + 1134 #^6 + 729 #^8& , 1, 0],X0[2,2,2][3][1,3,2][1,3,1]->Root[289 - 1299 #^2 + 576 #^4 + 1134 #^6 + 729 #^8& , 4, 0],X0[2,2,2][3][1,3,2][1,3,2]->Root[43 - 288 # + 474 #^2 - 207 #^3 + 27 #^4& , 1, 0],X0[2,2,3][3][1,0,1][1,1,1]->Root[3 - 19 #^2 + 3 #^4& , 2, 0],X0[2,2,3][3][1,0,1][1,2,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],X0[2,2,3][3][1,0,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],X0[2,2,3][3][1,0,1][1,3,2]->Root[-1 + 14 #^2 + 3 #^4& , 1, 0],X0[2,2,3][3][1,0,1][2,3,1]->Root[-1 + 14 #^2 + 3 #^4& , 1, 0],X0[2,2,3][3][1,0,1][2,3,2]->Root[1 - 5 #^2 + 3 #^4& , 3, 0],X0[2,2,3][2][1,1,1][1,1,1]->1/2 (3-Sqrt[13]),X0[2,2,3][3][1,1,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[2,2,3][2][1,1,1][1,2,1]->Root[-1 + #^2 + 3 #^4& , 1, 0],X0[2,2,3][1][1,1,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 1, 0],X0[2,2,3][3][1,1,1][1,2,1]->Root[-1 + 25 #^2 + 3 #^4& , 1, 0],X0[2,2,3][2][1,1,1][1,3,1]->Root[1 - 1038 #^2 + 2508 #^4 + 531 #^6 + 27 #^8& , 3, 0],X0[2,2,3][2][1,1,1][2,3,1]->Root[1 - 15 #^2 + 51 #^4 - 63 #^6 + 27 #^8& , 1, 0],X0[2,2,3][1][1,1,1][1,3,1]->Root[1 - 5 #^2 + 8 #^4 - 6 #^6 + 3 #^8& , 1, 0],X0[2,2,3][1][1,1,1][2,3,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 3, 0],X0[2,2,3][3][1,1,1][1,3,1]->Root[1 - 17 #^2 + 49 #^4 + 27 #^6 + 9 #^8& , 1, 0],X0[2,2,3][3][1,1,1][1,3,2]->Root[1 - 8 #^2 + 3 #^4& , 3, 0],X0[2,2,3][3][1,1,1][2,3,1]->Root[9 - 41 #^2 + 3 #^4& , 2, 0],X0[2,2,3][3][1,1,1][2,3,2]->Root[1 - 17 #^2 + 49 #^4 + 27 #^6 + 9 #^8& , 2, 0],X0[2,2,3][2][1,2,1][1,1,1]->Root[-1 + #^2 + 3 #^4& , 2, 0],X0[2,2,3][3][1,2,1][1,1,1]->Root[1 - 84 #^2 + 315 #^4 + 486 #^6 + 243 #^8& , 4, 0],X0[2,2,3][3][1,2,2][1,1,1]->Root[1 - 84 #^2 + 315 #^4 + 486 #^6 + 243 #^8& , 3, 0],X0[2,2,3][2][1,2,1][1,2,1]->1/6 (1-Sqrt[13]),X0[2,2,3][1][1,2,1][1,2,1]->Root[-1 - 4 #^2 + 9 #^4& , 1, 0],X0[2,2,3][3][1,2,1][1,2,1]->Root[1 - 54 #^2 - 108 #^4 + 486 #^6 + 2187 #^8& , 4, 0],X0[2,2,3][3][1,2,2][1,2,1]->Root[1 - 54 #^2 - 108 #^4 + 486 #^6 + 2187 #^8& , 3, 0],X0[2,2,3][2][1,2,1][1,3,1]->Root[1 - 48 #^2 + 231 #^4 - 378 #^6 + 243 #^8& , 4, 0],X0[2,2,3][2][1,2,1][2,3,1]->Root[1 - 48 #^2 + 231 #^4 - 378 #^6 + 243 #^8& , 3, 0],X0[2,2,3][1][1,2,1][1,3,1]->Root[1 - 48 #^2 + 231 #^4 - 378 #^6 + 243 #^8& , 4, 0],X0[2,2,3][1][1,2,1][2,3,1]->Root[1 - 48 #^2 + 231 #^4 - 378 #^6 + 243 #^8& , 3, 0],X0[2,2,3][3][1,2,1][1,3,1]->Root[1 - 99 #^2 + 2322 #^4 - 1944 #^6 + 2187 #^8& , 2, 0],X0[2,2,3][3][1,2,1][1,3,2]->Root[1 - 945 #^2 + 4104 #^4 - 5346 #^6 + 2187 #^8& , 2, 0],X0[2,2,3][3][1,2,1][2,3,1]->Root[1 - 945 #^2 + 4104 #^4 - 5346 #^6 + 2187 #^8& , 2, 0],X0[2,2,3][3][1,2,1][2,3,2]->Root[1 + 9 #^2 - 108 #^4 - 972 #^6 + 2187 #^8& , 4, 0],X0[2,2,3][3][1,2,2][1,3,1]->Root[1 + 9 #^2 - 108 #^4 - 972 #^6 + 2187 #^8& , 3, 0],X0[2,2,3][3][1,2,2][1,3,2]->Root[1 - 945 #^2 + 4104 #^4 - 5346 #^6 + 2187 #^8& , 1, 0],X0[2,2,3][3][1,2,2][2,3,1]->Root[1 - 945 #^2 + 4104 #^4 - 5346 #^6 + 2187 #^8& , 1, 0],X0[2,2,3][3][1,2,2][2,3,2]->Root[1 - 99 #^2 + 2322 #^4 - 1944 #^6 + 2187 #^8& , 1, 0],X0[2,2,3][2][1,3,1][1,1,1]->Root[1 - 1038 #^2 + 2508 #^4 + 531 #^6 + 27 #^8& , 2, 0],X0[2,2,3][2][1,3,2][1,1,1]->Root[1 - 15 #^2 + 51 #^4 - 63 #^6 + 27 #^8& , 1, 0],X0[2,2,3][3][1,3,1][1,1,1]->Root[3 - 34 #^2 + 27 #^4& , 2, 0],X0[2,2,3][3][1,3,2][1,1,1]->Root[-16 + 48 #^2 + 81 #^4& , 2, 0],X0[2,2,3][0][1,3,1][1,2,1]->-1,X0[2,2,3][2][1,3,1][1,2,1]->Root[1 - 48 #^2 + 231 #^4 - 378 #^6 + 243 #^8& , 4, 0],X0[2,2,3][2][1,3,2][1,2,1]->Root[1 - 48 #^2 + 231 #^4 - 378 #^6 + 243 #^8& , 2, 0],X0[2,2,3][1][1,3,1][1,2,1]->Root[3 - 41 #^2 + 9 #^4& , 2, 0],X0[2,2,3][3][1,3,1][1,2,1]->Root[81 - 239 #^2 + 27 #^4& , 3, 0],X0[2,2,3][3][1,3,2][1,2,1]->Root[-1 - 9 #^2 + 243 #^4& , 1, 0],X0[2,2,3][2][1,3,1][1,3,1]->Root[43 - 288 # + 474 #^2 - 207 #^3 + 27 #^4& , 2, 0],X0[2,2,3][2][1,3,1][2,3,1]->Root[289 - 1299 #^2 + 576 #^4 + 1134 #^6 + 729 #^8& , 2, 0],X0[2,2,3][2][1,3,2][1,3,1]->Root[289 - 1299 #^2 + 576 #^4 + 1134 #^6 + 729 #^8& , 3, 0],X0[2,2,3][2][1,3,2][2,3,1]->Root[1 - 15 # + 51 #^2 - 63 #^3 + 27 #^4& , 2, 0],X0[2,2,3][1][1,3,1][1,3,1]->Root[1 - 75 #^2 + 96 #^4 - 108 #^6 + 243 #^8& , 2, 0],X0[2,2,3][1][1,3,1][2,3,1]->Root[841 - 3105 #^2 + 960 #^4 + 1350 #^6 + 243 #^8& , 1, 0],X0[2,2,3][3][1,3,1][1,3,1]->Root[81 - 918 #^2 + 2440 #^4 - 1809 #^6 + 729 #^8& , 1, 0],X0[2,2,3][3][1,3,1][1,3,2]->Root[-1 + 23 #^2 + 27 #^4& , 1, 0],X0[2,2,3][3][1,3,1][2,3,1]->Root[-1 + 263 #^2 + 27 #^4& , 2, 0],X0[2,2,3][3][1,3,1][2,3,2]->Root[81 - 918 #^2 + 2440 #^4 - 1809 #^6 + 729 #^8& , 2, 0],X0[2,2,3][3][1,3,2][1,3,1]->Root[1 + 15 # + 72 #^2 + 162 #^3 + 243 #^4& , 1, 0],X0[2,2,3][3][1,3,2][1,3,2]->Root[169 - 585 #^2 + 243 #^4& , 2, 0],X0[2,2,3][3][1,3,2][2,3,1]->Root[1 - 72 #^2 + 243 #^4& , 4, 0],X0[2,2,3][3][1,3,2][2,3,2]->Root[1 + 15 # + 72 #^2 + 162 #^3 + 243 #^4& , 2, 0],X0[2,3,0][1][1,1,1][1,3,1]->1,X0[2,3,0][2][1,2,1][1,3,1]->1,X0[2,3,0][3][1,3,1][1,3,1]->1,X0[2,3,0][3][1,3,1][1,3,2]->0,X0[2,3,0][3][2,3,1][1,3,1]->0,X0[2,3,0][3][2,3,1][1,3,2]->1,X0[2,3,1][3][1,1,1][1,1,1]->1/3 (-2+Sqrt[13]),X0[2,3,1][0][1,1,1][1,2,1]->-1,X0[2,3,1][3][1,1,1][1,2,1]->Root[-1 + 4 #^2 + 9 #^4& , 2, 0],X0[2,3,1][3][1,1,1][1,3,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 2, 0],X0[2,3,1][3][1,1,1][1,3,2]->Root[1 - 23 #^2 + 53 #^4 + 81 #^6 + 27 #^8& , 4, 0],X0[2,3,1][2][1,2,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 1, 0],X0[2,3,1][3][1,2,1][1,1,1]->Root[-1 + 4 #^2 + 9 #^4& , 2, 0],X0[2,3,1][2][1,2,1][1,2,1]->Root[-1 - 4 #^2 + 9 #^4& , 2, 0],X0[2,3,1][3][1,2,1][1,2,1]->1/3,X0[2,3,1][2][1,2,1][1,3,1]->Root[3 - 41 #^2 + 9 #^4& , 3, 0],X0[2,3,1][3][1,2,1][1,3,1]->Root[1 - 99 #^2 + 297 #^4 - 1215 #^6 + 2187 #^8& , 2, 0],X0[2,3,1][3][1,2,1][1,3,2]->Root[841 - 5760 #^2 + 11394 #^4 - 8505 #^6 + 2187 #^8& , 1, 0],X0[2,3,1][2][1,3,1][1,1,1]->Root[1 - 5 #^2 + 8 #^4 - 6 #^6 + 3 #^8& , 4, 0],X0[2,3,1][2][2,3,1][1,1,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 2, 0],X0[2,3,1][3][1,3,1][1,1,1]->Root[1 - 23 #^2 + 53 #^4 + 81 #^6 + 27 #^8& , 2, 0],X0[2,3,1][3][2,3,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 1, 0],X0[2,3,1][2][1,3,1][1,2,1]->Root[1 - 48 #^2 + 231 #^4 - 378 #^6 + 243 #^8& , 4, 0],X0[2,3,1][2][2,3,1][1,2,1]->Root[1 - 48 #^2 + 231 #^4 - 378 #^6 + 243 #^8& , 3, 0],X0[2,3,1][1][1,3,1][1,2,1]->Root[1 - 15 #^2 + 51 #^4 - 63 #^6 + 27 #^8& , 1, 0],X0[2,3,1][1][2,3,1][1,2,1]->Root[1 - 6 #^2 + 24 #^4 - 45 #^6 + 27 #^8& , 2, 0],X0[2,3,1][3][1,3,1][1,2,1]->Root[841 - 5760 #^2 + 11394 #^4 - 8505 #^6 + 2187 #^8& , 2, 0],X0[2,3,1][3][2,3,1][1,2,1]->Root[1 - 99 #^2 + 297 #^4 - 1215 #^6 + 2187 #^8& , 4, 0],X0[2,3,1][2][1,3,1][1,3,1]->Root[1 - 75 #^2 + 96 #^4 - 108 #^6 + 243 #^8& , 2, 0],X0[2,3,1][2][2,3,1][1,3,1]->Root[841 - 3105 #^2 + 960 #^4 + 1350 #^6 + 243 #^8& , 1, 0],X0[2,3,1][1][1,3,1][1,3,1]->Root[1 - 6 #^2 + 24 #^4 - 45 #^6 + 27 #^8& , 2, 0],X0[2,3,1][1][2,3,1][1,3,1]->Root[1 - 15 #^2 + 51 #^4 - 63 #^6 + 27 #^8& , 4, 0],X0[2,3,1][3][1,3,1][1,3,1]->Root[1 + 18 # - 12 #^2 - 18 #^3 + 27 #^4& , 1, 0],X0[2,3,1][3][1,3,1][1,3,2]->Root[1 - 24 #^2 + 27 #^4& , 2, 0],X0[2,3,1][3][2,3,1][1,3,1]->Root[1 - 24 #^2 + 27 #^4& , 2, 0],X0[2,3,1][3][2,3,1][1,3,2]->Root[1 + 18 # - 12 #^2 - 18 #^3 + 27 #^4& , 2, 0],X0[2,3,2][2][1,1,1][1,1,1]->1/2 (3-Sqrt[13]),X0[2,3,2][3][1,1,1][1,1,1]->1/3 (5-Sqrt[13]),X0[2,3,2][2][1,1,1][1,2,1]->Root[-1 + #^2 + 3 #^4& , 1, 0],X0[2,3,2][3][1,1,1][1,2,1]->Root[1 - 15 #^2 + 27 #^4& , 3, 0],X0[2,3,2][2][1,1,1][1,3,1]->Root[1 - 1038 #^2 + 2508 #^4 + 531 #^6 + 27 #^8& , 3, 0],X0[2,3,2][2][1,1,1][2,3,1]->Root[1 - 15 #^2 + 51 #^4 - 63 #^6 + 27 #^8& , 4, 0],X0[2,3,2][3][1,1,1][1,3,1]->Root[1 - 18 #^2 + 144 #^4 - 567 #^6 + 729 #^8& , 4, 0],X0[2,3,2][3][1,1,1][1,3,2]->Root[-16 + 168 #^2 + 27 #^4& , 2, 0],X0[2,3,2][3][1,1,1][2,3,1]->Root[-1 + 42 #^2 + 27 #^4& , 2, 0],X0[2,3,2][3][1,1,1][2,3,2]->Root[1 - 18 #^2 + 144 #^4 - 567 #^6 + 729 #^8& , 2, 0],X0[2,3,2][2][1,2,1][1,1,1]->Root[-1 + #^2 + 3 #^4& , 1, 0],X0[2,3,2][3][1,2,1][1,1,1]->Root[1 - 15 #^2 + 27 #^4& , 2, 0],X0[2,3,2][0][1,2,1][1,2,1]->-1,X0[2,3,2][2][1,2,1][1,2,1]->1/6 (-1+Sqrt[13]),X0[2,3,2][1][1,2,1][1,2,1]->1/6 (-7+Sqrt[13]),X0[2,3,2][3][1,2,1][1,2,1]->1/3 (-3+Sqrt[13]),X0[2,3,2][2][1,2,1][1,3,1]->Root[1 - 48 #^2 + 231 #^4 - 378 #^6 + 243 #^8& , 1, 0],X0[2,3,2][2][1,2,1][2,3,1]->Root[1 - 48 #^2 + 231 #^4 - 378 #^6 + 243 #^8& , 3, 0],X0[2,3,2][1][1,2,1][1,3,1]->Root[1 - 18 #^2 + 114 #^4 - 297 #^6 + 243 #^8& , 3, 0],X0[2,3,2][1][1,2,1][2,3,1]->Root[1 - 723 #^2 + 699 #^4 + 999 #^6 + 243 #^8& , 4, 0],X0[2,3,2][3][1,2,1][1,3,1]->Root[-1 + 6 # + 18 #^2 - 81 #^3 + 81 #^4& , 1, 0],X0[2,3,2][3][1,2,1][1,3,2]->Root[-1 - 27 #^2 + 81 #^4& , 2, 0],X0[2,3,2][3][1,2,1][2,3,1]->Root[-169 + 351 #^2 + 81 #^4& , 2, 0],X0[2,3,2][3][1,2,1][2,3,2]->Root[-1 + 6 # + 18 #^2 - 81 #^3 + 81 #^4& , 2, 0],X0[2,3,2][2][1,3,1][1,1,1]->Root[1 - 1038 #^2 + 2508 #^4 + 531 #^6 + 27 #^8& , 2, 0],X0[2,3,2][2][2,3,1][1,1,1]->Root[1 - 15 #^2 + 51 #^4 - 63 #^6 + 27 #^8& , 4, 0],X0[2,3,2][3][1,3,1][1,1,1]->Root[1 - 18 #^2 + 144 #^4 - 567 #^6 + 729 #^8& , 4, 0],X0[2,3,2][3][1,3,2][1,1,1]->Root[-16 + 168 #^2 + 27 #^4& , 1, 0],X0[2,3,2][3][2,3,1][1,1,1]->Root[-1 + 42 #^2 + 27 #^4& , 1, 0],X0[2,3,2][3][2,3,2][1,1,1]->Root[1 - 18 #^2 + 144 #^4 - 567 #^6 + 729 #^8& , 2, 0],X0[2,3,2][2][1,3,1][1,2,1]->Root[1 - 48 #^2 + 231 #^4 - 378 #^6 + 243 #^8& , 4, 0],X0[2,3,2][2][2,3,1][1,2,1]->Root[1 - 48 #^2 + 231 #^4 - 378 #^6 + 243 #^8& , 3, 0],X0[2,3,2][1][1,3,1][1,2,1]->Root[1 - 18 #^2 + 114 #^4 - 297 #^6 + 243 #^8& , 2, 0],X0[2,3,2][1][2,3,1][1,2,1]->Root[1 - 723 #^2 + 699 #^4 + 999 #^6 + 243 #^8& , 4, 0],X0[2,3,2][3][1,3,1][1,2,1]->Root[-1 - 6 # + 18 #^2 + 81 #^3 + 81 #^4& , 2, 0],X0[2,3,2][3][1,3,2][1,2,1]->Root[-1 - 27 #^2 + 81 #^4& , 2, 0],X0[2,3,2][3][2,3,1][1,2,1]->Root[-169 + 351 #^2 + 81 #^4& , 2, 0],X0[2,3,2][3][2,3,2][1,2,1]->Root[-1 - 6 # + 18 #^2 + 81 #^3 + 81 #^4& , 1, 0],X0[2,3,2][2][1,3,1][1,3,1]->Root[43 - 288 # + 474 #^2 - 207 #^3 + 27 #^4& , 2, 0],X0[2,3,2][2][1,3,1][2,3,1]->Root[289 - 1299 #^2 + 576 #^4 + 1134 #^6 + 729 #^8& , 3, 0],X0[2,3,2][2][2,3,1][1,3,1]->Root[289 - 1299 #^2 + 576 #^4 + 1134 #^6 + 729 #^8& , 2, 0],X0[2,3,2][2][2,3,1][2,3,1]->Root[1 - 15 # + 51 #^2 - 63 #^3 + 27 #^4& , 2, 0],X0[2,3,2][1][1,3,1][1,3,1]->Root[-17 + 21 # + 42 #^2 - 72 #^3 + 27 #^4& , 2, 0],X0[2,3,2][1][1,3,1][2,3,1]->Root[1 - 201 #^2 + 63 #^4 + 891 #^6 + 729 #^8& , 1, 0],X0[2,3,2][1][2,3,1][1,3,1]->Root[1 - 201 #^2 + 63 #^4 + 891 #^6 + 729 #^8& , 4, 0],X0[2,3,2][1][2,3,1][2,3,1]->Root[-29 + 111 # + 24 #^2 - 90 #^3 + 27 #^4& , 2, 0],X0[2,3,2][3][1,3,1][1,3,1]->Root[-17 - 66 # + 288 #^2 - 270 #^3 + 81 #^4& , 1, 0],X0[2,3,2][3][1,3,1][1,3,2]->Root[1 - 225 #^2 + 9396 #^4 + 10206 #^6 + 6561 #^8& , 1, 0],X0[2,3,2][3][1,3,1][2,3,1]->Root[1 - 225 #^2 + 9396 #^4 + 10206 #^6 + 6561 #^8& , 4, 0],X0[2,3,2][3][1,3,1][2,3,2]->2/3,X0[2,3,2][3][1,3,2][1,3,1]->Root[1 - 225 #^2 + 9396 #^4 + 10206 #^6 + 6561 #^8& , 4, 0],X0[2,3,2][3][1,3,2][1,3,2]->1/6 (7-3 Sqrt[13]),X0[2,3,2][3][1,3,2][2,3,1]->1/3,X0[2,3,2][3][1,3,2][2,3,2]->Root[1 - 225 #^2 + 9396 #^4 + 10206 #^6 + 6561 #^8& , 2, 0],X0[2,3,2][3][2,3,1][1,3,1]->Root[1 - 225 #^2 + 9396 #^4 + 10206 #^6 + 6561 #^8& , 1, 0],X0[2,3,2][3][2,3,1][1,3,2]->1/3,X0[2,3,2][3][2,3,1][2,3,1]->1/6 (7-3 Sqrt[13]),X0[2,3,2][3][2,3,1][2,3,2]->Root[1 - 225 #^2 + 9396 #^4 + 10206 #^6 + 6561 #^8& , 3, 0],X0[2,3,2][3][2,3,2][1,3,1]->2/3,X0[2,3,2][3][2,3,2][1,3,2]->Root[1 - 225 #^2 + 9396 #^4 + 10206 #^6 + 6561 #^8& , 3, 0],X0[2,3,2][3][2,3,2][2,3,1]->Root[1 - 225 #^2 + 9396 #^4 + 10206 #^6 + 6561 #^8& , 2, 0],X0[2,3,2][3][2,3,2][2,3,2]->Root[-17 - 66 # + 288 #^2 - 270 #^3 + 81 #^4& , 2, 0],X0[2,3,3][2][1,1,1][1,0,1]->Root[3 - 19 #^2 + 3 #^4& , 3, 0],X0[2,3,3][2][1,1,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 1, 0],X0[2,3,3][3][1,1,1][1,1,1]->1/6 (-5+Sqrt[13]),X0[2,3,3][2][1,1,1][1,2,1]->Root[1 - 84 #^2 + 315 #^4 + 486 #^6 + 243 #^8& , 4, 0],X0[2,3,3][2][1,1,1][2,2,1]->Root[1 - 84 #^2 + 315 #^4 + 486 #^6 + 243 #^8& , 2, 0],X0[2,3,3][1][1,1,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 1, 0],X0[2,3,3][1][1,1,1][2,2,1]->Root[1 - 23 #^2 + 53 #^4 + 81 #^6 + 27 #^8& , 2, 0],X0[2,3,3][3][1,1,1][1,2,1]->Root[1 - 183 #^2 + 639 #^4 - 243 #^6 + 2187 #^8& , 2, 0],X0[2,3,3][3][1,1,1][2,2,1]->Root[841 - 8130 #^2 + 11304 #^4 + 10935 #^6 + 2187 #^8& , 4, 0],X0[2,3,3][2][1,1,1][1,3,1]->Root[3 - 34 #^2 + 27 #^4& , 2, 0],X0[2,3,3][2][1,1,1][2,3,1]->Root[-16 + 48 #^2 + 81 #^4& , 2, 0],X0[2,3,3][1][1,1,1][1,3,1]->Root[-1 - 10 #^2 + 27 #^4& , 1, 0],X0[2,3,3][1][1,1,1][2,3,1]->Root[1 - 80 #^2 + 27 #^4& , 2, 0],X0[2,3,3][3][1,1,1][1,3,1]->Root[9 - 105 #^2 + 197 #^4 + 81 #^6 + 2187 #^8& , 3, 0],X0[2,3,3][3][1,1,1][1,3,2]->Root[9 - 516 #^2 + 3524 #^4 + 5589 #^6 + 2187 #^8& , 1, 0],X0[2,3,3][3][1,1,1][2,3,1]->Root[1849 - 43440 #^2 + 259839 #^4 - 138510 #^6 + 19683 #^8& , 2, 0],X0[2,3,3][3][1,1,1][2,3,2]->Root[289 - 1896 #^2 + 2799 #^4 - 4374 #^6 + 19683 #^8& , 1, 0],X0[2,3,3][2][1,2,1][1,0,1]->Root[1 - 5 #^2 + 3 #^4& , 3, 0],X0[2,3,3][2][1,2,1][1,1,1]->Root[-1 + 25 #^2 + 3 #^4& , 2, 0],X0[2,3,3][3][1,2,1][1,1,1]->Root[1 - 183 #^2 + 639 #^4 - 243 #^6 + 2187 #^8& , 2, 0],X0[2,3,3][3][1,2,2][1,1,1]->Root[841 - 8130 #^2 + 11304 #^4 + 10935 #^6 + 2187 #^8& , 1, 0],X0[2,3,3][2][1,2,1][1,2,1]->Root[1 - 54 #^2 - 108 #^4 + 486 #^6 + 2187 #^8& , 4, 0],X0[2,3,3][2][1,2,1][2,2,1]->Root[1 - 54 #^2 - 108 #^4 + 486 #^6 + 2187 #^8& , 2, 0],X0[2,3,3][1][1,2,1][1,2,1]->Root[1 - 945 #^2 + 4104 #^4 - 5346 #^6 + 2187 #^8& , 3, 0],X0[2,3,3][1][1,2,1][2,2,1]->Root[1 + 9 #^2 - 108 #^4 - 972 #^6 + 2187 #^8& , 4, 0],X0[2,3,3][3][1,2,1][1,2,1]->Root[43 - 285 # + 99 #^2 + 567 #^3 + 243 #^4& , 2, 0],X0[2,3,3][3][1,2,1][2,2,1]->Root[289 - 1251 #^2 - 4293 #^4 - 2187 #^6 + 59049 #^8& , 3, 0],X0[2,3,3][3][1,2,2][1,2,1]->Root[289 - 1251 #^2 - 4293 #^4 - 2187 #^6 + 59049 #^8& , 2, 0],X0[2,3,3][3][1,2,2][2,2,1]->Root[1 - 12 # - 36 #^2 + 81 #^3 + 243 #^4& , 2, 0],X0[2,3,3][2][1,2,1][1,3,1]->Root[81 - 239 #^2 + 27 #^4& , 3, 0],X0[2,3,3][2][1,2,1][2,3,1]->Root[-1 - 9 #^2 + 243 #^4& , 1, 0],X0[2,3,3][1][1,2,1][1,3,1]->Root[1 - 11 #^2 + 27 #^4& , 2, 0],X0[2,3,3][1][1,2,1][2,3,1]->Root[-16 - 36 #^2 + 243 #^4& , 2, 0],X0[2,3,3][3][1,2,1][1,3,1]->Root[1 - 34 #^2 + 244 #^4 - 2511 #^6 + 6561 #^8& , 1, 0],X0[2,3,3][3][1,2,1][1,3,2]->Root[1 + 15 # + 61 #^2 + 99 #^3 + 81 #^4& , 2, 0],X0[2,3,3][3][1,2,1][2,3,1]->Root[-43 + 186 # + 630 #^2 + 81 #^3 + 729 #^4& , 1, 0],X0[2,3,3][3][1,2,1][2,3,2]->Root[289 - 6687 #^2 + 64476 #^4 - 301806 #^6 + 531441 #^8& , 3, 0],X0[2,3,3][3][1,2,2][1,3,1]->Root[1 + 15 # + 61 #^2 + 99 #^3 + 81 #^4& , 2, 0],X0[2,3,3][3][1,2,2][1,3,2]->Root[1849 - 30697 #^2 + 117727 #^4 - 52569 #^6 + 6561 #^8& , 3, 0],X0[2,3,3][3][1,2,2][2,3,1]->Root[289 - 6687 #^2 + 64476 #^4 - 301806 #^6 + 531441 #^8& , 3, 0],X0[2,3,3][3][1,2,2][2,3,2]->Root[-1 - 15 # + 9 #^2 - 81 #^3 + 729 #^4& , 2, 0],X0[2,3,3][2][1,3,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[2,3,3][2][1,3,2][1,0,1]->0,X0[2,3,3][2][2,3,1][1,0,1]->0,X0[2,3,3][2][2,3,2][1,0,1]->Root[-1 + 3 #^2 + #^4& , 1, 0],X0[2,3,3][2][1,3,1][1,1,1]->Root[1 - 24 #^2 + 126 #^4 - 135 #^6 + 81 #^8& , 3, 0],X0[2,3,3][2][1,3,2][1,1,1]->Root[1 - 33 #^2 + 108 #^4 - 54 #^6 + 81 #^8& , 1, 0],X0[2,3,3][2][2,3,1][1,1,1]->Root[1 - 33 #^2 + 108 #^4 - 54 #^6 + 81 #^8& , 4, 0],X0[2,3,3][2][2,3,2][1,1,1]->Root[1 - 4857 #^2 + 12465 #^4 - 1917 #^6 + 81 #^8& , 3, 0],X0[2,3,3][3][1,3,1][1,1,1]->Root[9 - 516 #^2 + 3524 #^4 + 5589 #^6 + 2187 #^8& , 3, 0],X0[2,3,3][3][1,3,2][1,1,1]->Root[289 - 1896 #^2 + 2799 #^4 - 4374 #^6 + 19683 #^8& , 2, 0],X0[2,3,3][3][2,3,1][1,1,1]->Root[9 - 105 #^2 + 197 #^4 + 81 #^6 + 2187 #^8& , 4, 0],X0[2,3,3][3][2,3,2][1,1,1]->Root[1849 - 43440 #^2 + 259839 #^4 - 138510 #^6 + 19683 #^8& , 4, 0],X0[2,3,3][0][1,3,1][1,2,1]->Root[-1 - #^2 + 3 #^4& , 1, 0],X0[2,3,3][0][1,3,1][2,2,1]->Root[1 - 5 #^2 + 3 #^4& , 3, 0],X0[2,3,3][0][2,3,1][1,2,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],X0[2,3,3][0][2,3,1][2,2,1]->Root[-1 - #^2 + 3 #^4& , 1, 0],X0[2,3,3][2][1,3,1][1,2,1]->Root[1 - 99 #^2 + 2322 #^4 - 1944 #^6 + 2187 #^8& , 2, 0],X0[2,3,3][2][1,3,1][2,2,1]->Root[1 - 945 #^2 + 4104 #^4 - 5346 #^6 + 2187 #^8& , 3, 0],X0[2,3,3][2][1,3,2][1,2,1]->Root[1 + 9 #^2 - 108 #^4 - 972 #^6 + 2187 #^8& , 2, 0],X0[2,3,3][2][1,3,2][2,2,1]->Root[1 - 945 #^2 + 4104 #^4 - 5346 #^6 + 2187 #^8& , 1, 0],X0[2,3,3][2][2,3,1][1,2,1]->Root[1 - 945 #^2 + 4104 #^4 - 5346 #^6 + 2187 #^8& , 2, 0],X0[2,3,3][2][2,3,1][2,2,1]->Root[1 + 9 #^2 - 108 #^4 - 972 #^6 + 2187 #^8& , 1, 0],X0[2,3,3][2][2,3,2][1,2,1]->Root[1 - 945 #^2 + 4104 #^4 - 5346 #^6 + 2187 #^8& , 4, 0],X0[2,3,3][2][2,3,2][2,2,1]->Root[1 - 99 #^2 + 2322 #^4 - 1944 #^6 + 2187 #^8& , 1, 0],X0[2,3,3][1][1,3,1][1,2,1]->Root[1 - 10 #^2 + 4 #^4 + 27 #^6 + 81 #^8& , 1, 0],X0[2,3,3][1][1,3,1][2,2,1]->1/6 (7-Sqrt[13]),X0[2,3,3][1][2,3,1][1,2,1]->1/6 (-1+Sqrt[13]),X0[2,3,3][1][2,3,1][2,2,1]->Root[1 - 10 #^2 + 4 #^4 + 27 #^6 + 81 #^8& , 3, 0],X0[2,3,3][3][1,3,1][1,2,1]->Root[81 - 945 #^2 + 844 #^4 + 3078 #^6 + 6561 #^8& , 1, 0],X0[2,3,3][3][1,3,1][2,2,1]->1/18 (-19+5 Sqrt[13]),X0[2,3,3][3][1,3,2][1,2,1]->Root[-1 - 3 # + 63 #^2 + 405 #^3 + 729 #^4& , 1, 0],X0[2,3,3][3][1,3,2][2,2,1]->Root[-1 - 153 #^2 + 729 #^4& , 1, 0],X0[2,3,3][3][2,3,1][1,2,1]->1/9 (2-Sqrt[13]),X0[2,3,3][3][2,3,1][2,2,1]->Root[81 - 945 #^2 + 844 #^4 + 3078 #^6 + 6561 #^8& , 3, 0],X0[2,3,3][3][2,3,2][1,2,1]->Root[-169 + 468 #^2 + 729 #^4& , 1, 0],X0[2,3,3][3][2,3,2][2,2,1]->Root[-1 - 3 # + 63 #^2 + 405 #^3 + 729 #^4& , 2, 0],X0[2,3,3][2][1,3,1][1,3,1]->Root[1 - 23 #^2 + 40 #^4 - 270 #^6 + 729 #^8& , 1, 0],X0[2,3,3][2][1,3,1][2,3,1]->Root[43 + 285 # + 99 #^2 - 567 #^3 + 243 #^4& , 1, 0],X0[2,3,3][2][1,3,2][1,3,1]->Root[-1 + 4 # + 32 #^2 + 45 #^3 + 27 #^4& , 2, 0],X0[2,3,3][2][1,3,2][2,3,1]->Root[289 - 1251 #^2 - 4293 #^4 - 2187 #^6 + 59049 #^8& , 2, 0],X0[2,3,3][2][2,3,1][1,3,1]->Root[-1 - 4 # + 32 #^2 - 45 #^3 + 27 #^4& , 1, 0],X0[2,3,3][2][2,3,1][2,3,1]->Root[289 - 1251 #^2 - 4293 #^4 - 2187 #^6 + 59049 #^8& , 3, 0],X0[2,3,3][2][2,3,2][1,3,1]->Root[1849 - 22469 #^2 + 55792 #^4 + 12690 #^6 + 729 #^8& , 2, 0],X0[2,3,3][2][2,3,2][2,3,1]->Root[1 + 12 # - 36 #^2 - 81 #^3 + 243 #^4& , 1, 0],X0[2,3,3][1][1,3,1][1,3,1]->Root[1 - 11 #^2 + 59 #^4 - 189 #^6 + 243 #^8& , 3, 0],X0[2,3,3][1][1,3,1][2,3,1]->Root[1849 - 20700 #^2 + 43659 #^4 + 65610 #^6 + 19683 #^8& , 2, 0],X0[2,3,3][1][2,3,1][1,3,1]->Root[1 - 34 #^2 + 218 #^4 - 405 #^6 + 243 #^8& , 1, 0],X0[2,3,3][1][2,3,1][2,3,1]->Root[289 - 1908 #^2 + 8667 #^4 - 21870 #^6 + 19683 #^8& , 1, 0],X0[2,3,3][3][1,3,1][1,3,1]->Root[-16 + 88 # + 32 #^2 - 216 #^3 + 243 #^4& , 2, 0],X0[2,3,3][3][1,3,1][1,3,2]->Root[9 - 239 #^2 + 243 #^4& , 3, 0],X0[2,3,3][3][1,3,1][2,3,1]->Root[841 - 226298 #^2 + 276964 #^4 + 286983 #^6 + 59049 #^8& , 1, 0],X0[2,3,3][3][1,3,1][2,3,2]->Root[17 - 131 # + 374 #^2 - 486 #^3 + 243 #^4& , 1, 0],X0[2,3,3][3][1,3,2][1,3,1]->Root[1 - 35 #^2 + 295 #^4 - 14823 #^6 + 59049 #^8& , 2, 0],X0[2,3,3][3][1,3,2][1,3,2]->Root[17 + 131 # + 374 #^2 + 486 #^3 + 243 #^4& , 1, 0],X0[2,3,3][3][1,3,2][2,3,1]->Root[43 + 438 # + 693 #^2 + 486 #^3 + 2187 #^4& , 2, 0],X0[2,3,3][3][1,3,2][2,3,2]->Root[16 - 2880 #^2 + 2187 #^4& , 3, 0],X0[2,3,3][3][2,3,1][1,3,1]->Root[9 - 239 #^2 + 243 #^4& , 3, 0],X0[2,3,3][3][2,3,1][1,3,2]->Root[-16 + 88 # + 32 #^2 - 216 #^3 + 243 #^4& , 1, 0],X0[2,3,3][3][2,3,1][2,3,1]->Root[17 - 131 # + 374 #^2 - 486 #^3 + 243 #^4& , 1, 0],X0[2,3,3][3][2,3,1][2,3,2]->Root[1 - 35 #^2 + 295 #^4 - 14823 #^6 + 59049 #^8& , 4, 0],X0[2,3,3][3][2,3,2][1,3,1]->Root[17 + 131 # + 374 #^2 + 486 #^3 + 243 #^4& , 1, 0],X0[2,3,3][3][2,3,2][1,3,2]->Root[841 - 226298 #^2 + 276964 #^4 + 286983 #^6 + 59049 #^8& , 2, 0],X0[2,3,3][3][2,3,2][2,3,1]->Root[16 - 2880 #^2 + 2187 #^4& , 3, 0],X0[2,3,3][3][2,3,2][2,3,2]->Root[43 + 438 # + 693 #^2 + 486 #^3 + 2187 #^4& , 1, 0],X0[3,0,0][3][1,3,1][1,0,1]->1,X0[3,0,1][2][1,3,1][1,1,1]->1,X0[3,0,1][1][1,3,1][1,1,1]->1,X0[3,0,1][3][1,3,1][1,1,1]->1,X0[3,0,2][2][1,3,1][1,2,1]->1,X0[3,0,2][1][1,3,1][1,2,1]->1,X0[3,0,2][3][1,3,1][1,2,1]->1,X0[3,0,2][3][1,3,1][1,2,2]->0,X0[3,0,2][3][1,3,2][1,2,1]->0,X0[3,0,2][3][1,3,2][1,2,2]->1,X0[3,0,3][0][1,3,1][1,3,1]->1,X0[3,0,3][2][1,3,1][1,3,1]->1,X0[3,0,3][2][1,3,1][1,3,2]->0,X0[3,0,3][2][1,3,2][1,3,1]->0,X0[3,0,3][2][1,3,2][1,3,2]->1,X0[3,0,3][1][1,3,1][1,3,1]->1,X0[3,0,3][3][1,3,1][1,3,1]->1,X0[3,0,3][3][1,3,1][1,3,2]->0,X0[3,0,3][3][1,3,2][1,3,1]->0,X0[3,0,3][3][1,3,2][1,3,2]->1,X0[3,1,0][1][1,1,1][1,1,1]->1,X0[3,1,0][2][1,2,1][1,1,1]->1,X0[3,1,0][3][1,3,1][1,1,1]->1,X0[3,1,1][3][1,1,1][1,0,1]->Root[1 - 5 #^2 + 3 #^4& , 3, 0],X0[3,1,1][0][1,1,1][1,3,1]->1,X0[3,1,1][3][1,1,1][1,3,1]->Root[-1 + 23 #^2 + 27 #^4& , 2, 0],X0[3,1,1][3][1,1,1][1,3,2]->Root[9 - 32 #^2 + 27 #^4& , 4, 0],X0[3,1,1][3][1,2,1][1,0,1]->1/Sqrt[3],X0[3,1,1][2][1,2,1][1,3,1]->Root[1 - 6 #^2 + 24 #^4 - 45 #^6 + 27 #^8& , 4, 0],X0[3,1,1][2][1,2,1][1,3,2]->Root[1 - 15 #^2 + 51 #^4 - 63 #^6 + 27 #^8& , 3, 0],X0[3,1,1][3][1,2,1][1,3,1]->Root[-1 - 51 #^2 + 81 #^4& , 1, 0],X0[3,1,1][3][1,2,1][1,3,2]->Root[1 - 57 #^2 + 81 #^4& , 2, 0],X0[3,1,1][3][1,3,1][1,0,1]->Root[-1 + #^2 + 3 #^4& , 2, 0],X0[3,1,1][2][1,3,1][1,3,1]->Root[1 - 15 #^2 + 51 #^4 - 63 #^6 + 27 #^8& , 2, 0],X0[3,1,1][2][1,3,1][1,3,2]->Root[1 - 6 #^2 + 24 #^4 - 45 #^6 + 27 #^8& , 4, 0],X0[3,1,1][1][1,3,1][1,3,1]->1,X0[3,1,1][3][1,3,1][1,3,1]->Root[16 - 60 #^2 + 27 #^4& , 3, 0],X0[3,1,1][3][1,3,1][1,3,2]->Root[-1 - 3 #^2 + 27 #^4& , 1, 0],X0[3,1,2][2][1,1,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,1,2][3][1,1,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],X0[3,1,2][3][1,1,1][1,2,2]->Root[1 - 23 #^2 + 53 #^4 + 81 #^6 + 27 #^8& , 3, 0],X0[3,1,2][2][1,1,1][1,3,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 1, 0],X0[3,1,2][2][1,1,1][1,3,2]->Root[1 - 5 #^2 + 8 #^4 - 6 #^6 + 3 #^8& , 3, 0],X0[3,1,2][3][1,1,1][1,3,1]->Root[-1 - 10 #^2 + 27 #^4& , 1, 0],X0[3,1,2][3][1,1,1][1,3,2]->Root[1 - 80 #^2 + 27 #^4& , 2, 0],X0[3,1,2][2][1,2,1][1,2,1]->Root[-1 - 4 #^2 + 9 #^4& , 1, 0],X0[3,1,2][1][1,2,1][1,2,1]->1/6 (-1+Sqrt[13]),X0[3,1,2][3][1,2,1][1,2,1]->Root[1 - 945 #^2 + 4104 #^4 - 5346 #^6 + 2187 #^8& , 3, 0],X0[3,1,2][3][1,2,1][1,2,2]->Root[1 + 9 #^2 - 108 #^4 - 972 #^6 + 2187 #^8& , 4, 0],X0[3,1,2][0][1,2,1][1,3,1]->1,X0[3,1,2][2][1,2,1][1,3,1]->Root[1 - 48 #^2 + 231 #^4 - 378 #^6 + 243 #^8& , 1, 0],X0[3,1,2][2][1,2,1][1,3,2]->Root[1 - 48 #^2 + 231 #^4 - 378 #^6 + 243 #^8& , 3, 0],X0[3,1,2][1][1,2,1][1,3,1]->Root[3 - 11 #^2 + 9 #^4& , 1, 0],X0[3,1,2][3][1,2,1][1,3,1]->Root[1 - 11 #^2 + 27 #^4& , 3, 0],X0[3,1,2][3][1,2,1][1,3,2]->Root[-16 - 36 #^2 + 243 #^4& , 1, 0],X0[3,1,2][2][1,3,1][1,2,1]->Root[3 - 41 #^2 + 9 #^4& , 3, 0],X0[3,1,2][1][1,3,1][1,2,1]->Root[3 - 11 #^2 + 9 #^4& , 1, 0],X0[3,1,2][3][1,3,1][1,2,1]->Root[1 - 21 #^2 + 144 #^4 - 486 #^6 + 729 #^8& , 3, 0],X0[3,1,2][3][1,3,1][1,2,2]->Root[-1 + 6 # - 6 #^2 - 9 #^3 + 27 #^4& , 1, 0],X0[3,1,2][3][1,3,2][1,2,1]->Root[-1 + 6 # - 6 #^2 - 9 #^3 + 27 #^4& , 1, 0],X0[3,1,2][3][1,3,2][1,2,2]->Root[1 - 3387 #^2 + 8028 #^4 - 4374 #^6 + 729 #^8& , 2, 0],X0[3,1,2][2][1,3,1][1,3,1]->Root[841 - 3105 #^2 + 960 #^4 + 1350 #^6 + 243 #^8& , 2, 0],X0[3,1,2][2][1,3,1][1,3,2]->Root[1 - 75 #^2 + 96 #^4 - 108 #^6 + 243 #^8& , 1, 0],X0[3,1,2][1][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[3,1,2][3][1,3,1][1,3,1]->Root[1 - 34 #^2 + 218 #^4 - 405 #^6 + 243 #^8& , 3, 0],X0[3,1,2][3][1,3,1][1,3,2]->Root[289 - 1908 #^2 + 8667 #^4 - 21870 #^6 + 19683 #^8& , 2, 0],X0[3,1,2][3][1,3,2][1,3,1]->Root[1 - 11 #^2 + 59 #^4 - 189 #^6 + 243 #^8& , 1, 0],X0[3,1,2][3][1,3,2][1,3,2]->Root[1849 - 20700 #^2 + 43659 #^4 + 65610 #^6 + 19683 #^8& , 1, 0],X0[3,1,3][2][1,1,1][1,1,1]->1/3 (-2+Sqrt[13]),X0[3,1,3][1][1,1,1][1,1,1]->1/6 (-5+Sqrt[13]),X0[3,1,3][3][1,1,1][1,1,1]->1/3 (-2+Sqrt[13]),X0[3,1,3][2][1,1,1][1,2,1]->Root[-1 + 4 #^2 + 9 #^4& , 1, 0],X0[3,1,3][1][1,1,1][1,2,1]->Root[3 - 11 #^2 + 9 #^4& , 2, 0],X0[3,1,3][3][1,1,1][1,2,1]->Root[1 - 34 #^2 + 218 #^4 - 405 #^6 + 243 #^8& , 3, 0],X0[3,1,3][3][1,1,1][1,2,2]->Root[1 - 11 #^2 + 59 #^4 - 189 #^6 + 243 #^8& , 1, 0],X0[3,1,3][2][1,1,1][1,3,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 2, 0],X0[3,1,3][2][1,1,1][1,3,2]->Root[1 - 23 #^2 + 53 #^4 + 81 #^6 + 27 #^8& , 1, 0],X0[3,1,3][1][1,1,1][1,3,1]->Root[-3 + 4 #^2 + 3 #^4& , 2, 0],X0[3,1,3][3][1,1,1][1,3,1]->Root[-16 + 92 #^2 + 27 #^4& , 2, 0],X0[3,1,3][3][1,1,1][1,3,2]->Root[1 - 11 #^2 + 27 #^4& , 2, 0],X0[3,1,3][2][1,2,1][1,1,1]->Root[-1 + 4 #^2 + 9 #^4& , 2, 0],X0[3,1,3][1][1,2,1][1,1,1]->Root[3 - 11 #^2 + 9 #^4& , 3, 0],X0[3,1,3][3][1,2,1][1,1,1]->Root[1 - 34 #^2 + 218 #^4 - 405 #^6 + 243 #^8& , 2, 0],X0[3,1,3][3][1,2,2][1,1,1]->Root[1 - 11 #^2 + 59 #^4 - 189 #^6 + 243 #^8& , 1, 0],X0[3,1,3][2][1,2,1][1,2,1]->-(1/3),X0[3,1,3][1][1,2,1][1,2,1]->-(2/3),X0[3,1,3][3][1,2,1][1,2,1]->Root[-29 + 42 # + 396 #^2 + 567 #^3 + 243 #^4& , 1, 0],X0[3,1,3][3][1,2,1][1,2,2]->Root[1 - 333 #^2 - 2592 #^4 + 4374 #^6 + 59049 #^8& , 3, 0],X0[3,1,3][3][1,2,2][1,2,1]->Root[1 - 333 #^2 - 2592 #^4 + 4374 #^6 + 59049 #^8& , 2, 0],X0[3,1,3][3][1,2,2][1,2,2]->Root[-17 - 69 # - 9 #^2 + 243 #^3 + 243 #^4& , 1, 0],X0[3,1,3][2][1,2,1][1,3,1]->Root[1 - 99 #^2 + 297 #^4 - 1215 #^6 + 2187 #^8& , 2, 0],X0[3,1,3][2][1,2,1][1,3,2]->Root[841 - 5760 #^2 + 11394 #^4 - 8505 #^6 + 2187 #^8& , 4, 0],X0[3,1,3][1][1,2,1][1,3,1]->Root[-1 + 3 #^2 + 27 #^4& , 1, 0],X0[3,1,3][3][1,2,1][1,3,1]->Root[1 - 35 #^2 - 4 #^4 + 972 #^6 + 2187 #^8& , 3, 0],X0[3,1,3][3][1,2,1][1,3,2]->Root[289 + 18 #^2 + 17172 #^4 - 118098 #^6 + 177147 #^8& , 2, 0],X0[3,1,3][3][1,2,2][1,3,1]->Root[1 - #^2 + 44 #^4 - 810 #^6 + 2187 #^8& , 4, 0],X0[3,1,3][3][1,2,2][1,3,2]->Root[1849 - 34110 #^2 + 190188 #^4 - 328050 #^6 + 177147 #^8& , 4, 0],X0[3,1,3][2][1,3,1][1,1,1]->Root[1 - 23 #^2 + 53 #^4 + 81 #^6 + 27 #^8& , 2, 0],X0[3,1,3][2][1,3,2][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],X0[3,1,3][1][1,3,1][1,1,1]->Root[-3 + 4 #^2 + 3 #^4& , 2, 0],X0[3,1,3][3][1,3,1][1,1,1]->Root[-16 + 92 #^2 + 27 #^4& , 2, 0],X0[3,1,3][3][1,3,2][1,1,1]->Root[1 - 11 #^2 + 27 #^4& , 2, 0],X0[3,1,3][2][1,3,1][1,2,1]->Root[841 - 5760 #^2 + 11394 #^4 - 8505 #^6 + 2187 #^8& , 3, 0],X0[3,1,3][2][1,3,2][1,2,1]->Root[1 - 99 #^2 + 297 #^4 - 1215 #^6 + 2187 #^8& , 4, 0],X0[3,1,3][1][1,3,1][1,2,1]->Root[-1 + 3 #^2 + 27 #^4& , 2, 0],X0[3,1,3][3][1,3,1][1,2,1]->Root[1 - 35 #^2 - 4 #^4 + 972 #^6 + 2187 #^8& , 2, 0],X0[3,1,3][3][1,3,1][1,2,2]->Root[1 - #^2 + 44 #^4 - 810 #^6 + 2187 #^8& , 4, 0],X0[3,1,3][3][1,3,2][1,2,1]->Root[289 + 18 #^2 + 17172 #^4 - 118098 #^6 + 177147 #^8& , 3, 0],X0[3,1,3][3][1,3,2][1,2,2]->Root[1849 - 34110 #^2 + 190188 #^4 - 328050 #^6 + 177147 #^8& , 4, 0],X0[3,1,3][0][1,3,1][1,3,1]->1,X0[3,1,3][2][1,3,1][1,3,1]->Root[1 + 18 # - 12 #^2 - 18 #^3 + 27 #^4& , 1, 0],X0[3,1,3][2][1,3,1][1,3,2]->Root[1 - 24 #^2 + 27 #^4& , 3, 0],X0[3,1,3][2][1,3,2][1,3,1]->Root[1 - 24 #^2 + 27 #^4& , 3, 0],X0[3,1,3][2][1,3,2][1,3,2]->Root[1 + 18 # - 12 #^2 - 18 #^3 + 27 #^4& , 2, 0],X0[3,1,3][1][1,3,1][1,3,1]->1/6 (7-Sqrt[13]),X0[3,1,3][3][1,3,1][1,3,1]->1/9 (13-2 Sqrt[13]),X0[3,1,3][3][1,3,1][1,3,2]->Root[-1 + #^2 + 81 #^4& , 2, 0],X0[3,1,3][3][1,3,2][1,3,1]->Root[-1 + #^2 + 81 #^4& , 2, 0],X0[3,1,3][3][1,3,2][1,3,2]->1/9 (-1-Sqrt[13]),X0[3,2,0][1][1,1,1][1,2,1]->1,X0[3,2,0][2][1,2,1][1,2,1]->1,X0[3,2,0][3][1,3,1][1,2,1]->1,X0[3,2,0][3][1,3,1][1,2,2]->0,X0[3,2,0][3][2,3,1][1,2,1]->0,X0[3,2,0][3][2,3,1][1,2,2]->1,X0[3,2,1][3][1,1,1][1,2,1]->Root[1 - 23 #^2 + 53 #^4 + 81 #^6 + 27 #^8& , 4, 0],X0[3,2,1][3][1,1,1][1,2,2]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 2, 0],X0[3,2,1][0][1,1,1][1,3,1]->-1,X0[3,2,1][3][1,1,1][1,3,1]->Root[-1 - 10 #^2 + 27 #^4& , 2, 0],X0[3,2,1][3][1,1,1][1,3,2]->Root[1 - 80 #^2 + 27 #^4& , 3, 0],X0[3,2,1][2][1,2,1][1,2,1]->1/6 (7-Sqrt[13]),X0[3,2,1][3][1,2,1][1,2,1]->Root[1 + 9 #^2 - 108 #^4 - 972 #^6 + 2187 #^8& , 3, 0],X0[3,2,1][3][1,2,1][1,2,2]->Root[1 - 945 #^2 + 4104 #^4 - 5346 #^6 + 2187 #^8& , 4, 0],X0[3,2,1][2][1,2,1][1,3,1]->Root[1 - 723 #^2 + 699 #^4 + 999 #^6 + 243 #^8& , 3, 0],X0[3,2,1][2][1,2,1][1,3,2]->Root[1 - 18 #^2 + 114 #^4 - 297 #^6 + 243 #^8& , 4, 0],X0[3,2,1][3][1,2,1][1,3,1]->Root[1 - 11 #^2 + 27 #^4& , 3, 0],X0[3,2,1][3][1,2,1][1,3,2]->Root[-16 - 36 #^2 + 243 #^4& , 1, 0],X0[3,2,1][2][1,3,1][1,2,1]->Root[1 - 18 #^2 + 114 #^4 - 297 #^6 + 243 #^8& , 3, 0],X0[3,2,1][2][2,3,1][1,2,1]->Root[1 - 723 #^2 + 699 #^4 + 999 #^6 + 243 #^8& , 4, 0],X0[3,2,1][1][1,3,1][1,2,1]->Root[1 - 15 #^2 + 51 #^4 - 63 #^6 + 27 #^8& , 4, 0],X0[3,2,1][1][2,3,1][1,2,1]->Root[1 - 6 #^2 + 24 #^4 - 45 #^6 + 27 #^8& , 2, 0],X0[3,2,1][3][1,3,1][1,2,1]->Root[1 - 3387 #^2 + 8028 #^4 - 4374 #^6 + 729 #^8& , 4, 0],X0[3,2,1][3][1,3,1][1,2,2]->Root[-1 + 6 # - 6 #^2 - 9 #^3 + 27 #^4& , 2, 0],X0[3,2,1][3][2,3,1][1,2,1]->Root[-1 + 6 # - 6 #^2 - 9 #^3 + 27 #^4& , 2, 0],X0[3,2,1][3][2,3,1][1,2,2]->Root[1 - 21 #^2 + 144 #^4 - 486 #^6 + 729 #^8& , 1, 0],X0[3,2,1][2][1,3,1][1,3,1]->Root[1 + 6 # + 24 #^2 + 45 #^3 + 27 #^4& , 1, 0],X0[3,2,1][2][1,3,1][1,3,2]->Root[1 - 24 #^2 + 27 #^4& , 2, 0],X0[3,2,1][2][2,3,1][1,3,1]->Root[16 - 96 #^2 + 27 #^4& , 3, 0],X0[3,2,1][2][2,3,1][1,3,2]->Root[1 + 6 # + 24 #^2 + 45 #^3 + 27 #^4& , 2, 0],X0[3,2,1][1][1,3,1][1,3,1]->Root[1 - 6 #^2 + 24 #^4 - 45 #^6 + 27 #^8& , 3, 0],X0[3,2,1][1][2,3,1][1,3,1]->Root[1 - 15 #^2 + 51 #^4 - 63 #^6 + 27 #^8& , 4, 0],X0[3,2,1][3][1,3,1][1,3,1]->Root[1 - 11 #^2 + 59 #^4 - 189 #^6 + 243 #^8& , 2, 0],X0[3,2,1][3][1,3,1][1,3,2]->Root[1849 - 20700 #^2 + 43659 #^4 + 65610 #^6 + 19683 #^8& , 3, 0],X0[3,2,1][3][2,3,1][1,3,1]->Root[1 - 34 #^2 + 218 #^4 - 405 #^6 + 243 #^8& , 1, 0],X0[3,2,1][3][2,3,1][1,3,2]->Root[289 - 1908 #^2 + 8667 #^4 - 21870 #^6 + 19683 #^8& , 1, 0],X0[3,2,2][3][1,1,1][1,0,1]->Root[3 - 19 #^2 + 3 #^4& , 2, 0],X0[3,2,2][2][1,1,1][1,1,1]->1/2 (-3+Sqrt[13]),X0[3,2,2][3][1,1,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,2,2][2][1,1,1][1,2,1]->Root[-1 + #^2 + 3 #^4& , 2, 0],X0[3,2,2][3][1,1,1][1,2,1]->Root[1 - 84 #^2 + 315 #^4 + 486 #^6 + 243 #^8& , 1, 0],X0[3,2,2][3][1,1,1][1,2,2]->Root[1 - 84 #^2 + 315 #^4 + 486 #^6 + 243 #^8& , 3, 0],X0[3,2,2][2][1,1,1][1,3,1]->Root[1 - 15 #^2 + 51 #^4 - 63 #^6 + 27 #^8& , 2, 0],X0[3,2,2][2][1,1,1][1,3,2]->Root[1 - 1038 #^2 + 2508 #^4 + 531 #^6 + 27 #^8& , 1, 0],X0[3,2,2][3][1,1,1][1,3,1]->Root[3 - 34 #^2 + 27 #^4& , 2, 0],X0[3,2,2][3][1,1,1][1,3,2]->Root[-16 + 48 #^2 + 81 #^4& , 2, 0],X0[3,2,2][3][1,2,1][1,0,1]->Root[1 - 5 #^2 + 3 #^4& , 3, 0],X0[3,2,2][2][1,2,1][1,1,1]->Root[-1 + #^2 + 3 #^4& , 2, 0],X0[3,2,2][1][1,2,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,2,2][3][1,2,1][1,1,1]->Root[-1 + 25 #^2 + 3 #^4& , 2, 0],X0[3,2,2][2][1,2,1][1,2,1]->1/6 (1-Sqrt[13]),X0[3,2,2][1][1,2,1][1,2,1]->Root[-1 - 4 #^2 + 9 #^4& , 1, 0],X0[3,2,2][3][1,2,1][1,2,1]->Root[1 - 54 #^2 - 108 #^4 + 486 #^6 + 2187 #^8& , 4, 0],X0[3,2,2][3][1,2,1][1,2,2]->Root[1 - 54 #^2 - 108 #^4 + 486 #^6 + 2187 #^8& , 2, 0],X0[3,2,2][0][1,2,1][1,3,1]->1,X0[3,2,2][2][1,2,1][1,3,1]->Root[1 - 48 #^2 + 231 #^4 - 378 #^6 + 243 #^8& , 1, 0],X0[3,2,2][2][1,2,1][1,3,2]->Root[1 - 48 #^2 + 231 #^4 - 378 #^6 + 243 #^8& , 3, 0],X0[3,2,2][1][1,2,1][1,3,1]->Root[3 - 41 #^2 + 9 #^4& , 3, 0],X0[3,2,2][3][1,2,1][1,3,1]->Root[81 - 239 #^2 + 27 #^4& , 2, 0],X0[3,2,2][3][1,2,1][1,3,2]->Root[-1 - 9 #^2 + 243 #^4& , 2, 0],X0[3,2,2][3][1,3,1][1,0,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],X0[3,2,2][3][1,3,2][1,0,1]->Root[-1 + 14 #^2 + 3 #^4& , 2, 0],X0[3,2,2][3][2,3,1][1,0,1]->Root[-1 + 14 #^2 + 3 #^4& , 2, 0],X0[3,2,2][3][2,3,2][1,0,1]->Root[1 - 5 #^2 + 3 #^4& , 3, 0],X0[3,2,2][2][1,3,1][1,1,1]->Root[1 - 1038 #^2 + 2508 #^4 + 531 #^6 + 27 #^8& , 3, 0],X0[3,2,2][2][2,3,1][1,1,1]->Root[1 - 15 #^2 + 51 #^4 - 63 #^6 + 27 #^8& , 4, 0],X0[3,2,2][1][1,3,1][1,1,1]->Root[1 - 5 #^2 + 8 #^4 - 6 #^6 + 3 #^8& , 1, 0],X0[3,2,2][1][2,3,1][1,1,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 2, 0],X0[3,2,2][3][1,3,1][1,1,1]->Root[1 - 17 #^2 + 49 #^4 + 27 #^6 + 9 #^8& , 1, 0],X0[3,2,2][3][1,3,2][1,1,1]->Root[1 - 8 #^2 + 3 #^4& , 2, 0],X0[3,2,2][3][2,3,1][1,1,1]->Root[9 - 41 #^2 + 3 #^4& , 3, 0],X0[3,2,2][3][2,3,2][1,1,1]->Root[1 - 17 #^2 + 49 #^4 + 27 #^6 + 9 #^8& , 2, 0],X0[3,2,2][2][1,3,1][1,2,1]->Root[1 - 48 #^2 + 231 #^4 - 378 #^6 + 243 #^8& , 1, 0],X0[3,2,2][2][2,3,1][1,2,1]->Root[1 - 48 #^2 + 231 #^4 - 378 #^6 + 243 #^8& , 3, 0],X0[3,2,2][1][1,3,1][1,2,1]->Root[1 - 48 #^2 + 231 #^4 - 378 #^6 + 243 #^8& , 1, 0],X0[3,2,2][1][2,3,1][1,2,1]->Root[1 - 48 #^2 + 231 #^4 - 378 #^6 + 243 #^8& , 3, 0],X0[3,2,2][3][1,3,1][1,2,1]->Root[1 - 99 #^2 + 2322 #^4 - 1944 #^6 + 2187 #^8& , 3, 0],X0[3,2,2][3][1,3,1][1,2,2]->Root[1 + 9 #^2 - 108 #^4 - 972 #^6 + 2187 #^8& , 3, 0],X0[3,2,2][3][1,3,2][1,2,1]->Root[1 - 945 #^2 + 4104 #^4 - 5346 #^6 + 2187 #^8& , 2, 0],X0[3,2,2][3][1,3,2][1,2,2]->Root[1 - 945 #^2 + 4104 #^4 - 5346 #^6 + 2187 #^8& , 4, 0],X0[3,2,2][3][2,3,1][1,2,1]->Root[1 - 945 #^2 + 4104 #^4 - 5346 #^6 + 2187 #^8& , 2, 0],X0[3,2,2][3][2,3,1][1,2,2]->Root[1 - 945 #^2 + 4104 #^4 - 5346 #^6 + 2187 #^8& , 4, 0],X0[3,2,2][3][2,3,2][1,2,1]->Root[1 + 9 #^2 - 108 #^4 - 972 #^6 + 2187 #^8& , 1, 0],X0[3,2,2][3][2,3,2][1,2,2]->Root[1 - 99 #^2 + 2322 #^4 - 1944 #^6 + 2187 #^8& , 1, 0],X0[3,2,2][2][1,3,1][1,3,1]->Root[1 - 9 # + 15 #^2 + 9 #^3 + 27 #^4& , 2, 0],X0[3,2,2][2][1,3,1][1,3,2]->Root[169 - 312 #^2 + 27 #^4& , 2, 0],X0[3,2,2][2][2,3,1][1,3,1]->Root[1 - 15 #^2 + 27 #^4& , 4, 0],X0[3,2,2][2][2,3,1][1,3,2]->Root[1 - 9 # + 15 #^2 + 9 #^3 + 27 #^4& , 1, 0],X0[3,2,2][1][1,3,1][1,3,1]->Root[1 - 75 #^2 + 96 #^4 - 108 #^6 + 243 #^8& , 2, 0],X0[3,2,2][1][2,3,1][1,3,1]->Root[841 - 3105 #^2 + 960 #^4 + 1350 #^6 + 243 #^8& , 4, 0],X0[3,2,2][3][1,3,1][1,3,1]->Root[81 - 918 #^2 + 2440 #^4 - 1809 #^6 + 729 #^8& , 1, 0],X0[3,2,2][3][1,3,1][1,3,2]->Root[1 + 15 # + 72 #^2 + 162 #^3 + 243 #^4& , 1, 0],X0[3,2,2][3][1,3,2][1,3,1]->Root[-1 + 23 #^2 + 27 #^4& , 2, 0],X0[3,2,2][3][1,3,2][1,3,2]->Root[169 - 585 #^2 + 243 #^4& , 3, 0],X0[3,2,2][3][2,3,1][1,3,1]->Root[-1 + 263 #^2 + 27 #^4& , 1, 0],X0[3,2,2][3][2,3,1][1,3,2]->Root[1 - 72 #^2 + 243 #^4& , 1, 0],X0[3,2,2][3][2,3,2][1,3,1]->Root[81 - 918 #^2 + 2440 #^4 - 1809 #^6 + 729 #^8& , 2, 0],X0[3,2,2][3][2,3,2][1,3,2]->Root[1 + 15 # + 72 #^2 + 162 #^3 + 243 #^4& , 2, 0],X0[3,2,3][2][1,1,1][1,1,1]->1/3 (-5+Sqrt[13]),X0[3,2,3][1][1,1,1][1,1,1]->1/3 (2-Sqrt[13]),X0[3,2,3][3][1,1,1][1,1,1]->1/6 (5-Sqrt[13]),X0[3,2,3][2][1,1,1][1,2,1]->Root[1 - 15 #^2 + 27 #^4& , 3, 0],X0[3,2,3][1][1,1,1][1,2,1]->Root[-1 + 4 #^2 + 9 #^4& , 2, 0],X0[3,2,3][3][1,1,1][1,2,1]->Root[841 - 8130 #^2 + 11304 #^4 + 10935 #^6 + 2187 #^8& , 2, 0],X0[3,2,3][3][1,1,1][1,2,2]->Root[1 - 183 #^2 + 639 #^4 - 243 #^6 + 2187 #^8& , 1, 0],X0[3,2,3][2][1,1,1][1,3,1]->Root[1 - 18 #^2 + 144 #^4 - 567 #^6 + 729 #^8& , 1, 0],X0[3,2,3][2][1,1,1][1,3,2]->Root[-16 + 168 #^2 + 27 #^4& , 2, 0],X0[3,2,3][2][1,1,1][2,3,1]->Root[-1 + 42 #^2 + 27 #^4& , 2, 0],X0[3,2,3][2][1,1,1][2,3,2]->Root[1 - 18 #^2 + 144 #^4 - 567 #^6 + 729 #^8& , 3, 0],X0[3,2,3][1][1,1,1][1,3,1]->Root[1 - 23 #^2 + 53 #^4 + 81 #^6 + 27 #^8& , 3, 0],X0[3,2,3][1][1,1,1][2,3,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],X0[3,2,3][3][1,1,1][1,3,1]->Root[9 - 516 #^2 + 3524 #^4 + 5589 #^6 + 2187 #^8& , 2, 0],X0[3,2,3][3][1,1,1][1,3,2]->Root[289 - 1896 #^2 + 2799 #^4 - 4374 #^6 + 19683 #^8& , 3, 0],X0[3,2,3][3][1,1,1][2,3,1]->Root[9 - 105 #^2 + 197 #^4 + 81 #^6 + 2187 #^8& , 1, 0],X0[3,2,3][3][1,1,1][2,3,2]->Root[1849 - 43440 #^2 + 259839 #^4 - 138510 #^6 + 19683 #^8& , 1, 0],X0[3,2,3][2][1,2,1][1,1,1]->Root[1 - 15 #^2 + 27 #^4& , 2, 0],X0[3,2,3][1][1,2,1][1,1,1]->Root[-1 + 4 #^2 + 9 #^4& , 1, 0],X0[3,2,3][3][1,2,1][1,1,1]->Root[841 - 8130 #^2 + 11304 #^4 + 10935 #^6 + 2187 #^8& , 3, 0],X0[3,2,3][3][1,2,2][1,1,1]->Root[1 - 183 #^2 + 639 #^4 - 243 #^6 + 2187 #^8& , 1, 0],X0[3,2,3][2][1,2,1][1,2,1]->1/3 (3-Sqrt[13]),X0[3,2,3][1][1,2,1][1,2,1]->1/3,X0[3,2,3][3][1,2,1][1,2,1]->Root[1 + 12 # - 36 #^2 - 81 #^3 + 243 #^4& , 2, 0],X0[3,2,3][3][1,2,1][1,2,2]->Root[289 - 1251 #^2 - 4293 #^4 - 2187 #^6 + 59049 #^8& , 1, 0],X0[3,2,3][3][1,2,2][1,2,1]->Root[289 - 1251 #^2 - 4293 #^4 - 2187 #^6 + 59049 #^8& , 4, 0],X0[3,2,3][3][1,2,2][1,2,2]->Root[43 + 285 # + 99 #^2 - 567 #^3 + 243 #^4& , 2, 0],X0[3,2,3][2][1,2,1][1,3,1]->Root[-1 + 6 # + 18 #^2 - 81 #^3 + 81 #^4& , 1, 0],X0[3,2,3][2][1,2,1][1,3,2]->Root[-1 - 27 #^2 + 81 #^4& , 1, 0],X0[3,2,3][2][1,2,1][2,3,1]->Root[-169 + 351 #^2 + 81 #^4& , 1, 0],X0[3,2,3][2][1,2,1][2,3,2]->Root[-1 + 6 # + 18 #^2 - 81 #^3 + 81 #^4& , 2, 0],X0[3,2,3][1][1,2,1][1,3,1]->Root[841 - 5760 #^2 + 11394 #^4 - 8505 #^6 + 2187 #^8& , 3, 0],X0[3,2,3][1][1,2,1][2,3,1]->Root[1 - 99 #^2 + 297 #^4 - 1215 #^6 + 2187 #^8& , 1, 0],X0[3,2,3][3][1,2,1][1,3,1]->Root[1849 - 30697 #^2 + 117727 #^4 - 52569 #^6 + 6561 #^8& , 4, 0],X0[3,2,3][3][1,2,1][1,3,2]->Root[-1 - 15 # + 9 #^2 - 81 #^3 + 729 #^4& , 1, 0],X0[3,2,3][3][1,2,1][2,3,1]->Root[1 - 15 # + 61 #^2 - 99 #^3 + 81 #^4& , 2, 0],X0[3,2,3][3][1,2,1][2,3,2]->Root[289 - 6687 #^2 + 64476 #^4 - 301806 #^6 + 531441 #^8& , 4, 0],X0[3,2,3][3][1,2,2][1,3,1]->Root[1 - 15 # + 61 #^2 - 99 #^3 + 81 #^4& , 2, 0],X0[3,2,3][3][1,2,2][1,3,2]->Root[289 - 6687 #^2 + 64476 #^4 - 301806 #^6 + 531441 #^8& , 4, 0],X0[3,2,3][3][1,2,2][2,3,1]->Root[1 - 34 #^2 + 244 #^4 - 2511 #^6 + 6561 #^8& , 2, 0],X0[3,2,3][3][1,2,2][2,3,2]->Root[-43 + 186 # + 630 #^2 + 81 #^3 + 729 #^4& , 2, 0],X0[3,2,3][2][1,3,1][1,1,1]->Root[841 - 24651 #^2 + 37404 #^4 + 10854 #^6 + 729 #^8& , 1, 0],X0[3,2,3][2][1,3,2][1,1,1]->Root[1 - 381 #^2 + 2277 #^4 - 2349 #^6 + 729 #^8& , 3, 0],X0[3,2,3][2][2,3,1][1,1,1]->Root[1 - 381 #^2 + 2277 #^4 - 2349 #^6 + 729 #^8& , 3, 0],X0[3,2,3][2][2,3,2][1,1,1]->Root[289 - 2637 #^2 + 4788 #^4 + 4050 #^6 + 729 #^8& , 3, 0],X0[3,2,3][1][1,3,1][1,1,1]->Root[1 - 23 #^2 + 53 #^4 + 81 #^6 + 27 #^8& , 3, 0],X0[3,2,3][1][2,3,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 1, 0],X0[3,2,3][3][1,3,1][1,1,1]->Root[9 - 516 #^2 + 3524 #^4 + 5589 #^6 + 2187 #^8& , 2, 0],X0[3,2,3][3][1,3,2][1,1,1]->Root[289 - 1896 #^2 + 2799 #^4 - 4374 #^6 + 19683 #^8& , 3, 0],X0[3,2,3][3][2,3,1][1,1,1]->Root[9 - 105 #^2 + 197 #^4 + 81 #^6 + 2187 #^8& , 4, 0],X0[3,2,3][3][2,3,2][1,1,1]->Root[1849 - 43440 #^2 + 259839 #^4 - 138510 #^6 + 19683 #^8& , 4, 0],X0[3,2,3][2][1,3,1][1,2,1]->Root[-1 - 9 # + 36 #^2 - 54 #^3 + 81 #^4& , 1, 0],X0[3,2,3][2][1,3,2][1,2,1]->Root[289 - 2646 #^2 + 8100 #^4 - 10935 #^6 + 6561 #^8& , 1, 0],X0[3,2,3][2][2,3,1][1,2,1]->Root[289 - 2646 #^2 + 8100 #^4 - 10935 #^6 + 6561 #^8& , 1, 0],X0[3,2,3][2][2,3,2][1,2,1]->Root[-43 + 135 # + 414 #^2 + 54 #^3 + 81 #^4& , 2, 0],X0[3,2,3][1][1,3,1][1,2,1]->Root[841 - 5760 #^2 + 11394 #^4 - 8505 #^6 + 2187 #^8& , 2, 0],X0[3,2,3][1][2,3,1][1,2,1]->Root[1 - 99 #^2 + 297 #^4 - 1215 #^6 + 2187 #^8& , 1, 0],X0[3,2,3][3][1,3,1][1,2,1]->Root[1849 - 30697 #^2 + 117727 #^4 - 52569 #^6 + 6561 #^8& , 1, 0],X0[3,2,3][3][1,3,1][1,2,2]->Root[1 - 15 # + 61 #^2 - 99 #^3 + 81 #^4& , 2, 0],X0[3,2,3][3][1,3,2][1,2,1]->Root[-1 + 15 # + 9 #^2 + 81 #^3 + 729 #^4& , 2, 0],X0[3,2,3][3][1,3,2][1,2,2]->Root[289 - 6687 #^2 + 64476 #^4 - 301806 #^6 + 531441 #^8& , 4, 0],X0[3,2,3][3][2,3,1][1,2,1]->Root[1 - 15 # + 61 #^2 - 99 #^3 + 81 #^4& , 2, 0],X0[3,2,3][3][2,3,1][1,2,2]->Root[1 - 34 #^2 + 244 #^4 - 2511 #^6 + 6561 #^8& , 3, 0],X0[3,2,3][3][2,3,2][1,2,1]->Root[289 - 6687 #^2 + 64476 #^4 - 301806 #^6 + 531441 #^8& , 4, 0],X0[3,2,3][3][2,3,2][1,2,2]->Root[-43 - 186 # + 630 #^2 - 81 #^3 + 729 #^4& , 1, 0],X0[3,2,3][0][1,3,1][1,3,1]->Root[-1 - #^2 + 3 #^4& , 1, 0],X0[3,2,3][0][1,3,1][2,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],X0[3,2,3][0][2,3,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 3, 0],X0[3,2,3][0][2,3,1][2,3,1]->Root[-1 - #^2 + 3 #^4& , 1, 0],X0[3,2,3][2][1,3,1][1,3,1]->Root[1 - 3 # - 9 #^2 - 27 #^3 + 81 #^4& , 1, 0],X0[3,2,3][2][1,3,1][1,3,2]->Root[2401 - 83790 #^2 + 491508 #^4 - 110079 #^6 + 6561 #^8& , 3, 0],X0[3,2,3][2][1,3,1][2,3,1]->Root[1 - 522 #^2 + 10368 #^4 - 13851 #^6 + 6561 #^8& , 2, 0],X0[3,2,3][2][1,3,1][2,3,2]->Root[-23 + 36 # + 36 #^2 - 81 #^3 + 81 #^4& , 1, 0],X0[3,2,3][2][1,3,2][1,3,1]->Root[1 - 9 #^2 - 81 #^4 - 729 #^6 + 6561 #^8& , 1, 0],X0[3,2,3][2][1,3,2][1,3,2]->Root[-17 - 27 # + 171 #^2 + 81 #^3 + 81 #^4& , 1, 0],X0[3,2,3][2][1,3,2][2,3,1]->Root[-23 + 36 # + 36 #^2 - 81 #^3 + 81 #^4& , 2, 0],X0[3,2,3][2][1,3,2][2,3,2]->Root[1 - 522 #^2 + 10368 #^4 - 13851 #^6 + 6561 #^8& , 1, 0],X0[3,2,3][2][2,3,1][1,3,1]->Root[1 - 522 #^2 + 10368 #^4 - 13851 #^6 + 6561 #^8& , 3, 0],X0[3,2,3][2][2,3,1][1,3,2]->Root[-23 - 36 # + 36 #^2 + 81 #^3 + 81 #^4& , 2, 0],X0[3,2,3][2][2,3,1][2,3,1]->Root[-17 + 27 # + 171 #^2 - 81 #^3 + 81 #^4& , 1, 0],X0[3,2,3][2][2,3,1][2,3,2]->Root[1 - 9 #^2 - 81 #^4 - 729 #^6 + 6561 #^8& , 3, 0],X0[3,2,3][2][2,3,2][1,3,1]->Root[-23 - 36 # + 36 #^2 + 81 #^3 + 81 #^4& , 1, 0],X0[3,2,3][2][2,3,2][1,3,2]->Root[1 - 522 #^2 + 10368 #^4 - 13851 #^6 + 6561 #^8& , 4, 0],X0[3,2,3][2][2,3,2][2,3,1]->Root[2401 - 83790 #^2 + 491508 #^4 - 110079 #^6 + 6561 #^8& , 1, 0],X0[3,2,3][2][2,3,2][2,3,2]->Root[1 + 3 # - 9 #^2 + 27 #^3 + 81 #^4& , 1, 0],X0[3,2,3][1][1,3,1][1,3,1]->Root[1 - 18 # - 12 #^2 + 18 #^3 + 27 #^4& , 2, 0],X0[3,2,3][1][1,3,1][2,3,1]->Root[1 - 24 #^2 + 27 #^4& , 3, 0],X0[3,2,3][1][2,3,1][1,3,1]->Root[1 - 24 #^2 + 27 #^4& , 2, 0],X0[3,2,3][1][2,3,1][2,3,1]->Root[1 + 18 # - 12 #^2 - 18 #^3 + 27 #^4& , 2, 0],X0[3,2,3][3][1,3,1][1,3,1]->Root[29 + 222 # + 560 #^2 + 594 #^3 + 243 #^4& , 2, 0],X0[3,2,3][3][1,3,1][1,3,2]->Root[81 - 1809 #^2 + 12379 #^4 - 39609 #^6 + 59049 #^8& , 4, 0],X0[3,2,3][3][1,3,1][2,3,1]->Root[1 - 137 #^2 + 243 #^4& , 3, 0],X0[3,2,3][3][1,3,1][2,3,2]->Root[-256 + 560 #^2 + 243 #^4& , 2, 0],X0[3,2,3][3][1,3,2][1,3,1]->Root[81 - 1809 #^2 + 12379 #^4 - 39609 #^6 + 59049 #^8& , 4, 0],X0[3,2,3][3][1,3,2][1,3,2]->Root[-53 + 516 # + 3258 #^2 + 4860 #^3 + 2187 #^4& , 2, 0],X0[3,2,3][3][1,3,2][2,3,1]->Root[-1 - 61 #^2 + 243 #^4& , 1, 0],X0[3,2,3][3][1,3,2][2,3,2]->Root[1 - 99 #^2 + 2187 #^4& , 3, 0],X0[3,2,3][3][2,3,1][1,3,1]->Root[1 - 137 #^2 + 243 #^4& , 2, 0],X0[3,2,3][3][2,3,1][1,3,2]->Root[-1 - 61 #^2 + 243 #^4& , 2, 0],X0[3,2,3][3][2,3,1][2,3,1]->Root[29 - 222 # + 560 #^2 - 594 #^3 + 243 #^4& , 2, 0],X0[3,2,3][3][2,3,1][2,3,2]->Root[81 - 1809 #^2 + 12379 #^4 - 39609 #^6 + 59049 #^8& , 2, 0],X0[3,2,3][3][2,3,2][1,3,1]->Root[-256 + 560 #^2 + 243 #^4& , 1, 0],X0[3,2,3][3][2,3,2][1,3,2]->Root[1 - 99 #^2 + 2187 #^4& , 2, 0],X0[3,2,3][3][2,3,2][2,3,1]->Root[81 - 1809 #^2 + 12379 #^4 - 39609 #^6 + 59049 #^8& , 2, 0],X0[3,2,3][3][2,3,2][2,3,2]->Root[-53 - 516 # + 3258 #^2 - 4860 #^3 + 2187 #^4& , 2, 0],X0[3,3,0][0][1,0,1][1,3,1]->1,X0[3,3,0][1][1,1,1][1,3,1]->1,X0[3,3,0][2][1,2,1][1,3,1]->1,X0[3,3,0][2][1,2,1][1,3,2]->0,X0[3,3,0][2][2,2,1][1,3,1]->0,X0[3,3,0][2][2,2,1][1,3,2]->1,X0[3,3,0][3][1,3,1][1,3,1]->1,X0[3,3,0][3][1,3,1][1,3,2]->0,X0[3,3,0][3][2,3,1][1,3,1]->0,X0[3,3,0][3][2,3,1][1,3,2]->1,X0[3,3,1][1][1,0,1][1,1,1]->Root[1 - 5 #^2 + 3 #^4& , 3, 0],X0[3,3,1][1][1,0,1][1,2,1]->-(1/Sqrt[3]),X0[3,3,1][1][1,0,1][1,3,1]->Root[-1 + #^2 + 3 #^4& , 2, 0],X0[3,3,1][3][1,1,1][1,1,1]->1/3 (-2+Sqrt[13]),X0[3,3,1][3][1,1,1][1,2,1]->Root[1 - 11 #^2 + 59 #^4 - 189 #^6 + 243 #^8& , 3, 0],X0[3,3,1][3][1,1,1][1,2,2]->Root[1 - 34 #^2 + 218 #^4 - 405 #^6 + 243 #^8& , 4, 0],X0[3,3,1][0][1,1,1][1,3,1]->1,X0[3,3,1][3][1,1,1][1,3,1]->Root[-16 + 92 #^2 + 27 #^4& , 2, 0],X0[3,3,1][3][1,1,1][1,3,2]->Root[1 - 11 #^2 + 27 #^4& , 2, 0],X0[3,3,1][2][1,2,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],X0[3,3,1][2][2,2,1][1,1,1]->Root[1 - 23 #^2 + 53 #^4 + 81 #^6 + 27 #^8& , 3, 0],X0[3,3,1][3][1,2,1][1,1,1]->Root[1 - 34 #^2 + 218 #^4 - 405 #^6 + 243 #^8& , 2, 0],X0[3,3,1][3][2,2,1][1,1,1]->Root[1 - 11 #^2 + 59 #^4 - 189 #^6 + 243 #^8& , 4, 0],X0[3,3,1][2][1,2,1][1,2,1]->Root[1 - 945 #^2 + 4104 #^4 - 5346 #^6 + 2187 #^8& , 3, 0],X0[3,3,1][2][2,2,1][1,2,1]->Root[1 + 9 #^2 - 108 #^4 - 972 #^6 + 2187 #^8& , 4, 0],X0[3,3,1][3][1,2,1][1,2,1]->Root[1 - 3 # + 45 #^2 + 243 #^3 + 243 #^4& , 1, 0],X0[3,3,1][3][1,2,1][1,2,2]->Root[16 - 180 #^2 + 243 #^4& , 3, 0],X0[3,3,1][3][2,2,1][1,2,1]->Root[1 - 45 #^2 + 243 #^4& , 2, 0],X0[3,3,1][3][2,2,1][1,2,2]->Root[1 - 3 # + 45 #^2 + 243 #^3 + 243 #^4& , 2, 0],X0[3,3,1][2][1,2,1][1,3,1]->Root[1 - 21 #^2 + 144 #^4 - 486 #^6 + 729 #^8& , 3, 0],X0[3,3,1][2][1,2,1][1,3,2]->Root[-1 + 6 # - 6 #^2 - 9 #^3 + 27 #^4& , 1, 0],X0[3,3,1][2][2,2,1][1,3,1]->Root[-1 + 6 # - 6 #^2 - 9 #^3 + 27 #^4& , 1, 0],X0[3,3,1][2][2,2,1][1,3,2]->Root[1 - 3387 #^2 + 8028 #^4 - 4374 #^6 + 729 #^8& , 2, 0],X0[3,3,1][3][1,2,1][1,3,1]->Root[1 - 35 #^2 - 4 #^4 + 972 #^6 + 2187 #^8& , 3, 0],X0[3,3,1][3][1,2,1][1,3,2]->Root[289 + 18 #^2 + 17172 #^4 - 118098 #^6 + 177147 #^8& , 2, 0],X0[3,3,1][3][2,2,1][1,3,1]->Root[1 - #^2 + 44 #^4 - 810 #^6 + 2187 #^8& , 1, 0],X0[3,3,1][3][2,2,1][1,3,2]->Root[1849 - 34110 #^2 + 190188 #^4 - 328050 #^6 + 177147 #^8& , 1, 0],X0[3,3,1][2][1,3,1][1,1,1]->Root[-1 - 10 #^2 + 27 #^4& , 1, 0],X0[3,3,1][2][2,3,1][1,1,1]->Root[1 - 80 #^2 + 27 #^4& , 2, 0],X0[3,3,1][1][1,3,1][1,1,1]->Root[-1 + 23 #^2 + 27 #^4& , 2, 0],X0[3,3,1][1][2,3,1][1,1,1]->Root[9 - 32 #^2 + 27 #^4& , 4, 0],X0[3,3,1][3][1,3,1][1,1,1]->Root[-16 + 92 #^2 + 27 #^4& , 2, 0],X0[3,3,1][3][2,3,1][1,1,1]->Root[1 - 11 #^2 + 27 #^4& , 2, 0],X0[3,3,1][2][1,3,1][1,2,1]->Root[1 - 11 #^2 + 27 #^4& , 3, 0],X0[3,3,1][2][2,3,1][1,2,1]->Root[-16 - 36 #^2 + 243 #^4& , 1, 0],X0[3,3,1][1][1,3,1][1,2,1]->Root[-1 - 51 #^2 + 81 #^4& , 2, 0],X0[3,3,1][1][2,3,1][1,2,1]->Root[1 - 57 #^2 + 81 #^4& , 3, 0],X0[3,3,1][3][1,3,1][1,2,1]->Root[1 - #^2 + 44 #^4 - 810 #^6 + 2187 #^8& , 2, 0],X0[3,3,1][3][1,3,1][1,2,2]->Root[1 - 35 #^2 - 4 #^4 + 972 #^6 + 2187 #^8& , 1, 0],X0[3,3,1][3][2,3,1][1,2,1]->Root[1849 - 34110 #^2 + 190188 #^4 - 328050 #^6 + 177147 #^8& , 3, 0],X0[3,3,1][3][2,3,1][1,2,2]->Root[289 + 18 #^2 + 17172 #^4 - 118098 #^6 + 177147 #^8& , 1, 0],X0[3,3,1][2][1,3,1][1,3,1]->Root[1 - 34 #^2 + 218 #^4 - 405 #^6 + 243 #^8& , 3, 0],X0[3,3,1][2][1,3,1][1,3,2]->Root[1 - 11 #^2 + 59 #^4 - 189 #^6 + 243 #^8& , 1, 0],X0[3,3,1][2][2,3,1][1,3,1]->Root[289 - 1908 #^2 + 8667 #^4 - 21870 #^6 + 19683 #^8& , 2, 0],X0[3,3,1][2][2,3,1][1,3,2]->Root[1849 - 20700 #^2 + 43659 #^4 + 65610 #^6 + 19683 #^8& , 1, 0],X0[3,3,1][1][1,3,1][1,3,1]->Root[16 - 60 #^2 + 27 #^4& , 3, 0],X0[3,3,1][1][2,3,1][1,3,1]->Root[-1 - 3 #^2 + 27 #^4& , 1, 0],X0[3,3,1][3][1,3,1][1,3,1]->1/9 (13-2 Sqrt[13]),X0[3,3,1][3][1,3,1][1,3,2]->Root[-1 + #^2 + 81 #^4& , 2, 0],X0[3,3,1][3][2,3,1][1,3,1]->Root[-1 + #^2 + 81 #^4& , 2, 0],X0[3,3,1][3][2,3,1][1,3,2]->1/9 (-1-Sqrt[13]),X0[3,3,2][2][1,0,1][1,1,1]->Root[3 - 19 #^2 + 3 #^4& , 2, 0],X0[3,3,2][2][1,0,1][1,2,1]->Root[1 - 5 #^2 + 3 #^4& , 3, 0],X0[3,3,2][2][1,0,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],X0[3,3,2][2][1,0,1][1,3,2]->Root[-1 + 14 #^2 + 3 #^4& , 2, 0],X0[3,3,2][2][1,0,1][2,3,1]->Root[-1 + 14 #^2 + 3 #^4& , 2, 0],X0[3,3,2][2][1,0,1][2,3,2]->Root[1 - 5 #^2 + 3 #^4& , 3, 0],X0[3,3,2][2][1,1,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,3,2][3][1,1,1][1,1,1]->1/6 (-5+Sqrt[13]),X0[3,3,2][2][1,1,1][1,2,1]->Root[-1 + 25 #^2 + 3 #^4& , 2, 0],X0[3,3,2][3][1,1,1][1,2,1]->Root[1 - 183 #^2 + 639 #^4 - 243 #^6 + 2187 #^8& , 3, 0],X0[3,3,2][3][1,1,1][1,2,2]->Root[841 - 8130 #^2 + 11304 #^4 + 10935 #^6 + 2187 #^8& , 1, 0],X0[3,3,2][2][1,1,1][1,3,1]->Root[1 - 17 #^2 + 49 #^4 + 27 #^6 + 9 #^8& , 1, 0],X0[3,3,2][2][1,1,1][1,3,2]->Root[1 - 8 #^2 + 3 #^4& , 2, 0],X0[3,3,2][2][1,1,1][2,3,1]->Root[9 - 41 #^2 + 3 #^4& , 3, 0],X0[3,3,2][2][1,1,1][2,3,2]->Root[1 - 17 #^2 + 49 #^4 + 27 #^6 + 9 #^8& , 2, 0],X0[3,3,2][3][1,1,1][1,3,1]->Root[9 - 516 #^2 + 3524 #^4 + 5589 #^6 + 2187 #^8& , 3, 0],X0[3,3,2][3][1,1,1][1,3,2]->Root[289 - 1896 #^2 + 2799 #^4 - 4374 #^6 + 19683 #^8& , 2, 0],X0[3,3,2][3][1,1,1][2,3,1]->Root[9 - 105 #^2 + 197 #^4 + 81 #^6 + 2187 #^8& , 1, 0],X0[3,3,2][3][1,1,1][2,3,2]->Root[1849 - 43440 #^2 + 259839 #^4 - 138510 #^6 + 19683 #^8& , 1, 0],X0[3,3,2][2][1,2,1][1,1,1]->Root[1 - 84 #^2 + 315 #^4 + 486 #^6 + 243 #^8& , 1, 0],X0[3,3,2][2][2,2,1][1,1,1]->Root[1 - 84 #^2 + 315 #^4 + 486 #^6 + 243 #^8& , 3, 0],X0[3,3,2][1][1,2,1][1,1,1]->Root[1 - 23 #^2 + 53 #^4 + 81 #^6 + 27 #^8& , 4, 0],X0[3,3,2][1][2,2,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 2, 0],X0[3,3,2][3][1,2,1][1,1,1]->Root[841 - 8130 #^2 + 11304 #^4 + 10935 #^6 + 2187 #^8& , 3, 0],X0[3,3,2][3][2,2,1][1,1,1]->Root[1 - 183 #^2 + 639 #^4 - 243 #^6 + 2187 #^8& , 4, 0],X0[3,3,2][2][1,2,1][1,2,1]->Root[1 - 54 #^2 - 108 #^4 + 486 #^6 + 2187 #^8& , 4, 0],X0[3,3,2][2][2,2,1][1,2,1]->Root[1 - 54 #^2 - 108 #^4 + 486 #^6 + 2187 #^8& , 2, 0],X0[3,3,2][1][1,2,1][1,2,1]->Root[1 + 9 #^2 - 108 #^4 - 972 #^6 + 2187 #^8& , 2, 0],X0[3,3,2][1][2,2,1][1,2,1]->Root[1 - 945 #^2 + 4104 #^4 - 5346 #^6 + 2187 #^8& , 1, 0],X0[3,3,2][3][1,2,1][1,2,1]->Root[1 - 15 # + 72 #^2 - 162 #^3 + 243 #^4& , 2, 0],X0[3,3,2][3][1,2,1][1,2,2]->Root[1 - 72 #^2 + 243 #^4& , 4, 0],X0[3,3,2][3][2,2,1][1,2,1]->Root[169 - 585 #^2 + 243 #^4& , 2, 0],X0[3,3,2][3][2,2,1][1,2,2]->Root[1 - 15 # + 72 #^2 - 162 #^3 + 243 #^4& , 1, 0],X0[3,3,2][0][1,2,1][1,3,1]->1,X0[3,3,2][0][1,2,1][2,3,1]->0,X0[3,3,2][0][2,2,1][1,3,1]->0,X0[3,3,2][0][2,2,1][2,3,1]->1,X0[3,3,2][2][1,2,1][1,3,1]->Root[1 - 99 #^2 + 2322 #^4 - 1944 #^6 + 2187 #^8& , 3, 0],X0[3,3,2][2][1,2,1][1,3,2]->Root[1 - 945 #^2 + 4104 #^4 - 5346 #^6 + 2187 #^8& , 2, 0],X0[3,3,2][2][1,2,1][2,3,1]->Root[1 - 945 #^2 + 4104 #^4 - 5346 #^6 + 2187 #^8& , 2, 0],X0[3,3,2][2][1,2,1][2,3,2]->Root[1 + 9 #^2 - 108 #^4 - 972 #^6 + 2187 #^8& , 1, 0],X0[3,3,2][2][2,2,1][1,3,1]->Root[1 + 9 #^2 - 108 #^4 - 972 #^6 + 2187 #^8& , 3, 0],X0[3,3,2][2][2,2,1][1,3,2]->Root[1 - 945 #^2 + 4104 #^4 - 5346 #^6 + 2187 #^8& , 4, 0],X0[3,3,2][2][2,2,1][2,3,1]->Root[1 - 945 #^2 + 4104 #^4 - 5346 #^6 + 2187 #^8& , 4, 0],X0[3,3,2][2][2,2,1][2,3,2]->Root[1 - 99 #^2 + 2322 #^4 - 1944 #^6 + 2187 #^8& , 1, 0],X0[3,3,2][1][1,2,1][1,3,1]->Root[1 - 3387 #^2 + 8028 #^4 - 4374 #^6 + 729 #^8& , 4, 0],X0[3,3,2][1][1,2,1][2,3,1]->Root[-1 + 6 # - 6 #^2 - 9 #^3 + 27 #^4& , 2, 0],X0[3,3,2][1][2,2,1][1,3,1]->Root[-1 + 6 # - 6 #^2 - 9 #^3 + 27 #^4& , 2, 0],X0[3,3,2][1][2,2,1][2,3,1]->Root[1 - 21 #^2 + 144 #^4 - 486 #^6 + 729 #^8& , 1, 0],X0[3,3,2][3][1,2,1][1,3,1]->Root[1849 - 30697 #^2 + 117727 #^4 - 52569 #^6 + 6561 #^8& , 4, 0],X0[3,3,2][3][1,2,1][1,3,2]->Root[-1 - 15 # + 9 #^2 - 81 #^3 + 729 #^4& , 1, 0],X0[3,3,2][3][1,2,1][2,3,1]->Root[1 + 15 # + 61 #^2 + 99 #^3 + 81 #^4& , 1, 0],X0[3,3,2][3][1,2,1][2,3,2]->Root[289 - 6687 #^2 + 64476 #^4 - 301806 #^6 + 531441 #^8& , 1, 0],X0[3,3,2][3][2,2,1][1,3,1]->Root[1 + 15 # + 61 #^2 + 99 #^3 + 81 #^4& , 1, 0],X0[3,3,2][3][2,2,1][1,3,2]->Root[289 - 6687 #^2 + 64476 #^4 - 301806 #^6 + 531441 #^8& , 1, 0],X0[3,3,2][3][2,2,1][2,3,1]->Root[1 - 34 #^2 + 244 #^4 - 2511 #^6 + 6561 #^8& , 2, 0],X0[3,3,2][3][2,2,1][2,3,2]->Root[-43 + 186 # + 630 #^2 + 81 #^3 + 729 #^4& , 2, 0],X0[3,3,2][2][1,3,1][1,1,1]->Root[3 - 34 #^2 + 27 #^4& , 2, 0],X0[3,3,2][2][2,3,1][1,1,1]->Root[-16 + 48 #^2 + 81 #^4& , 2, 0],X0[3,3,2][1][1,3,1][1,1,1]->Root[-1 - 10 #^2 + 27 #^4& , 1, 0],X0[3,3,2][1][2,3,1][1,1,1]->Root[1 - 80 #^2 + 27 #^4& , 2, 0],X0[3,3,2][3][1,3,1][1,1,1]->Root[9 - 105 #^2 + 197 #^4 + 81 #^6 + 2187 #^8& , 3, 0],X0[3,3,2][3][1,3,2][1,1,1]->Root[9 - 516 #^2 + 3524 #^4 + 5589 #^6 + 2187 #^8& , 4, 0],X0[3,3,2][3][2,3,1][1,1,1]->Root[1849 - 43440 #^2 + 259839 #^4 - 138510 #^6 + 19683 #^8& , 2, 0],X0[3,3,2][3][2,3,2][1,1,1]->Root[289 - 1896 #^2 + 2799 #^4 - 4374 #^6 + 19683 #^8& , 4, 0],X0[3,3,2][2][1,3,1][1,2,1]->Root[81 - 239 #^2 + 27 #^4& , 2, 0],X0[3,3,2][2][2,3,1][1,2,1]->Root[-1 - 9 #^2 + 243 #^4& , 2, 0],X0[3,3,2][1][1,3,1][1,2,1]->Root[1 - 11 #^2 + 27 #^4& , 3, 0],X0[3,3,2][1][2,3,1][1,2,1]->Root[-16 - 36 #^2 + 243 #^4& , 1, 0],X0[3,3,2][3][1,3,1][1,2,1]->Root[1 - 34 #^2 + 244 #^4 - 2511 #^6 + 6561 #^8& , 4, 0],X0[3,3,2][3][1,3,1][1,2,2]->Root[1 + 15 # + 61 #^2 + 99 #^3 + 81 #^4& , 2, 0],X0[3,3,2][3][1,3,2][1,2,1]->Root[1 + 15 # + 61 #^2 + 99 #^3 + 81 #^4& , 2, 0],X0[3,3,2][3][1,3,2][1,2,2]->Root[1849 - 30697 #^2 + 117727 #^4 - 52569 #^6 + 6561 #^8& , 2, 0],X0[3,3,2][3][2,3,1][1,2,1]->Root[-43 - 186 # + 630 #^2 - 81 #^3 + 729 #^4& , 2, 0],X0[3,3,2][3][2,3,1][1,2,2]->Root[289 - 6687 #^2 + 64476 #^4 - 301806 #^6 + 531441 #^8& , 3, 0],X0[3,3,2][3][2,3,2][1,2,1]->Root[289 - 6687 #^2 + 64476 #^4 - 301806 #^6 + 531441 #^8& , 3, 0],X0[3,3,2][3][2,3,2][1,2,2]->Root[-1 + 15 # + 9 #^2 + 81 #^3 + 729 #^4& , 1, 0],X0[3,3,2][2][1,3,1][1,3,1]->Root[81 - 918 #^2 + 2440 #^4 - 1809 #^6 + 729 #^8& , 1, 0],X0[3,3,2][2][1,3,1][1,3,2]->Root[-1 + 23 #^2 + 27 #^4& , 2, 0],X0[3,3,2][2][1,3,1][2,3,1]->Root[-1 + 263 #^2 + 27 #^4& , 1, 0],X0[3,3,2][2][1,3,1][2,3,2]->Root[81 - 918 #^2 + 2440 #^4 - 1809 #^6 + 729 #^8& , 2, 0],X0[3,3,2][2][2,3,1][1,3,1]->Root[1 + 15 # + 72 #^2 + 162 #^3 + 243 #^4& , 1, 0],X0[3,3,2][2][2,3,1][1,3,2]->Root[169 - 585 #^2 + 243 #^4& , 3, 0],X0[3,3,2][2][2,3,1][2,3,1]->Root[1 - 72 #^2 + 243 #^4& , 1, 0],X0[3,3,2][2][2,3,1][2,3,2]->Root[1 + 15 # + 72 #^2 + 162 #^3 + 243 #^4& , 2, 0],X0[3,3,2][1][1,3,1][1,3,1]->Root[1 - 11 #^2 + 59 #^4 - 189 #^6 + 243 #^8& , 3, 0],X0[3,3,2][1][1,3,1][2,3,1]->Root[1 - 34 #^2 + 218 #^4 - 405 #^6 + 243 #^8& , 4, 0],X0[3,3,2][1][2,3,1][1,3,1]->Root[1849 - 20700 #^2 + 43659 #^4 + 65610 #^6 + 19683 #^8& , 2, 0],X0[3,3,2][1][2,3,1][2,3,1]->Root[289 - 1908 #^2 + 8667 #^4 - 21870 #^6 + 19683 #^8& , 4, 0],X0[3,3,2][3][1,3,1][1,3,1]->Root[-16 + 88 # + 32 #^2 - 216 #^3 + 243 #^4& , 2, 0],X0[3,3,2][3][1,3,1][1,3,2]->Root[1 - 35 #^2 + 295 #^4 - 14823 #^6 + 59049 #^8& , 2, 0],X0[3,3,2][3][1,3,1][2,3,1]->Root[9 - 239 #^2 + 243 #^4& , 2, 0],X0[3,3,2][3][1,3,1][2,3,2]->Root[17 - 131 # + 374 #^2 - 486 #^3 + 243 #^4& , 2, 0],X0[3,3,2][3][1,3,2][1,3,1]->Root[9 - 239 #^2 + 243 #^4& , 2, 0],X0[3,3,2][3][1,3,2][1,3,2]->Root[17 - 131 # + 374 #^2 - 486 #^3 + 243 #^4& , 2, 0],X0[3,3,2][3][1,3,2][2,3,1]->Root[-16 + 88 # + 32 #^2 - 216 #^3 + 243 #^4& , 1, 0],X0[3,3,2][3][1,3,2][2,3,2]->Root[841 - 226298 #^2 + 276964 #^4 + 286983 #^6 + 59049 #^8& , 2, 0],X0[3,3,2][3][2,3,1][1,3,1]->Root[841 - 226298 #^2 + 276964 #^4 + 286983 #^6 + 59049 #^8& , 1, 0],X0[3,3,2][3][2,3,1][1,3,2]->Root[43 + 438 # + 693 #^2 + 486 #^3 + 2187 #^4& , 2, 0],X0[3,3,2][3][2,3,1][2,3,1]->Root[17 + 131 # + 374 #^2 + 486 #^3 + 243 #^4& , 2, 0],X0[3,3,2][3][2,3,1][2,3,2]->Root[16 - 2880 #^2 + 2187 #^4& , 2, 0],X0[3,3,2][3][2,3,2][1,3,1]->Root[17 + 131 # + 374 #^2 + 486 #^3 + 243 #^4& , 2, 0],X0[3,3,2][3][2,3,2][1,3,2]->Root[16 - 2880 #^2 + 2187 #^4& , 2, 0],X0[3,3,2][3][2,3,2][2,3,1]->Root[1 - 35 #^2 + 295 #^4 - 14823 #^6 + 59049 #^8& , 4, 0],X0[3,3,2][3][2,3,2][2,3,2]->Root[43 + 438 # + 693 #^2 + 486 #^3 + 2187 #^4& , 1, 0],X0[3,3,3][3][1,0,1][1,0,1]->1/6 (5-Sqrt[13]),X0[3,3,3][3][1,0,1][1,1,1]->Root[-3 + 23 #^2 + 9 #^4& , 2, 0],X0[3,3,3][3][1,0,1][1,2,1]->Root[1 - 11 #^2 + 27 #^4& , 2, 0],X0[3,3,3][3][1,0,1][1,2,2]->Root[-1 + 23 #^2 + 27 #^4& , 2, 0],X0[3,3,3][3][1,0,1][2,2,1]->Root[-1 + 23 #^2 + 27 #^4& , 2, 0],X0[3,3,3][3][1,0,1][2,2,2]->Root[1 - 11 #^2 + 27 #^4& , 3, 0],X0[3,3,3][3][1,0,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 3, 0],X0[3,3,3][3][1,0,1][1,3,2]->0,X0[3,3,3][3][1,0,1][2,3,1]->0,X0[3,3,3][3][1,0,1][2,3,2]->Root[1 - 5 #^2 + 3 #^4& , 3, 0],X0[3,3,3][3][1,1,1][1,0,1]->Root[-3 + 23 #^2 + 9 #^4& , 2, 0],X0[3,3,3][2][1,1,1][1,1,1]->1/6 (-5+Sqrt[13]),X0[3,3,3][1][1,1,1][1,1,1]->1/3 (-2+Sqrt[13]),X0[3,3,3][3][1,1,1][1,1,1]->1/2 (-3+Sqrt[13]),X0[3,3,3][2][1,1,1][1,2,1]->Root[841 - 8130 #^2 + 11304 #^4 + 10935 #^6 + 2187 #^8& , 3, 0],X0[3,3,3][2][1,1,1][2,2,1]->Root[1 - 183 #^2 + 639 #^4 - 243 #^6 + 2187 #^8& , 4, 0],X0[3,3,3][1][1,1,1][1,2,1]->Root[1 - 34 #^2 + 218 #^4 - 405 #^6 + 243 #^8& , 3, 0],X0[3,3,3][1][1,1,1][2,2,1]->Root[1 - 11 #^2 + 59 #^4 - 189 #^6 + 243 #^8& , 1, 0],X0[3,3,3][3][1,1,1][1,2,1]->Root[1 - 846 #^2 + 4059 #^4 - 5346 #^6 + 6561 #^8& , 4, 0],X0[3,3,3][3][1,1,1][1,2,2]->Root[1 - 57 #^2 + 81 #^4& , 2, 0],X0[3,3,3][3][1,1,1][2,2,1]->Root[1 - 57 #^2 + 81 #^4& , 2, 0],X0[3,3,3][3][1,1,1][2,2,2]->Root[1 - 846 #^2 + 4059 #^4 - 5346 #^6 + 6561 #^8& , 3, 0],X0[3,3,3][2][1,1,1][1,3,1]->Root[9 - 105 #^2 + 197 #^4 + 81 #^6 + 2187 #^8& , 3, 0],X0[3,3,3][2][1,1,1][1,3,2]->Root[9 - 516 #^2 + 3524 #^4 + 5589 #^6 + 2187 #^8& , 4, 0],X0[3,3,3][2][1,1,1][2,3,1]->Root[1849 - 43440 #^2 + 259839 #^4 - 138510 #^6 + 19683 #^8& , 2, 0],X0[3,3,3][2][1,1,1][2,3,2]->Root[289 - 1896 #^2 + 2799 #^4 - 4374 #^6 + 19683 #^8& , 4, 0],X0[3,3,3][1][1,1,1][1,3,1]->Root[-16 + 92 #^2 + 27 #^4& , 2, 0],X0[3,3,3][1][1,1,1][2,3,1]->Root[1 - 11 #^2 + 27 #^4& , 2, 0],X0[3,3,3][3][1,1,1][1,3,1]->Root[-507 + 2236 #^2 + 243 #^4& , 2, 0],X0[3,3,3][3][1,1,1][1,3,2]->Root[3 - 67 #^2 + 243 #^4& , 3, 0],X0[3,3,3][3][1,1,1][2,3,1]->Root[3 - 67 #^2 + 243 #^4& , 3, 0],X0[3,3,3][3][1,1,1][2,3,2]->Root[-16 + 12 #^2 + 729 #^4& , 1, 0],X0[3,3,3][3][1,2,1][1,0,1]->Root[-1 + 4 #^2 + 9 #^4& , 2, 0],X0[3,3,3][3][1,2,2][1,0,1]->0,X0[3,3,3][3][2,2,1][1,0,1]->0,X0[3,3,3][3][2,2,2][1,0,1]->Root[-1 + 4 #^2 + 9 #^4& , 1, 0],X0[3,3,3][2][1,2,1][1,1,1]->Root[1 - 183 #^2 + 639 #^4 - 243 #^6 + 2187 #^8& , 2, 0],X0[3,3,3][2][2,2,1][1,1,1]->Root[841 - 8130 #^2 + 11304 #^4 + 10935 #^6 + 2187 #^8& , 4, 0],X0[3,3,3][1][1,2,1][1,1,1]->Root[1 - 11 #^2 + 59 #^4 - 189 #^6 + 243 #^8& , 2, 0],X0[3,3,3][1][2,2,1][1,1,1]->Root[1 - 34 #^2 + 218 #^4 - 405 #^6 + 243 #^8& , 1, 0],X0[3,3,3][3][1,2,1][1,1,1]->Root[1 - 846 #^2 + 4059 #^4 - 5346 #^6 + 6561 #^8& , 1, 0],X0[3,3,3][3][1,2,2][1,1,1]->Root[1 - 57 #^2 + 81 #^4& , 2, 0],X0[3,3,3][3][2,2,1][1,1,1]->Root[1 - 57 #^2 + 81 #^4& , 3, 0],X0[3,3,3][3][2,2,2][1,1,1]->Root[1 - 846 #^2 + 4059 #^4 - 5346 #^6 + 6561 #^8& , 3, 0],X0[3,3,3][2][1,2,1][1,2,1]->Root[1 + 15 # + 72 #^2 + 162 #^3 + 243 #^4& , 1, 0],X0[3,3,3][2][1,2,1][2,2,1]->Root[169 - 585 #^2 + 243 #^4& , 3, 0],X0[3,3,3][2][2,2,1][1,2,1]->Root[1 - 72 #^2 + 243 #^4& , 1, 0],X0[3,3,3][2][2,2,1][2,2,1]->Root[1 + 15 # + 72 #^2 + 162 #^3 + 243 #^4& , 2, 0],X0[3,3,3][1][1,2,1][1,2,1]->Root[1 - 3 # + 45 #^2 + 243 #^3 + 243 #^4& , 1, 0],X0[3,3,3][1][1,2,1][2,2,1]->Root[1 - 45 #^2 + 243 #^4& , 2, 0],X0[3,3,3][1][2,2,1][1,2,1]->Root[16 - 180 #^2 + 243 #^4& , 3, 0],X0[3,3,3][1][2,2,1][2,2,1]->Root[1 - 3 # + 45 #^2 + 243 #^3 + 243 #^4& , 2, 0],X0[3,3,3][3][1,2,1][1,2,1]->Root[1 - 18 # + 144 #^2 - 567 #^3 + 729 #^4& , 1, 0],X0[3,3,3][3][1,2,1][1,2,2]->Root[1 - 891 #^2 + 34344 #^4 - 223074 #^6 + 531441 #^8& , 3, 0],X0[3,3,3][3][1,2,1][2,2,1]->Root[1 - 891 #^2 + 34344 #^4 - 223074 #^6 + 531441 #^8& , 3, 0],X0[3,3,3][3][1,2,1][2,2,2]->Root[-17 - 6 # + 306 #^2 - 405 #^3 + 729 #^4& , 2, 0],X0[3,3,3][3][1,2,2][1,2,1]->Root[1 + 27 #^2 + 324 #^4 - 65610 #^6 + 531441 #^8& , 4, 0],X0[3,3,3][3][1,2,2][1,2,2]->Root[-23 - 57 # + 9 #^2 + 405 #^3 + 729 #^4& , 2, 0],X0[3,3,3][3][1,2,2][2,2,1]->Root[-23 - 57 # + 9 #^2 + 405 #^3 + 729 #^4& , 2, 0],X0[3,3,3][3][1,2,2][2,2,2]->Root[2401 - 144207 #^2 + 1534140 #^4 - 1718982 #^6 + 531441 #^8& , 1, 0],X0[3,3,3][3][2,2,1][1,2,1]->Root[2401 - 144207 #^2 + 1534140 #^4 - 1718982 #^6 + 531441 #^8& , 3, 0],X0[3,3,3][3][2,2,1][1,2,2]->Root[-23 + 57 # + 9 #^2 - 405 #^3 + 729 #^4& , 2, 0],X0[3,3,3][3][2,2,1][2,2,1]->Root[-23 + 57 # + 9 #^2 - 405 #^3 + 729 #^4& , 2, 0],X0[3,3,3][3][2,2,1][2,2,2]->Root[1 + 27 #^2 + 324 #^4 - 65610 #^6 + 531441 #^8& , 2, 0],X0[3,3,3][3][2,2,2][1,2,1]->Root[-17 + 6 # + 306 #^2 + 405 #^3 + 729 #^4& , 2, 0],X0[3,3,3][3][2,2,2][1,2,2]->Root[1 - 891 #^2 + 34344 #^4 - 223074 #^6 + 531441 #^8& , 1, 0],X0[3,3,3][3][2,2,2][2,2,1]->Root[1 - 891 #^2 + 34344 #^4 - 223074 #^6 + 531441 #^8& , 1, 0],X0[3,3,3][3][2,2,2][2,2,2]->Root[1 + 18 # + 144 #^2 + 567 #^3 + 729 #^4& , 1, 0],X0[3,3,3][2][1,2,1][1,3,1]->Root[1 - 34 #^2 + 244 #^4 - 2511 #^6 + 6561 #^8& , 1, 0],X0[3,3,3][2][1,2,1][1,3,2]->Root[1 - 15 # + 61 #^2 - 99 #^3 + 81 #^4& , 1, 0],X0[3,3,3][2][1,2,1][2,3,1]->Root[-43 + 186 # + 630 #^2 + 81 #^3 + 729 #^4& , 1, 0],X0[3,3,3][2][1,2,1][2,3,2]->Root[289 - 6687 #^2 + 64476 #^4 - 301806 #^6 + 531441 #^8& , 2, 0],X0[3,3,3][2][2,2,1][1,3,1]->Root[1 - 15 # + 61 #^2 - 99 #^3 + 81 #^4& , 1, 0],X0[3,3,3][2][2,2,1][1,3,2]->Root[1849 - 30697 #^2 + 117727 #^4 - 52569 #^6 + 6561 #^8& , 3, 0],X0[3,3,3][2][2,2,1][2,3,1]->Root[289 - 6687 #^2 + 64476 #^4 - 301806 #^6 + 531441 #^8& , 2, 0],X0[3,3,3][2][2,2,1][2,3,2]->Root[-1 - 15 # + 9 #^2 - 81 #^3 + 729 #^4& , 2, 0],X0[3,3,3][1][1,2,1][1,3,1]->Root[1 - #^2 + 44 #^4 - 810 #^6 + 2187 #^8& , 3, 0],X0[3,3,3][1][1,2,1][2,3,1]->Root[1849 - 34110 #^2 + 190188 #^4 - 328050 #^6 + 177147 #^8& , 2, 0],X0[3,3,3][1][2,2,1][1,3,1]->Root[1 - 35 #^2 - 4 #^4 + 972 #^6 + 2187 #^8& , 4, 0],X0[3,3,3][1][2,2,1][2,3,1]->Root[289 + 18 #^2 + 17172 #^4 - 118098 #^6 + 177147 #^8& , 4, 0],X0[3,3,3][3][1,2,1][1,3,1]->Root[16 - 96 # - 56 #^2 + 54 #^3 + 729 #^4& , 1, 0],X0[3,3,3][3][1,2,1][1,3,2]->Root[1 - 67 #^2 + 3028 #^4 - 112266 #^6 + 531441 #^8& , 2, 0],X0[3,3,3][3][1,2,1][2,3,1]->Root[841 - 297001 #^2 + 1238656 #^4 - 1450710 #^6 + 531441 #^8& , 1, 0],X0[3,3,3][3][1,2,1][2,3,2]->Root[-43 - 480 # - 342 #^2 + 3888 #^3 + 6561 #^4& , 1, 0],X0[3,3,3][3][1,2,2][1,3,1]->Root[-9 + 277 #^2 + 729 #^4& , 2, 0],X0[3,3,3][3][1,2,2][1,3,2]->Root[-17 + 75 # - 101 #^2 - 27 #^3 + 729 #^4& , 1, 0],X0[3,3,3][3][1,2,2][2,3,1]->Root[-17 + 75 # - 101 #^2 - 27 #^3 + 729 #^4& , 2, 0],X0[3,3,3][3][1,2,2][2,3,2]->Root[-16 + 3708 #^2 + 6561 #^4& , 2, 0],X0[3,3,3][3][2,2,1][1,3,1]->Root[-9 + 277 #^2 + 729 #^4& , 1, 0],X0[3,3,3][3][2,2,1][1,3,2]->Root[-17 - 75 # - 101 #^2 + 27 #^3 + 729 #^4& , 2, 0],X0[3,3,3][3][2,2,1][2,3,1]->Root[-17 - 75 # - 101 #^2 + 27 #^3 + 729 #^4& , 1, 0],X0[3,3,3][3][2,2,1][2,3,2]->Root[-16 + 3708 #^2 + 6561 #^4& , 1, 0],X0[3,3,3][3][2,2,2][1,3,1]->Root[16 - 96 # - 56 #^2 + 54 #^3 + 729 #^4& , 2, 0],X0[3,3,3][3][2,2,2][1,3,2]->Root[841 - 297001 #^2 + 1238656 #^4 - 1450710 #^6 + 531441 #^8& , 3, 0],X0[3,3,3][3][2,2,2][2,3,1]->Root[1 - 67 #^2 + 3028 #^4 - 112266 #^6 + 531441 #^8& , 1, 0],X0[3,3,3][3][2,2,2][2,3,2]->Root[-43 - 480 # - 342 #^2 + 3888 #^3 + 6561 #^4& , 2, 0],X0[3,3,3][3][1,3,1][1,0,1]->Root[1 - 5 #^2 + 3 #^4& , 3, 0],X0[3,3,3][3][1,3,2][1,0,1]->0,X0[3,3,3][3][2,3,1][1,0,1]->0,X0[3,3,3][3][2,3,2][1,0,1]->Root[1 - 5 #^2 + 3 #^4& , 3, 0],X0[3,3,3][2][1,3,1][1,1,1]->Root[9 - 516 #^2 + 3524 #^4 + 5589 #^6 + 2187 #^8& , 3, 0],X0[3,3,3][2][1,3,2][1,1,1]->Root[9 - 105 #^2 + 197 #^4 + 81 #^6 + 2187 #^8& , 1, 0],X0[3,3,3][2][2,3,1][1,1,1]->Root[289 - 1896 #^2 + 2799 #^4 - 4374 #^6 + 19683 #^8& , 2, 0],X0[3,3,3][2][2,3,2][1,1,1]->Root[1849 - 43440 #^2 + 259839 #^4 - 138510 #^6 + 19683 #^8& , 1, 0],X0[3,3,3][1][1,3,1][1,1,1]->Root[-16 + 92 #^2 + 27 #^4& , 2, 0],X0[3,3,3][1][2,3,1][1,1,1]->Root[1 - 11 #^2 + 27 #^4& , 2, 0],X0[3,3,3][3][1,3,1][1,1,1]->Root[-507 + 2236 #^2 + 243 #^4& , 2, 0],X0[3,3,3][3][1,3,2][1,1,1]->Root[3 - 67 #^2 + 243 #^4& , 3, 0],X0[3,3,3][3][2,3,1][1,1,1]->Root[3 - 67 #^2 + 243 #^4& , 3, 0],X0[3,3,3][3][2,3,2][1,1,1]->Root[-16 + 12 #^2 + 729 #^4& , 1, 0],X0[3,3,3][2][1,3,1][1,2,1]->Root[1849 - 30697 #^2 + 117727 #^4 - 52569 #^6 + 6561 #^8& , 4, 0],X0[3,3,3][2][1,3,1][2,2,1]->Root[1 + 15 # + 61 #^2 + 99 #^3 + 81 #^4& , 1, 0],X0[3,3,3][2][1,3,2][1,2,1]->Root[1 + 15 # + 61 #^2 + 99 #^3 + 81 #^4& , 1, 0],X0[3,3,3][2][1,3,2][2,2,1]->Root[1 - 34 #^2 + 244 #^4 - 2511 #^6 + 6561 #^8& , 2, 0],X0[3,3,3][2][2,3,1][1,2,1]->Root[-1 - 15 # + 9 #^2 - 81 #^3 + 729 #^4& , 1, 0],X0[3,3,3][2][2,3,1][2,2,1]->Root[289 - 6687 #^2 + 64476 #^4 - 301806 #^6 + 531441 #^8& , 1, 0],X0[3,3,3][2][2,3,2][1,2,1]->Root[289 - 6687 #^2 + 64476 #^4 - 301806 #^6 + 531441 #^8& , 1, 0],X0[3,3,3][2][2,3,2][2,2,1]->Root[-43 + 186 # + 630 #^2 + 81 #^3 + 729 #^4& , 2, 0],X0[3,3,3][1][1,3,1][1,2,1]->Root[1 - 35 #^2 - 4 #^4 + 972 #^6 + 2187 #^8& , 2, 0],X0[3,3,3][1][1,3,1][2,2,1]->Root[1 - #^2 + 44 #^4 - 810 #^6 + 2187 #^8& , 4, 0],X0[3,3,3][1][2,3,1][1,2,1]->Root[289 + 18 #^2 + 17172 #^4 - 118098 #^6 + 177147 #^8& , 3, 0],X0[3,3,3][1][2,3,1][2,2,1]->Root[1849 - 34110 #^2 + 190188 #^4 - 328050 #^6 + 177147 #^8& , 4, 0],X0[3,3,3][3][1,3,1][1,2,1]->Root[-29 - 28 # + 289 #^2 - 594 #^3 + 729 #^4& , 1, 0],X0[3,3,3][3][1,3,1][1,2,2]->Root[-1 + 172 #^2 + 729 #^4& , 1, 0],X0[3,3,3][3][1,3,1][2,2,1]->Root[-1 + 172 #^2 + 729 #^4& , 1, 0],X0[3,3,3][3][1,3,1][2,2,2]->Root[-29 + 28 # + 289 #^2 + 594 #^3 + 729 #^4& , 1, 0],X0[3,3,3][3][1,3,2][1,2,1]->Root[81 - 1026 #^2 - 6236 #^4 - 35721 #^6 + 531441 #^8& , 4, 0],X0[3,3,3][3][1,3,2][1,2,2]->1/27 (-22+2 Sqrt[13]),X0[3,3,3][3][1,3,2][2,2,1]->1/27 (5+2 Sqrt[13]),X0[3,3,3][3][1,3,2][2,2,2]->Root[81 - 1026 #^2 - 6236 #^4 - 35721 #^6 + 531441 #^8& , 3, 0],X0[3,3,3][3][2,3,1][1,2,1]->Root[81 - 1026 #^2 - 6236 #^4 - 35721 #^6 + 531441 #^8& , 4, 0],X0[3,3,3][3][2,3,1][1,2,2]->1/27 (5+2 Sqrt[13]),X0[3,3,3][3][2,3,1][2,2,1]->1/27 (-22+2 Sqrt[13]),X0[3,3,3][3][2,3,1][2,2,2]->Root[81 - 1026 #^2 - 6236 #^4 - 35721 #^6 + 531441 #^8& , 3, 0],X0[3,3,3][3][2,3,2][1,2,1]->Root[53 - 1050 # + 3087 #^2 - 3402 #^3 + 6561 #^4& , 1, 0],X0[3,3,3][3][2,3,2][1,2,2]->Root[-1 + 9 #^2 + 6561 #^4& , 1, 0],X0[3,3,3][3][2,3,2][2,2,1]->Root[-1 + 9 #^2 + 6561 #^4& , 1, 0],X0[3,3,3][3][2,3,2][2,2,2]->Root[53 + 1050 # + 3087 #^2 + 3402 #^3 + 6561 #^4& , 1, 0],X0[3,3,3][0][1,3,1][1,3,1]->1,X0[3,3,3][0][1,3,1][2,3,1]->0,X0[3,3,3][0][2,3,1][1,3,1]->0,X0[3,3,3][0][2,3,1][2,3,1]->1,X0[3,3,3][2][1,3,1][1,3,1]->Root[-16 + 88 # + 32 #^2 - 216 #^3 + 243 #^4& , 2, 0],X0[3,3,3][2][1,3,1][1,3,2]->Root[9 - 239 #^2 + 243 #^4& , 2, 0],X0[3,3,3][2][1,3,1][2,3,1]->Root[841 - 226298 #^2 + 276964 #^4 + 286983 #^6 + 59049 #^8& , 1, 0],X0[3,3,3][2][1,3,1][2,3,2]->Root[17 + 131 # + 374 #^2 + 486 #^3 + 243 #^4& , 2, 0],X0[3,3,3][2][1,3,2][1,3,1]->Root[9 - 239 #^2 + 243 #^4& , 2, 0],X0[3,3,3][2][1,3,2][1,3,2]->Root[-16 + 88 # + 32 #^2 - 216 #^3 + 243 #^4& , 1, 0],X0[3,3,3][2][1,3,2][2,3,1]->Root[17 + 131 # + 374 #^2 + 486 #^3 + 243 #^4& , 2, 0],X0[3,3,3][2][1,3,2][2,3,2]->Root[1 - 35 #^2 + 295 #^4 - 14823 #^6 + 59049 #^8& , 4, 0],X0[3,3,3][2][2,3,1][1,3,1]->Root[1 - 35 #^2 + 295 #^4 - 14823 #^6 + 59049 #^8& , 2, 0],X0[3,3,3][2][2,3,1][1,3,2]->Root[17 - 131 # + 374 #^2 - 486 #^3 + 243 #^4& , 2, 0],X0[3,3,3][2][2,3,1][2,3,1]->Root[43 + 438 # + 693 #^2 + 486 #^3 + 2187 #^4& , 2, 0],X0[3,3,3][2][2,3,1][2,3,2]->Root[16 - 2880 #^2 + 2187 #^4& , 2, 0],X0[3,3,3][2][2,3,2][1,3,1]->Root[17 - 131 # + 374 #^2 - 486 #^3 + 243 #^4& , 2, 0],X0[3,3,3][2][2,3,2][1,3,2]->Root[841 - 226298 #^2 + 276964 #^4 + 286983 #^6 + 59049 #^8& , 2, 0],X0[3,3,3][2][2,3,2][2,3,1]->Root[16 - 2880 #^2 + 2187 #^4& , 2, 0],X0[3,3,3][2][2,3,2][2,3,2]->Root[43 + 438 # + 693 #^2 + 486 #^3 + 2187 #^4& , 1, 0],X0[3,3,3][1][1,3,1][1,3,1]->1/9 (13-2 Sqrt[13]),X0[3,3,3][1][1,3,1][2,3,1]->Root[-1 + #^2 + 81 #^4& , 2, 0],X0[3,3,3][1][2,3,1][1,3,1]->Root[-1 + #^2 + 81 #^4& , 2, 0],X0[3,3,3][1][2,3,1][2,3,1]->1/9 (-1-Sqrt[13]),X0[3,3,3][3][1,3,1][1,3,1]->1/81 (121-38 Sqrt[13]),X0[3,3,3][3][1,3,1][1,3,2]->Root[-81 + 244 #^2 + 6561 #^4& , 1, 0],X0[3,3,3][3][1,3,1][2,3,1]->Root[-81 + 244 #^2 + 6561 #^4& , 1, 0],X0[3,3,3][3][1,3,1][2,3,2]->1/162 (1-5 Sqrt[13]),X0[3,3,3][3][1,3,2][1,3,1]->Root[-81 + 244 #^2 + 6561 #^4& , 1, 0],X0[3,3,3][3][1,3,2][1,3,2]->1/162 (1-5 Sqrt[13]),X0[3,3,3][3][1,3,2][2,3,1]->1/162 (1-5 Sqrt[13]),X0[3,3,3][3][1,3,2][2,3,2]->Root[-81 + 244 #^2 + 6561 #^4& , 2, 0],X0[3,3,3][3][2,3,1][1,3,1]->Root[-81 + 244 #^2 + 6561 #^4& , 1, 0],X0[3,3,3][3][2,3,1][1,3,2]->1/162 (1-5 Sqrt[13]),X0[3,3,3][3][2,3,1][2,3,1]->1/162 (1-5 Sqrt[13]),X0[3,3,3][3][2,3,1][2,3,2]->Root[-81 + 244 #^2 + 6561 #^4& , 2, 0],X0[3,3,3][3][2,3,2][1,3,1]->1/162 (1-5 Sqrt[13]),X0[3,3,3][3][2,3,2][1,3,2]->Root[-81 + 244 #^2 + 6561 #^4& , 2, 0],X0[3,3,3][3][2,3,2][2,3,1]->Root[-81 + 244 #^2 + 6561 #^4& , 2, 0],X0[3,3,3][3][2,3,2][2,3,2]->1/81 (-14+16 Sqrt[13])};


==> anc/Haagerup/H1Data.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    118443,       2891]
NotebookOptionsPosition[    115936,       2838]
NotebookOutlinePosition[    116329,       2854]
CellTagsIndexPosition[    116286,       2851]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookFind", "[", 
   RowBox[{
    RowBox[{"SelectedNotebook", "[", "]"}], ",", "\"\<Output\>\"", ",", "All",
     ",", "CellStyle"}], "]"}], ";", 
  RowBox[{"FrontEndExecute", "[", 
   RowBox[{"FrontEndToken", "[", "\"\<Clear\>\"", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NotebookDelete", "@", 
    RowBox[{"Cells", "@", 
     RowBox[{"MessagesNotebook", "[", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<H1Data.m\>\""}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"ParentDirectory", "[", 
     RowBox[{"NotebookDirectory", "[", "]"}], "]"}], "<>", 
    "\"\</Functions.m\>\""}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.824831993408017*^9, 3.824831996476914*^9}, {
  3.824832762052793*^9, 3.824832762522141*^9}, {3.840725447921421*^9, 
  3.840725469065135*^9}, {3.8407265581349277`*^9, 3.8407265588376503`*^9}, {
  3.840886451244186*^9, 3.840886454419198*^9}, {3.8411406214360647`*^9, 
  3.841140636580696*^9}, {3.8411406837842903`*^9, 3.841140718208004*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"2e0a17db-b4d7-4261-85dc-0212620666fc"],

Cell[TextData[StyleBox["Fusion rules", "Subsubsection"]], "Text",
 CellChangeTimes->{{3.840717720003811*^9, 
  3.840717724291888*^9}},ExpressionUUID->"086a60b5-e987-4b97-a217-\
3ca5a6417226"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TableForm", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"V", "[", 
          RowBox[{"a", ",", "b"}], "]"}], "[", "c", "]"}], 
        RowBox[{"objNames", "[", "c", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "obs"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "obs"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "obs"}], "}"}]}], "]"}], ",", 
   RowBox[{"TableHeadings", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"objNames", "[", "#", "]"}], "&"}], "/@", "obs"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"objNames", "[", "#", "]"}], "&"}], "/@", "obs"}]}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.840717415615163*^9, 3.840717420290963*^9}, {
  3.8407175721469507`*^9, 3.8407176016660633`*^9}, {3.8407254520848923`*^9, 
  3.840725458781342*^9}, {3.84115803443397*^9, 
  3.841158036867497*^9}},ExpressionUUID->"d2c33179-89a9-441e-ba72-\
5a374a315fb2"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      StyleBox["\[Null]",
       ShowStringCharacters->False], 
      TagBox["1",
       HoldForm], 
      TagBox["\[Mu]",
       HoldForm], 
      TagBox["\[Eta]",
       HoldForm], 
      TagBox["\[Nu]",
       HoldForm]},
     {
      TagBox["1",
       HoldForm], "1", "\[Mu]", "\[Eta]", "\[Nu]"},
     {
      TagBox["\[Mu]",
       HoldForm], "\[Mu]", 
      RowBox[{"1", "+", "\[Nu]"}], 
      RowBox[{"\[Eta]", "+", "\[Nu]"}], 
      RowBox[{"\[Eta]", "+", "\[Mu]", "+", "\[Nu]"}]},
     {
      TagBox["\[Eta]",
       HoldForm], "\[Eta]", 
      RowBox[{"\[Eta]", "+", "\[Nu]"}], 
      RowBox[{"1", "+", "\[Eta]", "+", "\[Mu]", "+", "\[Nu]"}], 
      RowBox[{"\[Eta]", "+", "\[Mu]", "+", 
       RowBox[{"2", " ", "\[Nu]"}]}]},
     {
      TagBox["\[Nu]",
       HoldForm], "\[Nu]", 
      RowBox[{"\[Eta]", "+", "\[Mu]", "+", "\[Nu]"}], 
      RowBox[{"\[Eta]", "+", "\[Mu]", "+", 
       RowBox[{"2", " ", "\[Nu]"}]}], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[Eta]"}], "+", "\[Mu]", "+", 
       RowBox[{"2", " ", "\[Nu]"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxDividers->{
     "Columns" -> {False, True, {False}, False}, 
      "Rows" -> {False, True, {False}, False}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   {OutputFormsDump`HeadedRows, OutputFormsDump`HeadedColumns}],
  Function[BoxForm`e$, 
   TableForm[
   BoxForm`e$, 
    TableHeadings -> {{
      1, $CellContext`\[Mu], $CellContext`\[Eta], $CellContext`\[Nu]}, {
      1, $CellContext`\[Mu], $CellContext`\[Eta], $CellContext`\[Nu]}}]]]], \
"Output",
 CellChangeTimes->{3.841140721336837*^9},
 CellLabel->
  "Out[61]//TableForm=",ExpressionUUID->"949d4c40-d349-4e23-b031-\
63421431248e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Dimensions", "Subsubsection",
 CellChangeTimes->{{3.840717771244265*^9, 
  3.840717773012088*^9}},ExpressionUUID->"7549b54b-b4be-4efb-bc86-\
4b0d086dde21"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dim", "[", "#", "]"}], "&"}], "/@", 
  "obs"}], "\[IndentingNewLine]", 
 SuperscriptBox[
  RowBox[{"dtot", "[", "]"}], "2"]}], "Input",
 CellChangeTimes->{{3.8407177595169487`*^9, 3.840717778868682*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"9b4c824e-d109-41ec-8c05-d0f8e37a4d75"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SqrtBox["13"]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      SqrtBox["13"]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", 
      SqrtBox["13"]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.84114072143307*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"af28db09-7224-421f-864a-1be860a50cae"],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "2"], " ", 
  RowBox[{"(", 
   RowBox[{"13", "+", 
    RowBox[{"3", " ", 
     SqrtBox["13"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.8411407214968357`*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"e646be66-6499-49bf-9458-14d13ca7fada"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Frobenius-Schur indicators", "Subsubsection",
 CellChangeTimes->{
  3.840717739031022*^9},ExpressionUUID->"6a97eab2-5bcf-4e78-8f6c-\
ea355aa8feef"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Kappa]", "[", "#", "]"}], "&"}], "/@", "obs"}]], "Input",
 CellChangeTimes->{{3.840717694364314*^9, 3.840717710012581*^9}, 
   3.8407177415074263`*^9},
 CellLabel->"In[64]:=",ExpressionUUID->"aa7fcef2-b415-4cd9-ae85-ebbf0b727bcb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.841140721544669*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"10e555b1-dcc9-4a96-aeb0-4ff79666064d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Unitary fusion category?", "Subsubsection",
 CellChangeTimes->{{3.84071899936092*^9, 
  3.840719007002082*^9}},ExpressionUUID->"d1969c6e-e988-4f39-af07-\
196c1fe0f5f5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NpentagonQ", "&&", "NunitaryQ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Being", " ", "checked", " ", "numerically"}], ",", " ", 
    RowBox[{
    "can", " ", "check", " ", "exactly", " ", "by", " ", "removing", " ", 
     RowBox[{"leading", " ", "'"}], 
     RowBox[{"N", "'"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.840719009538295*^9, 3.840719040034535*^9}, {
  3.840719159594219*^9, 3.84071919230723*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"d76bf8bd-703c-44f3-808b-85bd6911b0f4"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.8411407288136673`*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"59a21568-8058-48e9-bbad-c132d5cd7093"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Visualizations", "Subsubsection",
 CellChangeTimes->{{3.8407177928524723`*^9, 
  3.840717795892415*^9}},ExpressionUUID->"0767cf50-7c6b-4761-a0c4-\
c910cd4ca1e0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ArrayPlot", "[", 
  RowBox[{
   RowBox[{"ArrayReshape", "[", 
    RowBox[{
     RowBox[{"RandomSample", "[", 
      FractionBox[
       RowBox[{"Fs", "+", "1"}], "2"], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"29", ",", "45"}], "}"}], ",", "\[Infinity]"}], "]"}], ",", 
   RowBox[{"ColorFunction", "\[Rule]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Blend", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"White", ",", "Green", ",", "Black"}], "}"}], ",", "#"}], 
       "]"}], "&"}], ")"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "False"}], ",", 
   RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"RandomSample", "[", "Fs", "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1.05"}], ",", "1.05"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8279162519047813`*^9, 3.8279162552946043`*^9}, {
  3.827916377460034*^9, 3.827916379745572*^9}, {3.827916480020465*^9, 
  3.827916505369752*^9}, {3.827916542456006*^9, 3.827916585247593*^9}, {
  3.827916775419137*^9, 3.827916911204404*^9}, {3.828000702262329*^9, 
  3.828000707158712*^9}, {3.828000749830207*^9, 3.828000765846456*^9}, {
  3.828001849437989*^9, 3.828001860461204*^9}, {3.84071785124191*^9, 
  3.840717851671194*^9}, {3.840719887945444*^9, 3.840719890252556*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"37dbedea-1149-42ac-808c-b2b4ec657174"],

Cell[BoxData[
 GraphicsBox[RasterBox[CompressedData["
1:eJylXQlcTlkbvyXEV2PLEkXzIaLIWKahyDqY7BrZsxZjyVhGMrJECU32GNJk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   "], {{0, 0}, {45, 29}}, {0, 1}],
  Frame->False,
  FrameLabel->{None, None},
  FrameTicks->{{None, None}, {None, None}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultPlotStyle" -> 
    Automatic}]], "Output",
 CellChangeTimes->{3.841140728948825*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"ab5c9cda-fafc-46a6-925c-af1de0a5ac8f"],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.004583333333333334], 
    AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxdXHl4U1XajyxaHRiCghZFjbJYHNAgiFWLvixqWYSwSaEsoRQoZUvplu63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     "]]}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 1305.}, {-1.05, 1.05}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.841140729004195*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"2ac0fae1-4e5b-447b-b67f-baeac9dfc55e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Fblk", "[", 
    RowBox[{"3", ",", "3", ",", "3"}], "]"}], "[", "3", "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8407179971100082`*^9, 3.840718025936262*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"9ab7b693-59ea-4372-a6ba-9509fab2d269"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"5", "-", 
         SqrtBox["13"]}], ")"}]}], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.353\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.35267697907480322072615308570675551891`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"23", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], 0.3526769790748032},
        "NumericalApproximation"],
       Root[-3 + 23 #^2 + 9 #^4& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"-0.370\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> 
           False], -0.37004626148571717614288445474812760949`15.\
954589770191003, Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", 
                  RowBox[{"11", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"27", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], -0.3700462614857172},
        "NumericalApproximation"],
       Root[1 - 11 #^2 + 27 #^4& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.204\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.20361814880582163045374954890576191247`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"23", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"27", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], 0.20361814880582163`},
        "NumericalApproximation"],
       Root[-1 + 23 #^2 + 27 #^4& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.204\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.20361814880582163045374954890576191247`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"23", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"27", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], 0.20361814880582163`},
        "NumericalApproximation"],
       Root[-1 + 23 #^2 + 27 #^4& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.370\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.37004626148571717614288445474812760949`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", 
                  RowBox[{"11", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"27", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
          Short[#, 7]& ], 0.3700462614857172},
        "NumericalApproximation"],
       Root[1 - 11 #^2 + 27 #^4& , 3, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.482\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.48208725429739562873265867892769165337`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", 
                  RowBox[{"5", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"3", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
          Short[#, 7]& ], 0.48208725429739563`},
        "NumericalApproximation"],
       Root[1 - 5 #^2 + 3 #^4& , 3, 0]], "0", "0", 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.482\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.48208725429739562873265867892769165337`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", 
                  RowBox[{"5", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"3", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
          Short[#, 7]& ], 0.48208725429739563`},
        "NumericalApproximation"],
       Root[1 - 5 #^2 + 3 #^4& , 3, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.353\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.35267697907480322072615308570675551891`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"23", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], 0.3526769790748032},
        "NumericalApproximation"],
       Root[-3 + 23 #^2 + 9 #^4& , 2, 0]], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         SqrtBox["13"]}], ")"}]}], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.522\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.52218738799091091173920631263172253966`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", 
                  RowBox[{"846", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"4059", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"5346", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                  RowBox[{"6561", " ", 
                    SuperscriptBox["#1", "8"]}]}], "&"}], ",", "4"}], "]"}], 
          Short[#, 7]& ], 0.5221873879909109},
        "NumericalApproximation"],
       Root[1 - 846 #^2 + 4059 #^4 - 5346 #^6 + 6561 #^8& , 4, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"-0.134\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> 
           False], -0.13418089108033268153086225993320113048`15.\
954589770191003, Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", 
                  RowBox[{"57", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"81", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], -0.13418089108033268`},
        "NumericalApproximation"],
       Root[1 - 57 #^2 + 81 #^4& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"-0.134\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> 
           False], -0.13418089108033268153086225993320113048`15.\
954589770191003, Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", 
                  RowBox[{"57", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"81", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], -0.13418089108033268`},
        "NumericalApproximation"],
       Root[1 - 57 #^2 + 81 #^4& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.0345\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.03447902409206689278153845634733443148`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", 
                  RowBox[{"846", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"4059", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"5346", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                  RowBox[{"6561", " ", 
                    SuperscriptBox["#1", "8"]}]}], "&"}], ",", "3"}], "]"}], 
          Short[#, 7]& ], 0.03447902409206689},
        "NumericalApproximation"],
       Root[1 - 846 #^2 + 4059 #^4 - 5346 #^6 + 6561 #^8& , 3, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.471\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.47054895061085127982991593853512313217`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "507"}], "+", 
                  RowBox[{"2236", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"243", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], 0.4705489506108513},
        "NumericalApproximation"],
       Root[-507 + 2236 #^2 + 243 #^4& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.237\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.23717705342331948936696051077888114378`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"3", "-", 
                  RowBox[{"67", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"243", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
          Short[#, 7]& ], 0.2371770534233195},
        "NumericalApproximation"],
       Root[3 - 67 #^2 + 243 #^4& , 3, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.237\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.23717705342331948936696051077888114378`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"3", "-", 
                  RowBox[{"67", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"243", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
          Short[#, 7]& ], 0.2371770534233195},
        "NumericalApproximation"],
       Root[3 - 67 #^2 + 243 #^4& , 3, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"-0.374\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> 
           False], -0.37436097956812947051830064992827828974`15.\
954589770191003, Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "16"}], "+", 
                  RowBox[{"12", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"729", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
          Short[#, 7]& ], -0.37436097956812947`},
        "NumericalApproximation"],
       Root[-16 + 12 #^2 + 729 #^4& , 1, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.422\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.4223678327745443716878526174696162343`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"4", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], 0.42236783277454437`},
        "NumericalApproximation"],
       Root[-1 + 4 #^2 + 9 #^4& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"-0.522\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> 
           False], -0.52218738799091091173920631263172253966`15.\
954589770191003, Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", 
                  RowBox[{"846", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"4059", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"5346", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                  RowBox[{"6561", " ", 
                    SuperscriptBox["#1", "8"]}]}], "&"}], ",", "1"}], "]"}], 
          Short[#, 7]& ], -0.5221873879909109},
        "NumericalApproximation"],
       Root[1 - 846 #^2 + 4059 #^4 - 5346 #^6 + 6561 #^8& , 1, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.149\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.14857811152703681578657324280356988311`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", 
                  RowBox[{"18", " ", "#1"}], "+", 
                  RowBox[{"144", " ", 
                    SuperscriptBox["#1", "2"]}], "-", 
                  RowBox[{"567", " ", 
                    SuperscriptBox["#1", "3"]}], "+", 
                  RowBox[{"729", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
          Short[#, 7]& ], 0.14857811152703682`},
        "NumericalApproximation"],
       Root[1 - 18 # + 144 #^2 - 567 #^3 + 729 #^4& , 1, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.0343\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.03428061623086858106246310740061744582`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", 
                  RowBox[{"891", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"34344", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"223074", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                  RowBox[{"531441", " ", 
                    SuperscriptBox["#1", "8"]}]}], "&"}], ",", "3"}], "]"}], 
          Short[#, 7]& ], 0.03428061623086858},
        "NumericalApproximation"],
       Root[1 - 891 #^2 + 34344 #^4 - 223074 #^6 + 531441 #^8& , 3, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.0343\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.03428061623086858106246310740061744582`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", 
                  RowBox[{"891", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"34344", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"223074", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                  RowBox[{"531441", " ", 
                    SuperscriptBox["#1", "8"]}]}], "&"}], ",", "3"}], "]"}], 
          Short[#, 7]& ], 0.03428061623086858},
        "NumericalApproximation"],
       Root[1 - 891 #^2 + 34344 #^4 - 223074 #^6 + 531441 #^8& , 3, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.273\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.2731781430277340216861148292082361877`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "17"}], "-", 
                  RowBox[{"6", " ", "#1"}], "+", 
                  RowBox[{"306", " ", 
                    SuperscriptBox["#1", "2"]}], "-", 
                  RowBox[{"405", " ", 
                    SuperscriptBox["#1", "3"]}], "+", 
                  RowBox[{"729", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], 0.273178143027734},
        "NumericalApproximation"],
       Root[-17 - 6 # + 306 #^2 - 405 #^3 + 729 #^4& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.159\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.15903318431217652872966539234766969457`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"16", "-", 
                  RowBox[{"96", " ", "#1"}], "-", 
                  RowBox[{"56", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"54", " ", 
                    SuperscriptBox["#1", "3"]}], "+", 
                  RowBox[{"729", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
          Short[#, 7]& ], 0.15903318431217653`},
        "NumericalApproximation"],
       Root[16 - 96 # - 56 #^2 + 54 #^3 + 729 #^4& , 1, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"-0.145\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> 
           False], -0.14450979849299014357022485910420073196`15.\
954589770191003, Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", 
                  RowBox[{"67", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"3028", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"112266", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                  RowBox[{"531441", " ", 
                    SuperscriptBox["#1", "8"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], -0.14450979849299014`},
        "NumericalApproximation"],
       Root[1 - 67 #^2 + 3028 #^4 - 112266 #^6 + 531441 #^8& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"-0.627\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> 
           False], -0.62659705279038568903615669114515185356`15.\
954589770191003, Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"841", "-", 
                  RowBox[{"297001", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"1238656", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"1450710", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                  RowBox[{"531441", " ", 
                    SuperscriptBox["#1", "8"]}]}], "&"}], ",", "1"}], "]"}], 
          Short[#, 7]& ], -0.6265970527903857},
        "NumericalApproximation"],
       Root[
       841 - 297001 #^2 + 1238656 #^4 - 1450710 #^6 + 531441 #^8& , 1, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"-0.105\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> 
           False], -0.10523862965020826243378593289889977314`15.\
954589770191003, Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "43"}], "-", 
                  RowBox[{"480", " ", "#1"}], "-", 
                  RowBox[{"342", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"3888", " ", 
                    SuperscriptBox["#1", "3"]}], "+", 
                  RowBox[{"6561", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
          Short[#, 7]& ], -0.10523862965020826`},
        "NumericalApproximation"],
       Root[-43 - 480 # - 342 #^2 + 3888 #^3 + 6561 #^4& , 1, 0]]},
     {"0", 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"-0.134\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> 
           False], -0.13418089108033268153086225993320113048`15.\
954589770191003, Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", 
                  RowBox[{"57", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"81", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], -0.13418089108033268`},
        "NumericalApproximation"],
       Root[1 - 57 #^2 + 81 #^4& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.336\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.33576564525484858814152744344028178602`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "+", 
                  RowBox[{"27", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"324", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"65610", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                  RowBox[{"531441", " ", 
                    SuperscriptBox["#1", "8"]}]}], "&"}], ",", "4"}], "]"}], 
          Short[#, 7]& ], 0.3357656452548486},
        "NumericalApproximation"],
       Root[1 + 27 #^2 + 324 #^4 - 65610 #^6 + 531441 #^8& , 4, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.399\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.39932691824822175163944848463870584965`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "23"}], "-", 
                  RowBox[{"57", " ", "#1"}], "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"405", " ", 
                    SuperscriptBox["#1", "3"]}], "+", 
                  RowBox[{"729", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], 0.39932691824822175`},
        "NumericalApproximation"],
       Root[-23 - 57 # + 9 #^2 + 405 #^3 + 729 #^4& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.399\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.39932691824822175163944848463870584965`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "23"}], "-", 
                  RowBox[{"57", " ", "#1"}], "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"405", " ", 
                    SuperscriptBox["#1", "3"]}], "+", 
                  RowBox[{"729", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], 0.39932691824822175`},
        "NumericalApproximation"],
       Root[-23 - 57 # + 9 #^2 + 405 #^3 + 729 #^4& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"-0.287\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> 
           False], -0.28711088663406181265003169755800627172`15.\
954589770191003, Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"2401", "-", 
                  RowBox[{"144207", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"1534140", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"1718982", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                  RowBox[{"531441", " ", 
                    SuperscriptBox["#1", "8"]}]}], "&"}], ",", "1"}], "]"}], 
          Short[#, 7]& ], -0.2871108866340618},
        "NumericalApproximation"],
       Root[
       2401 - 144207 #^2 + 1534140 #^4 - 1718982 #^6 + 531441 #^8& , 1, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.174\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.17350984901915381120041104168194578961`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "9"}], "+", 
                  RowBox[{"277", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"729", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], 0.1735098490191538},
        "NumericalApproximation"],
       Root[-9 + 277 #^2 + 729 #^4& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"-0.596\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> 
           False], -0.59572601594199925401085238263476639986`15.\
954589770191003, Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "17"}], "+", 
                  RowBox[{"75", " ", "#1"}], "-", 
                  RowBox[{"101", " ", 
                    SuperscriptBox["#1", "2"]}], "-", 
                  RowBox[{"27", " ", 
                    SuperscriptBox["#1", "3"]}], "+", 
                  RowBox[{"729", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
          Short[#, 7]& ], -0.5957260159419993},
        "NumericalApproximation"],
       Root[-17 + 75 # - 101 #^2 - 27 #^3 + 729 #^4& , 1, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.280\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.28039719413977809425730924886011052877`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "17"}], "+", 
                  RowBox[{"75", " ", "#1"}], "-", 
                  RowBox[{"101", " ", 
                    SuperscriptBox["#1", "2"]}], "-", 
                  RowBox[{"27", " ", 
                    SuperscriptBox["#1", "3"]}], "+", 
                  RowBox[{"729", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], 0.2803971941397781},
        "NumericalApproximation"],
       Root[-17 + 75 # - 101 #^2 - 27 #^3 + 729 #^4& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.0654\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.06544114285527805052744554359378525987`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "16"}], "+", 
                  RowBox[{"3708", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"6561", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], 0.06544114285527805},
        "NumericalApproximation"],
       Root[-16 + 3708 #^2 + 6561 #^4& , 2, 0]]},
     {"0", 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.134\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.13418089108033268153086225993320113048`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", 
                  RowBox[{"57", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"81", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
          Short[#, 7]& ], 0.13418089108033268`},
        "NumericalApproximation"],
       Root[1 - 57 #^2 + 81 #^4& , 3, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.146\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.14632160904254704059113123548740986735`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"2401", "-", 
                  RowBox[{"144207", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"1534140", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"1718982", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                  RowBox[{"531441", " ", 
                    SuperscriptBox["#1", "8"]}]}], "&"}], ",", "3"}], "]"}], 
          Short[#, 7]& ], 0.14632160904254704`},
        "NumericalApproximation"],
       Root[
       2401 - 144207 #^2 + 1534140 #^4 - 1718982 #^6 + 531441 #^8& , 3, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.477\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.47679629183355565213986437811399810016`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "23"}], "+", 
                  RowBox[{"57", " ", "#1"}], "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "-", 
                  RowBox[{"405", " ", 
                    SuperscriptBox["#1", "3"]}], "+", 
                  RowBox[{"729", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], 0.47679629183355565`},
        "NumericalApproximation"],
       Root[-23 + 57 # + 9 #^2 - 405 #^3 + 729 #^4& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.477\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.47679629183355565213986437811399810016`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "23"}], "+", 
                  RowBox[{"57", " ", "#1"}], "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "-", 
                  RowBox[{"405", " ", 
                    SuperscriptBox["#1", "3"]}], "+", 
                  RowBox[{"729", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], 0.47679629183355565`},
        "NumericalApproximation"],
       Root[-23 + 57 # + 9 #^2 - 405 #^3 + 729 #^4& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"-0.195\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> 
           False], -0.19497636766333378832705136574077187106`15.\
954589770191003, Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "+", 
                  RowBox[{"27", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"324", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"65610", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                  RowBox[{"531441", " ", 
                    SuperscriptBox["#1", "8"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], -0.1949763676633338},
        "NumericalApproximation"],
       Root[1 + 27 #^2 + 324 #^4 - 65610 #^6 + 531441 #^8& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"-0.174\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> 
           False], -0.17350984901915381120041104168194578961`15.\
954589770191003, Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "9"}], "+", 
                  RowBox[{"277", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"729", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
          Short[#, 7]& ], -0.1735098490191538},
        "NumericalApproximation"],
       Root[-9 + 277 #^2 + 729 #^4& , 1, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.596\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.59572601594199925401085238263476639986`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "17"}], "-", 
                  RowBox[{"75", " ", "#1"}], "-", 
                  RowBox[{"101", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"27", " ", 
                    SuperscriptBox["#1", "3"]}], "+", 
                  RowBox[{"729", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], 0.5957260159419993},
        "NumericalApproximation"],
       Root[-17 - 75 # - 101 #^2 + 27 #^3 + 729 #^4& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"-0.280\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> 
           
           False], -0.28039719413977809425730924886011052877`15.\
954589770191003, Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "17"}], "-", 
                  RowBox[{"75", " ", "#1"}], "-", 
                  RowBox[{"101", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"27", " ", 
                    SuperscriptBox["#1", "3"]}], "+", 
                  RowBox[{"729", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
          Short[#, 7]& ], -0.2803971941397781},
        "NumericalApproximation"],
       Root[-17 - 75 # - 101 #^2 + 27 #^3 + 729 #^4& , 1, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"-0.0654\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> 
           False], -0.06544114285527805052744554359378525987`15.\
954589770191003, Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "16"}], "+", 
                  RowBox[{"3708", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"6561", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
          Short[#, 7]& ], -0.06544114285527805},
        "NumericalApproximation"],
       Root[-16 + 3708 #^2 + 6561 #^4& , 1, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"-0.422\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> 
           False], -0.4223678327745443716878526174696162343`15.\
954589770191003, Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"4", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
          Short[#, 7]& ], -0.42236783277454437`},
        "NumericalApproximation"],
       Root[-1 + 4 #^2 + 9 #^4& , 1, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.0345\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.03447902409206689278153845634733443148`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", 
                  RowBox[{"846", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"4059", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"5346", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                  RowBox[{"6561", " ", 
                    SuperscriptBox["#1", "8"]}]}], "&"}], ",", "3"}], "]"}], 
          Short[#, 7]& ], 0.03447902409206689},
        "NumericalApproximation"],
       Root[1 - 846 #^2 + 4059 #^4 - 5346 #^6 + 6561 #^8& , 3, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.196\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.19570876944240009343012332010403042659`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "17"}], "+", 
                  RowBox[{"6", " ", "#1"}], "+", 
                  RowBox[{"306", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"405", " ", 
                    SuperscriptBox["#1", "3"]}], "+", 
                  RowBox[{"729", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], 0.1957087694424001},
        "NumericalApproximation"],
       Root[-17 + 6 # + 306 #^2 + 405 #^3 + 729 #^4& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"-0.175\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> 
           False], -0.17506989382238336006025747337844222784`15.\
954589770191003, Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", 
                  RowBox[{"891", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"34344", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"223074", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                  RowBox[{"531441", " ", 
                    SuperscriptBox["#1", "8"]}]}], "&"}], ",", "1"}], "]"}], 
          Short[#, 7]& ], -0.17506989382238336`},
        "NumericalApproximation"],
       Root[1 - 891 #^2 + 34344 #^4 - 223074 #^6 + 531441 #^8& , 1, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"-0.175\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> 
           False], -0.17506989382238336006025747337844222784`15.\
954589770191003, Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", 
                  RowBox[{"891", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"34344", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"223074", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                  RowBox[{"531441", " ", 
                    SuperscriptBox["#1", "8"]}]}], "&"}], ",", "1"}], "]"}], 
          Short[#, 7]& ], -0.17506989382238336`},
        "NumericalApproximation"],
       Root[1 - 891 #^2 + 34344 #^4 - 223074 #^6 + 531441 #^8& , 1, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"-0.441\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> 
           False], -0.44061918155429591337224337621591985226`15.\
954589770191003, Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "+", 
                  RowBox[{"18", " ", "#1"}], "+", 
                  RowBox[{"144", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"567", " ", 
                    SuperscriptBox["#1", "3"]}], "+", 
                  RowBox[{"729", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
          Short[#, 7]& ], -0.4406191815542959},
        "NumericalApproximation"],
       Root[1 + 18 # + 144 #^2 + 567 #^3 + 729 #^4& , 1, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.472\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.47162445929226592955529895334620960057`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"16", "-", 
                  RowBox[{"96", " ", "#1"}], "-", 
                  RowBox[{"56", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"54", " ", 
                    SuperscriptBox["#1", "3"]}], "+", 
                  RowBox[{"729", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], 0.47162445929226593`},
        "NumericalApproximation"],
       Root[16 - 96 # - 56 #^2 + 54 #^3 + 729 #^4& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.0535\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.0535329505433678951020759484435984632`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"841", "-", 
                  RowBox[{"297001", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"1238656", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"1450710", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                  RowBox[{"531441", " ", 
                    SuperscriptBox["#1", "8"]}]}], "&"}], ",", "3"}], "]"}], 
          Short[#, 7]& ], 0.053532950543367895`},
        "NumericalApproximation"],
       Root[
       841 - 297001 #^2 + 1238656 #^4 - 1450710 #^6 + 531441 #^8& , 3, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"-0.429\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> 
           False], -0.42855430375402769893611321094795130193`15.\
954589770191003, Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", 
                  RowBox[{"67", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"3028", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"112266", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                  RowBox[{"531441", " ", 
                    SuperscriptBox["#1", "8"]}]}], "&"}], ",", "1"}], "]"}], 
          Short[#, 7]& ], -0.4285543037540277},
        "NumericalApproximation"],
       Root[1 - 67 #^2 + 3028 #^4 - 112266 #^6 + 531441 #^8& , 1, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.343\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.3430980778670955633202765966416336596`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "43"}], "-", 
                  RowBox[{"480", " ", "#1"}], "-", 
                  RowBox[{"342", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"3888", " ", 
                    SuperscriptBox["#1", "3"]}], "+", 
                  RowBox[{"6561", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], 0.34309807786709556`},
        "NumericalApproximation"],
       Root[-43 - 480 # - 342 #^2 + 3888 #^3 + 6561 #^4& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.482\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.48208725429739562873265867892769165337`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", 
                  RowBox[{"5", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"3", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
          Short[#, 7]& ], 0.48208725429739563`},
        "NumericalApproximation"],
       Root[1 - 5 #^2 + 3 #^4& , 3, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.471\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.47054895061085127982991593853512313217`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "507"}], "+", 
                  RowBox[{"2236", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"243", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], 0.4705489506108513},
        "NumericalApproximation"],
       Root[-507 + 2236 #^2 + 243 #^4& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"-0.223\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> 
           False], -0.22297955065631058779729301022598519921`15.\
954589770191003, Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "29"}], "-", 
                  RowBox[{"28", " ", "#1"}], "+", 
                  RowBox[{"289", " ", 
                    SuperscriptBox["#1", "2"]}], "-", 
                  RowBox[{"594", " ", 
                    SuperscriptBox["#1", "3"]}], "+", 
                  RowBox[{"729", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
          Short[#, 7]& ], -0.2229795506563106},
        "NumericalApproximation"],
       Root[-29 - 28 # + 289 #^2 - 594 #^3 + 729 #^4& , 1, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"-0.0753\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> 
           
           False], -0.0753481347362367354092427262912678998`15.\
954589770191003, Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"172", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"729", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
          Short[#, 7]& ], -0.07534813473623674},
        "NumericalApproximation"],
       Root[-1 + 172 #^2 + 729 #^4& , 1, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"-0.0753\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> 
           False], -0.0753481347362367354092427262912678998`15.\
954589770191003, Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"172", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"729", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
          Short[#, 7]& ], -0.07534813473623674},
        "NumericalApproximation"],
       Root[-1 + 172 #^2 + 729 #^4& , 1, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"-0.497\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> 
           False], -0.4968480219354221016914152642129920423`15.\
954589770191003, Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "29"}], "+", 
                  RowBox[{"28", " ", "#1"}], "+", 
                  RowBox[{"289", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"594", " ", 
                    SuperscriptBox["#1", "3"]}], "+", 
                  RowBox[{"729", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
          Short[#, 7]& ], -0.4968480219354221},
        "NumericalApproximation"],
       Root[-29 + 28 # + 289 #^2 + 594 #^3 + 729 #^4& , 1, 0]], 
      RowBox[{
       FractionBox["1", "81"], " ", 
       RowBox[{"(", 
        RowBox[{"121", "-", 
         RowBox[{"38", " ", 
          SqrtBox["13"]}]}], ")"}]}], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"-0.307\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> 
           False], -0.30669460009510851605796233343426138163`15.\
954589770191003, Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "81"}], "+", 
                  RowBox[{"244", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"6561", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
          Short[#, 7]& ], -0.3066946000951085},
        "NumericalApproximation"],
       Root[-81 + 244 #^2 + 6561 #^4& , 1, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"-0.307\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> 
           False], -0.30669460009510851605796233343426138163`15.\
954589770191003, Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "81"}], "+", 
                  RowBox[{"244", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"6561", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
          Short[#, 7]& ], -0.3066946000951085},
        "NumericalApproximation"],
       Root[-81 + 244 #^2 + 6561 #^4& , 1, 0]], 
      RowBox[{
       FractionBox["1", "162"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"5", " ", 
          SqrtBox["13"]}]}], ")"}]}]},
     {"0", 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.237\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.23717705342331948936696051077888114378`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"3", "-", 
                  RowBox[{"67", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"243", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
          Short[#, 7]& ], 0.2371770534233195},
        "NumericalApproximation"],
       Root[3 - 67 #^2 + 243 #^4& , 3, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.414\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.41380030788295429911016753976582549512`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"81", "-", 
                  RowBox[{"1026", " ", 
                    SuperscriptBox["#1", "2"]}], "-", 
                  RowBox[{"6236", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"35721", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                  RowBox[{"531441", " ", 
                    SuperscriptBox["#1", "8"]}]}], "&"}], ",", "4"}], "]"}], 
          Short[#, 7]& ], 0.4138003078829543},
        "NumericalApproximation"],
       Root[81 - 1026 #^2 - 6236 #^4 - 35721 #^6 + 531441 #^8& , 4, 0]], 
      RowBox[{
       FractionBox["1", "27"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "22"}], "+", 
         RowBox[{"2", " ", 
          SqrtBox["13"]}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "27"], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"2", " ", 
          SqrtBox["13"]}]}], ")"}]}], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.240\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.24029045886380046015418088245496619493`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"81", "-", 
                  RowBox[{"1026", " ", 
                    SuperscriptBox["#1", "2"]}], "-", 
                  RowBox[{"6236", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"35721", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                  RowBox[{"531441", " ", 
                    SuperscriptBox["#1", "8"]}]}], "&"}], ",", "3"}], "]"}], 
          Short[#, 7]& ], 0.24029045886380046`},
        "NumericalApproximation"],
       Root[81 - 1026 #^2 - 6236 #^4 - 35721 #^6 + 531441 #^8& , 3, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"-0.307\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> 
           False], -0.30669460009510851605796233343426138163`15.\
954589770191003, Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "81"}], "+", 
                  RowBox[{"244", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"6561", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
          Short[#, 7]& ], -0.3066946000951085},
        "NumericalApproximation"],
       Root[-81 + 244 #^2 + 6561 #^4& , 1, 0]], 
      RowBox[{
       FractionBox["1", "162"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"5", " ", 
          SqrtBox["13"]}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "162"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"5", " ", 
          SqrtBox["13"]}]}], ")"}]}], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.307\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.30669460009510851605796233343426138163`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "81"}], "+", 
                  RowBox[{"244", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"6561", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], 0.3066946000951085},
        "NumericalApproximation"],
       Root[-81 + 244 #^2 + 6561 #^4& , 2, 0]]},
     {"0", 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.237\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.23717705342331948936696051077888114378`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"3", "-", 
                  RowBox[{"67", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"243", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
          Short[#, 7]& ], 0.2371770534233195},
        "NumericalApproximation"],
       Root[3 - 67 #^2 + 243 #^4& , 3, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.414\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.41380030788295429911016753976582549512`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"81", "-", 
                  RowBox[{"1026", " ", 
                    SuperscriptBox["#1", "2"]}], "-", 
                  RowBox[{"6236", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"35721", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                  RowBox[{"531441", " ", 
                    SuperscriptBox["#1", "8"]}]}], "&"}], ",", "4"}], "]"}], 
          Short[#, 7]& ], 0.4138003078829543},
        "NumericalApproximation"],
       Root[81 - 1026 #^2 - 6236 #^4 - 35721 #^6 + 531441 #^8& , 4, 0]], 
      RowBox[{
       FractionBox["1", "27"], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"2", " ", 
          SqrtBox["13"]}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "27"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "22"}], "+", 
         RowBox[{"2", " ", 
          SqrtBox["13"]}]}], ")"}]}], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.240\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.24029045886380046015418088245496619493`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"81", "-", 
                  RowBox[{"1026", " ", 
                    SuperscriptBox["#1", "2"]}], "-", 
                  RowBox[{"6236", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"35721", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                  RowBox[{"531441", " ", 
                    SuperscriptBox["#1", "8"]}]}], "&"}], ",", "3"}], "]"}], 
          Short[#, 7]& ], 0.24029045886380046`},
        "NumericalApproximation"],
       Root[81 - 1026 #^2 - 6236 #^4 - 35721 #^6 + 531441 #^8& , 3, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"-0.307\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> 
           False], -0.30669460009510851605796233343426138163`15.\
954589770191003, Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "81"}], "+", 
                  RowBox[{"244", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"6561", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
          Short[#, 7]& ], -0.3066946000951085},
        "NumericalApproximation"],
       Root[-81 + 244 #^2 + 6561 #^4& , 1, 0]], 
      RowBox[{
       FractionBox["1", "162"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"5", " ", 
          SqrtBox["13"]}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "162"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"5", " ", 
          SqrtBox["13"]}]}], ")"}]}], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.307\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.30669460009510851605796233343426138163`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "81"}], "+", 
                  RowBox[{"244", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"6561", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], 0.3066946000951085},
        "NumericalApproximation"],
       Root[-81 + 244 #^2 + 6561 #^4& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.482\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.48208725429739562873265867892769165337`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", 
                  RowBox[{"5", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"3", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
          Short[#, 7]& ], 0.48208725429739563`},
        "NumericalApproximation"],
       Root[1 - 5 #^2 + 3 #^4& , 3, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"-0.374\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> 
           False], -0.37436097956812947051830064992827828974`15.\
954589770191003, Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "16"}], "+", 
                  RowBox[{"12", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"729", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
          Short[#, 7]& ], -0.37436097956812947`},
        "NumericalApproximation"],
       Root[-16 + 12 #^2 + 729 #^4& , 1, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.0607\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.0606536651565631537708078724335791776`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"53", "-", 
                  RowBox[{"1050", " ", "#1"}], "+", 
                  RowBox[{"3087", " ", 
                    SuperscriptBox["#1", "2"]}], "-", 
                  RowBox[{"3402", " ", 
                    SuperscriptBox["#1", "3"]}], "+", 
                  RowBox[{"6561", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
          Short[#, 7]& ], 0.060653665156563154`},
        "NumericalApproximation"],
       Root[53 - 1050 # + 3087 #^2 - 3402 #^3 + 6561 #^4& , 1, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"-0.108\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> 
           False], -0.10806870616387576067296549808816052973`15.\
954589770191003, Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"6561", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
          Short[#, 7]& ], -0.10806870616387576`},
        "NumericalApproximation"],
       Root[-1 + 9 #^2 + 6561 #^4& , 1, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"-0.108\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> 
           False], -0.10806870616387576067296549808816052973`15.\
954589770191003, Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"6561", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
          Short[#, 7]& ], -0.10806870616387576`},
        "NumericalApproximation"],
       Root[-1 + 9 #^2 + 6561 #^4& , 1, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"-0.332\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> 
           False], -0.33214453023099199668877190561033785343`15.\
954589770191003, Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"53", "+", 
                  RowBox[{"1050", " ", "#1"}], "+", 
                  RowBox[{"3087", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"3402", " ", 
                    SuperscriptBox["#1", "3"]}], "+", 
                  RowBox[{"6561", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
          Short[#, 7]& ], -0.332144530230992},
        "NumericalApproximation"],
       Root[53 + 1050 # + 3087 #^2 + 3402 #^3 + 6561 #^4& , 1, 0]], 
      RowBox[{
       FractionBox["1", "162"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"5", " ", 
          SqrtBox["13"]}]}], ")"}]}], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.307\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.30669460009510851605796233343426138163`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "81"}], "+", 
                  RowBox[{"244", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"6561", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], 0.3066946000951085},
        "NumericalApproximation"],
       Root[-81 + 244 #^2 + 6561 #^4& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.307\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.30669460009510851605796233343426138163`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "81"}], "+", 
                  RowBox[{"244", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"6561", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], 0.3066946000951085},
        "NumericalApproximation"],
       Root[-81 + 244 #^2 + 6561 #^4& , 2, 0]], 
      RowBox[{
       FractionBox["1", "81"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "14"}], "+", 
         RowBox[{"16", " ", 
          SqrtBox["13"]}]}], ")"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.841140729051977*^9},
 CellLabel->
  "Out[68]//MatrixForm=",ExpressionUUID->"b0fc6e42-70ff-42c1-b53c-\
460b5f2d2375"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1920, 1119},
WindowMargins->{{1920, Automatic}, {25, Automatic}},
FrontEndVersion->"12.3 for Linux x86 (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d35f60ef-8028-4723-abf6-059f873b58c2"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1405, 34, 141, "Input",ExpressionUUID->"2e0a17db-b4d7-4261-85dc-0212620666fc"],
Cell[1966, 56, 191, 3, 40, "Text",ExpressionUUID->"086a60b5-e987-4b97-a217-3ca5a6417226"],
Cell[CellGroupData[{
Cell[2182, 63, 1108, 32, 30, "Input",ExpressionUUID->"d2c33179-89a9-441e-ba72-5a374a315fb2"],
Cell[3293, 97, 1981, 62, 119, "Output",ExpressionUUID->"949d4c40-d349-4e23-b031-63421431248e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5311, 164, 161, 3, 45, "Subsubsection",ExpressionUUID->"7549b54b-b4be-4efb-bc86-4b0d086dde21"],
Cell[CellGroupData[{
Cell[5497, 171, 330, 8, 53, "Input",ExpressionUUID->"9b4c824e-d109-41ec-8c05-d0f8e37a4d75"],
Cell[5830, 181, 558, 19, 49, "Output",ExpressionUUID->"af28db09-7224-421f-864a-1be860a50cae"],
Cell[6391, 202, 283, 8, 49, "Output",ExpressionUUID->"e646be66-6499-49bf-9458-14d13ca7fada"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[6723, 216, 153, 3, 45, "Subsubsection",ExpressionUUID->"6a97eab2-5bcf-4e78-8f6c-ea355aa8feef"],
Cell[CellGroupData[{
Cell[6901, 223, 279, 6, 30, "Input",ExpressionUUID->"aa7fcef2-b415-4cd9-ae85-ebbf0b727bcb"],
Cell[7183, 231, 214, 4, 34, "Output",ExpressionUUID->"10e555b1-dcc9-4a96-aeb0-4ff79666064d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[7446, 241, 174, 3, 45, "Subsubsection",ExpressionUUID->"d1969c6e-e988-4f39-af07-196c1fe0f5f5"],
Cell[CellGroupData[{
Cell[7645, 248, 522, 11, 30, "Input",ExpressionUUID->"d76bf8bd-703c-44f3-808b-85bd6911b0f4"],
Cell[8170, 261, 154, 2, 34, "Output",ExpressionUUID->"59a21568-8058-48e9-bbad-c132d5cd7093"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[8373, 269, 167, 3, 45, "Subsubsection",ExpressionUUID->"0767cf50-7c6b-4761-a0c4-c910cd4ca1e0"],
Cell[CellGroupData[{
Cell[8565, 276, 1506, 35, 70, "Input",ExpressionUUID->"37dbedea-1149-42ac-808c-b2b4ec657174"],
Cell[10074, 313, 9699, 166, 254, "Output",ExpressionUUID->"ab5c9cda-fafc-46a6-925c-af1de0a5ac8f"],
Cell[19776, 481, 11316, 200, 233, "Output",ExpressionUUID->"2ac0fae1-4e5b-447b-b67f-baeac9dfc55e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31129, 686, 304, 7, 30, "Input",ExpressionUUID->"9ab7b693-59ea-4372-a6ba-9509fab2d269"],
Cell[31436, 695, 84472, 2139, 299, "Output",ExpressionUUID->"b0fc6e42-70ff-42c1-b53c-460b5f2d2375"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/Haagerup/H2Data.m <==
(* ::Package:: *)

(* ::Code::Initialization:: *)
obs=Range[0,5];unit=0;

V[a_,b_][c_]:=Count[{
{{0},{1},{2},{3},{4},{5}},
{{1},{2},{0},{4},{5},{3}},
{{2},{0},{1},{5},{3},{4}},
{{3},{5},{4},{0,3,4,5},{2,3,4,5},{1,3,4,5}},
{{4},{3},{5},{1,3,4,5},{0,3,4,5},{2,3,4,5}},
{{5},{4},{3},{2,3,4,5},{1,3,4,5},{0,3,4,5}}
}[[a+1,b+1]],c];

objNames=<|0->1,1->\[Alpha],2->\[Alpha]^2,3->\[Rho],4->\[Alpha] \[Rho],5->\[Alpha]^2 \[Rho]|>;

FData:={X0[0,0,0][0][1,0,1][1,0,1]->1,X0[0,0,1][1][1,0,1][1,1,1]->1,X0[0,0,2][2][1,0,1][1,2,1]->1,X0[0,0,3][3][1,0,1][1,3,1]->1,X0[0,0,4][4][1,0,1][1,4,1]->1,X0[0,0,5][5][1,0,1][1,5,1]->1,X0[0,1,0][1][1,1,1][1,1,1]->1,X0[0,1,1][2][1,1,1][1,2,1]->1,X0[0,1,2][0][1,1,1][1,0,1]->1,X0[0,1,3][4][1,1,1][1,4,1]->1,X0[0,1,4][5][1,1,1][1,5,1]->1,X0[0,1,5][3][1,1,1][1,3,1]->1,X0[0,2,0][2][1,2,1][1,2,1]->1,X0[0,2,1][0][1,2,1][1,0,1]->1,X0[0,2,2][1][1,2,1][1,1,1]->1,X0[0,2,3][5][1,2,1][1,5,1]->1,X0[0,2,4][3][1,2,1][1,3,1]->1,X0[0,2,5][4][1,2,1][1,4,1]->1,X0[0,3,0][3][1,3,1][1,3,1]->1,X0[0,3,1][5][1,3,1][1,5,1]->1,X0[0,3,2][4][1,3,1][1,4,1]->1,X0[0,3,3][0][1,3,1][1,0,1]->1,X0[0,3,3][3][1,3,1][1,3,1]->1,X0[0,3,3][4][1,3,1][1,4,1]->1,X0[0,3,3][5][1,3,1][1,5,1]->1,X0[0,3,4][2][1,3,1][1,2,1]->1,X0[0,3,4][3][1,3,1][1,3,1]->1,X0[0,3,4][4][1,3,1][1,4,1]->1,X0[0,3,4][5][1,3,1][1,5,1]->1,X0[0,3,5][1][1,3,1][1,1,1]->1,X0[0,3,5][3][1,3,1][1,3,1]->1,X0[0,3,5][4][1,3,1][1,4,1]->1,X0[0,3,5][5][1,3,1][1,5,1]->1,X0[0,4,0][4][1,4,1][1,4,1]->1,X0[0,4,1][3][1,4,1][1,3,1]->1,X0[0,4,2][5][1,4,1][1,5,1]->1,X0[0,4,3][1][1,4,1][1,1,1]->1,X0[0,4,3][3][1,4,1][1,3,1]->1,X0[0,4,3][4][1,4,1][1,4,1]->1,X0[0,4,3][5][1,4,1][1,5,1]->1,X0[0,4,4][0][1,4,1][1,0,1]->1,X0[0,4,4][3][1,4,1][1,3,1]->1,X0[0,4,4][4][1,4,1][1,4,1]->1,X0[0,4,4][5][1,4,1][1,5,1]->1,X0[0,4,5][2][1,4,1][1,2,1]->1,X0[0,4,5][3][1,4,1][1,3,1]->1,X0[0,4,5][4][1,4,1][1,4,1]->1,X0[0,4,5][5][1,4,1][1,5,1]->1,X0[0,5,0][5][1,5,1][1,5,1]->1,X0[0,5,1][4][1,5,1][1,4,1]->1,X0[0,5,2][3][1,5,1][1,3,1]->1,X0[0,5,3][2][1,5,1][1,2,1]->1,X0[0,5,3][3][1,5,1][1,3,1]->1,X0[0,5,3][4][1,5,1][1,4,1]->1,X0[0,5,3][5][1,5,1][1,5,1]->1,X0[0,5,4][1][1,5,1][1,1,1]->1,X0[0,5,4][3][1,5,1][1,3,1]->1,X0[0,5,4][4][1,5,1][1,4,1]->1,X0[0,5,4][5][1,5,1][1,5,1]->1,X0[0,5,5][0][1,5,1][1,0,1]->1,X0[0,5,5][3][1,5,1][1,3,1]->1,X0[0,5,5][4][1,5,1][1,4,1]->1,X0[0,5,5][5][1,5,1][1,5,1]->1,X0[1,0,0][1][1,1,1][1,0,1]->1,X0[1,0,1][2][1,1,1][1,1,1]->1,X0[1,0,2][0][1,1,1][1,2,1]->1,X0[1,0,3][4][1,1,1][1,3,1]->1,X0[1,0,4][5][1,1,1][1,4,1]->1,X0[1,0,5][3][1,1,1][1,5,1]->1,X0[1,1,0][2][1,2,1][1,1,1]->1,X0[1,1,1][0][1,2,1][1,2,1]->1,X0[1,1,2][1][1,2,1][1,0,1]->1,X0[1,1,3][5][1,2,1][1,4,1]->1,X0[1,1,4][3][1,2,1][1,5,1]->1,X0[1,1,5][4][1,2,1][1,3,1]->1,X0[1,2,0][0][1,0,1][1,2,1]->1,X0[1,2,1][1][1,0,1][1,0,1]->1,X0[1,2,2][2][1,0,1][1,1,1]->1,X0[1,2,3][3][1,0,1][1,5,1]->1,X0[1,2,4][4][1,0,1][1,3,1]->1,X0[1,2,5][5][1,0,1][1,4,1]->1,X0[1,3,0][4][1,4,1][1,3,1]->1,X0[1,3,1][3][1,4,1][1,5,1]->1,X0[1,3,2][5][1,4,1][1,4,1]->1,X0[1,3,3][1][1,4,1][1,0,1]->1,X0[1,3,3][4][1,4,1][1,3,1]->1,X0[1,3,3][5][1,4,1][1,4,1]->1/2 (-1+I Sqrt[3]),X0[1,3,3][3][1,4,1][1,5,1]->1,X0[1,3,4][0][1,4,1][1,2,1]->1,X0[1,3,4][4][1,4,1][1,3,1]->1,X0[1,3,4][5][1,4,1][1,4,1]->1,X0[1,3,4][3][1,4,1][1,5,1]->1,X0[1,3,5][2][1,4,1][1,1,1]->1,X0[1,3,5][4][1,4,1][1,3,1]->1/2 (-1-I Sqrt[3]),X0[1,3,5][5][1,4,1][1,4,1]->1,X0[1,3,5][3][1,4,1][1,5,1]->1/2 (-1-I Sqrt[3]),X0[1,4,0][5][1,5,1][1,4,1]->1,X0[1,4,1][4][1,5,1][1,3,1]->1,X0[1,4,2][3][1,5,1][1,5,1]->1,X0[1,4,3][2][1,5,1][1,1,1]->1,X0[1,4,3][4][1,5,1][1,3,1]->1,X0[1,4,3][5][1,5,1][1,4,1]->1,X0[1,4,3][3][1,5,1][1,5,1]->1/2 (-1-I Sqrt[3]),X0[1,4,4][1][1,5,1][1,0,1]->1,X0[1,4,4][4][1,5,1][1,3,1]->1,X0[1,4,4][5][1,5,1][1,4,1]->1/2 (-1+I Sqrt[3]),X0[1,4,4][3][1,5,1][1,5,1]->1,X0[1,4,5][0][1,5,1][1,2,1]->1,X0[1,4,5][4][1,5,1][1,3,1]->1,X0[1,4,5][5][1,5,1][1,4,1]->1/2 (-1+I Sqrt[3]),X0[1,4,5][3][1,5,1][1,5,1]->1,X0[1,5,0][3][1,3,1][1,5,1]->1,X0[1,5,1][5][1,3,1][1,4,1]->1,X0[1,5,2][4][1,3,1][1,3,1]->1,X0[1,5,3][0][1,3,1][1,2,1]->1,X0[1,5,3][4][1,3,1][1,3,1]->1,X0[1,5,3][5][1,3,1][1,4,1]->1,X0[1,5,3][3][1,3,1][1,5,1]->1,X0[1,5,4][2][1,3,1][1,1,1]->1,X0[1,5,4][4][1,3,1][1,3,1]->1,X0[1,5,4][5][1,3,1][1,4,1]->1,X0[1,5,4][3][1,3,1][1,5,1]->1/2 (-1-I Sqrt[3]),X0[1,5,5][1][1,3,1][1,0,1]->1,X0[1,5,5][4][1,3,1][1,3,1]->1,X0[1,5,5][5][1,3,1][1,4,1]->1/2 (-1+I Sqrt[3]),X0[1,5,5][3][1,3,1][1,5,1]->1,X0[2,0,0][2][1,2,1][1,0,1]->1,X0[2,0,1][0][1,2,1][1,1,1]->1,X0[2,0,2][1][1,2,1][1,2,1]->1,X0[2,0,3][5][1,2,1][1,3,1]->1,X0[2,0,4][3][1,2,1][1,4,1]->1,X0[2,0,5][4][1,2,1][1,5,1]->1,X0[2,1,0][0][1,0,1][1,1,1]->1,X0[2,1,1][1][1,0,1][1,2,1]->1,X0[2,1,2][2][1,0,1][1,0,1]->1,X0[2,1,3][3][1,0,1][1,4,1]->1,X0[2,1,4][4][1,0,1][1,5,1]->1,X0[2,1,5][5][1,0,1][1,3,1]->1,X0[2,2,0][1][1,1,1][1,2,1]->1,X0[2,2,1][2][1,1,1][1,0,1]->1,X0[2,2,2][0][1,1,1][1,1,1]->1,X0[2,2,3][4][1,1,1][1,5,1]->1,X0[2,2,4][5][1,1,1][1,3,1]->1,X0[2,2,5][3][1,1,1][1,4,1]->1,X0[2,3,0][5][1,5,1][1,3,1]->1,X0[2,3,1][4][1,5,1][1,5,1]->1,X0[2,3,2][3][1,5,1][1,4,1]->1,X0[2,3,3][2][1,5,1][1,0,1]->1,X0[2,3,3][5][1,5,1][1,3,1]->1,X0[2,3,3][3][1,5,1][1,4,1]->1,X0[2,3,3][4][1,5,1][1,5,1]->1,X0[2,3,4][1][1,5,1][1,2,1]->1,X0[2,3,4][5][1,5,1][1,3,1]->1/2 (-1+I Sqrt[3]),X0[2,3,4][3][1,5,1][1,4,1]->1,X0[2,3,4][4][1,5,1][1,5,1]->1,X0[2,3,5][0][1,5,1][1,1,1]->1,X0[2,3,5][5][1,5,1][1,3,1]->1,X0[2,3,5][3][1,5,1][1,4,1]->1,X0[2,3,5][4][1,5,1][1,5,1]->1/2 (-1-I Sqrt[3]),X0[2,4,0][3][1,3,1][1,4,1]->1,X0[2,4,1][5][1,3,1][1,3,1]->1,X0[2,4,2][4][1,3,1][1,5,1]->1,X0[2,4,3][0][1,3,1][1,1,1]->1,X0[2,4,3][5][1,3,1][1,3,1]->1,X0[2,4,3][3][1,3,1][1,4,1]->1,X0[2,4,3][4][1,3,1][1,5,1]->1/2 (-1-I Sqrt[3]),X0[2,4,4][2][1,3,1][1,0,1]->1,X0[2,4,4][5][1,3,1][1,3,1]->1,X0[2,4,4][3][1,3,1][1,4,1]->1,X0[2,4,4][4][1,3,1][1,5,1]->1,X0[2,4,5][1][1,3,1][1,2,1]->1,X0[2,4,5][5][1,3,1][1,3,1]->1/2 (-1+I Sqrt[3]),X0[2,4,5][3][1,3,1][1,4,1]->1/2 (-1+I Sqrt[3]),X0[2,4,5][4][1,3,1][1,5,1]->1,X0[2,5,0][4][1,4,1][1,5,1]->1,X0[2,5,1][3][1,4,1][1,4,1]->1,X0[2,5,2][5][1,4,1][1,3,1]->1,X0[2,5,3][1][1,4,1][1,2,1]->1,X0[2,5,3][5][1,4,1][1,3,1]->1/2 (-1+I Sqrt[3]),X0[2,5,3][3][1,4,1][1,4,1]->1,X0[2,5,3][4][1,4,1][1,5,1]->1,X0[2,5,4][0][1,4,1][1,1,1]->1,X0[2,5,4][5][1,4,1][1,3,1]->1,X0[2,5,4][3][1,4,1][1,4,1]->1,X0[2,5,4][4][1,4,1][1,5,1]->1/2 (-1-I Sqrt[3]),X0[2,5,5][2][1,4,1][1,0,1]->1,X0[2,5,5][5][1,4,1][1,3,1]->1,X0[2,5,5][3][1,4,1][1,4,1]->1,X0[2,5,5][4][1,4,1][1,5,1]->1/2 (-1-I Sqrt[3]),X0[3,0,0][3][1,3,1][1,0,1]->1,X0[3,0,1][5][1,3,1][1,1,1]->1,X0[3,0,2][4][1,3,1][1,2,1]->1,X0[3,0,3][0][1,3,1][1,3,1]->1,X0[3,0,3][3][1,3,1][1,3,1]->1,X0[3,0,3][4][1,3,1][1,3,1]->1,X0[3,0,3][5][1,3,1][1,3,1]->1,X0[3,0,4][2][1,3,1][1,4,1]->1,X0[3,0,4][3][1,3,1][1,4,1]->1,X0[3,0,4][4][1,3,1][1,4,1]->1,X0[3,0,4][5][1,3,1][1,4,1]->1,X0[3,0,5][1][1,3,1][1,5,1]->1,X0[3,0,5][3][1,3,1][1,5,1]->1,X0[3,0,5][4][1,3,1][1,5,1]->1,X0[3,0,5][5][1,3,1][1,5,1]->1,X0[3,1,0][5][1,5,1][1,1,1]->1,X0[3,1,1][4][1,5,1][1,2,1]->1,X0[3,1,2][3][1,5,1][1,0,1]->1,X0[3,1,3][2][1,5,1][1,4,1]->1,X0[3,1,3][3][1,5,1][1,4,1]->1,X0[3,1,3][4][1,5,1][1,4,1]->1,X0[3,1,3][5][1,5,1][1,4,1]->1,X0[3,1,4][1][1,5,1][1,5,1]->1,X0[3,1,4][3][1,5,1][1,5,1]->1,X0[3,1,4][4][1,5,1][1,5,1]->1,X0[3,1,4][5][1,5,1][1,5,1]->1,X0[3,1,5][0][1,5,1][1,3,1]->1,X0[3,1,5][3][1,5,1][1,3,1]->1,X0[3,1,5][4][1,5,1][1,3,1]->1,X0[3,1,5][5][1,5,1][1,3,1]->1,X0[3,2,0][4][1,4,1][1,2,1]->1,X0[3,2,1][3][1,4,1][1,0,1]->1,X0[3,2,2][5][1,4,1][1,1,1]->1,X0[3,2,3][1][1,4,1][1,5,1]->1,X0[3,2,3][3][1,4,1][1,5,1]->1,X0[3,2,3][4][1,4,1][1,5,1]->1,X0[3,2,3][5][1,4,1][1,5,1]->1,X0[3,2,4][0][1,4,1][1,3,1]->1,X0[3,2,4][3][1,4,1][1,3,1]->1,X0[3,2,4][4][1,4,1][1,3,1]->1,X0[3,2,4][5][1,4,1][1,3,1]->1,X0[3,2,5][2][1,4,1][1,4,1]->1,X0[3,2,5][3][1,4,1][1,4,1]->1,X0[3,2,5][4][1,4,1][1,4,1]->1/2 (-1-I Sqrt[3]),X0[3,2,5][5][1,4,1][1,4,1]->1,X0[3,3,0][0][1,0,1][1,3,1]->1,X0[3,3,0][3][1,3,1][1,3,1]->1,X0[3,3,0][4][1,4,1][1,3,1]->1,X0[3,3,0][5][1,5,1][1,3,1]->1,X0[3,3,1][1][1,0,1][1,5,1]->1,X0[3,3,1][5][1,3,1][1,5,1]->1/2 (-1-I Sqrt[3]),X0[3,3,1][3][1,4,1][1,5,1]->1,X0[3,3,1][4][1,5,1][1,5,1]->1,X0[3,3,2][2][1,0,1][1,4,1]->1,X0[3,3,2][4][1,3,1][1,4,1]->1,X0[3,3,2][5][1,4,1][1,4,1]->1,X0[3,3,2][3][1,5,1][1,4,1]->1,X0[3,3,3][3][1,0,1][1,0,1]->1/2 (-3+Sqrt[13]),X0[3,3,3][3][1,0,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,3,3][3][1,0,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,3,3][3][1,0,1][1,5,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,3,3][3][1,3,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,3,3][0][1,3,1][1,3,1]->1,X0[3,3,3][3][1,3,1][1,3,1]->1/6 (7-Sqrt[13]),X0[3,3,3][4][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[3,3,3][5][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[3,3,3][3][1,3,1][1,4,1]->1/6 (1-Sqrt[13]),X0[3,3,3][4][1,3,1][1,4,1]->1/6 (1-Sqrt[13]),X0[3,3,3][5][1,3,1][1,4,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[3,3,3][3][1,3,1][1,5,1]->1/6 (1-Sqrt[13]),X0[3,3,3][4][1,3,1][1,5,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,3,3][5][1,3,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[3,3,3][3][1,4,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,3,3][3][1,4,1][1,3,1]->1/6 (1-Sqrt[13]),X0[3,3,3][4][1,4,1][1,3,1]->1/6 (1-Sqrt[13]),X0[3,3,3][5][1,4,1][1,3,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 1, 0],X0[3,3,3][3][1,4,1][1,4,1]->1/6 (1-Sqrt[13]),X0[3,3,3][4][1,4,1][1,4,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,3,3][5][1,4,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,3,3][1][1,4,1][1,5,1]->1,X0[3,3,3][3][1,4,1][1,5,1]->1/6 (7-Sqrt[13]),X0[3,3,3][4][1,4,1][1,5,1]->1/6 (1-Sqrt[13]),X0[3,3,3][5][1,4,1][1,5,1]->1/6 (1-Sqrt[13]),X0[3,3,3][3][1,5,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,3,3][3][1,5,1][1,3,1]->1/6 (1-Sqrt[13]),X0[3,3,3][4][1,5,1][1,3,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,3,3][5][1,5,1][1,3,1]->1/6 (1-Sqrt[13]),X0[3,3,3][2][1,5,1][1,4,1]->1,X0[3,3,3][3][1,5,1][1,4,1]->1/6 (7-Sqrt[13]),X0[3,3,3][4][1,5,1][1,4,1]->1/6 (1-Sqrt[13]),X0[3,3,3][5][1,5,1][1,4,1]->1/6 (1-Sqrt[13]),X0[3,3,3][3][1,5,1][1,5,1]->1/6 (1-Sqrt[13]),X0[3,3,3][4][1,5,1][1,5,1]->1/6 (1-Sqrt[13]),X0[3,3,3][5][1,5,1][1,5,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 7, 0],X0[3,3,4][4][1,0,1][1,2,1]->1/2 (-3+Sqrt[13]),X0[3,3,4][4][1,0,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,3,4][4][1,0,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,3,4][4][1,0,1][1,5,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,3,4][4][1,3,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,3,4][3][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[3,3,4][4][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[3,3,4][5][1,3,1][1,3,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,3,4][2][1,3,1][1,4,1]->1,X0[3,3,4][3][1,3,1][1,4,1]->1/6 (1-Sqrt[13]),X0[3,3,4][4][1,3,1][1,4,1]->1/6 (7-Sqrt[13]),X0[3,3,4][5][1,3,1][1,4,1]->1/6 (1-Sqrt[13]),X0[3,3,4][3][1,3,1][1,5,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[3,3,4][4][1,3,1][1,5,1]->1/6 (1-Sqrt[13]),X0[3,3,4][5][1,3,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[3,3,4][4][1,4,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,3,4][0][1,4,1][1,3,1]->1,X0[3,3,4][3][1,4,1][1,3,1]->1/6 (1-Sqrt[13]),X0[3,3,4][4][1,4,1][1,3,1]->1/6 (7-Sqrt[13]),X0[3,3,4][5][1,4,1][1,3,1]->1/6 (1-Sqrt[13]),X0[3,3,4][3][1,4,1][1,4,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[3,3,4][4][1,4,1][1,4,1]->1/6 (1-Sqrt[13]),X0[3,3,4][5][1,4,1][1,4,1]->1/6 (1-Sqrt[13]),X0[3,3,4][3][1,4,1][1,5,1]->1/6 (1-Sqrt[13]),X0[3,3,4][4][1,4,1][1,5,1]->1/6 (1-Sqrt[13]),X0[3,3,4][5][1,4,1][1,5,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 2, 0],X0[3,3,4][4][1,5,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,3,4][3][1,5,1][1,3,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[3,3,4][4][1,5,1][1,3,1]->1/6 (1-Sqrt[13]),X0[3,3,4][5][1,5,1][1,3,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,3,4][3][1,5,1][1,4,1]->1/6 (1-Sqrt[13]),X0[3,3,4][4][1,5,1][1,4,1]->1/6 (1-Sqrt[13]),X0[3,3,4][5][1,5,1][1,4,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 8, 0],X0[3,3,4][1][1,5,1][1,5,1]->1,X0[3,3,4][3][1,5,1][1,5,1]->1/6 (1-Sqrt[13]),X0[3,3,4][4][1,5,1][1,5,1]->1/6 (7-Sqrt[13]),X0[3,3,4][5][1,5,1][1,5,1]->1/6 (1-Sqrt[13]),X0[3,3,5][5][1,0,1][1,1,1]->1/2 (-3+Sqrt[13]),X0[3,3,5][5][1,0,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,3,5][5][1,0,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,3,5][5][1,0,1][1,5,1]->Root[1 + 3 #^2 + 10 #^4 - 3 #^6 + #^8& , 4, 0],X0[3,3,5][5][1,3,1][1,1,1]->Root[1 + 3 #^2 + 10 #^4 - 3 #^6 + #^8& , 4, 0],X0[3,3,5][3][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[3,3,5][4][1,3,1][1,3,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[3,3,5][5][1,3,1][1,3,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,3,5][3][1,3,1][1,4,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,3,5][4][1,3,1][1,4,1]->1/6 (1-Sqrt[13]),X0[3,3,5][5][1,3,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,3,5][1][1,3,1][1,5,1]->1/2 (-1-I Sqrt[3]),X0[3,3,5][3][1,3,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[3,3,5][4][1,3,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[3,3,5][5][1,3,1][1,5,1]->Root[9 + 21 # + 40 #^2 + 21 #^3 + 9 #^4& , 3, 0],X0[3,3,5][5][1,4,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,3,5][3][1,4,1][1,3,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,3,5][4][1,4,1][1,3,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[3,3,5][5][1,4,1][1,3,1]->1/6 (1-Sqrt[13]),X0[3,3,5][2][1,4,1][1,4,1]->1,X0[3,3,5][3][1,4,1][1,4,1]->1/6 (1-Sqrt[13]),X0[3,3,5][4][1,4,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[3,3,5][5][1,4,1][1,4,1]->1/6 (7-Sqrt[13]),X0[3,3,5][3][1,4,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[3,3,5][4][1,4,1][1,5,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 1, 0],X0[3,3,5][5][1,4,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,3,5][5][1,5,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,3,5][0][1,5,1][1,3,1]->1,X0[3,3,5][3][1,5,1][1,3,1]->1/6 (1-Sqrt[13]),X0[3,3,5][4][1,5,1][1,3,1]->1/6 (1-Sqrt[13]),X0[3,3,5][5][1,5,1][1,3,1]->1/6 (7-Sqrt[13]),X0[3,3,5][3][1,5,1][1,4,1]->1/6 (1-Sqrt[13]),X0[3,3,5][4][1,5,1][1,4,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[3,3,5][5][1,5,1][1,4,1]->1/6 (1-Sqrt[13]),X0[3,3,5][3][1,5,1][1,5,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 2, 0],X0[3,3,5][4][1,5,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[3,3,5][5][1,5,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,4,0][2][1,2,1][1,4,1]->1,X0[3,4,0][3][1,3,1][1,4,1]->1,X0[3,4,0][4][1,4,1][1,4,1]->1,X0[3,4,0][5][1,5,1][1,4,1]->1,X0[3,4,1][0][1,2,1][1,3,1]->1,X0[3,4,1][5][1,3,1][1,3,1]->1,X0[3,4,1][3][1,4,1][1,3,1]->1,X0[3,4,1][4][1,5,1][1,3,1]->1,X0[3,4,2][1][1,2,1][1,5,1]->1,X0[3,4,2][4][1,3,1][1,5,1]->1,X0[3,4,2][5][1,4,1][1,5,1]->1/2 (-1-I Sqrt[3]),X0[3,4,2][3][1,5,1][1,5,1]->1,X0[3,4,3][5][1,2,1][1,1,1]->1/2 (-3+Sqrt[13]),X0[3,4,3][5][1,2,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,4,3][5][1,2,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,4,3][5][1,2,1][1,5,1]->Root[1 + 3 #^2 + 10 #^4 - 3 #^6 + #^8& , 4, 0],X0[3,4,3][5][1,3,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,4,3][0][1,3,1][1,3,1]->1,X0[3,4,3][3][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[3,4,3][4][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[3,4,3][5][1,3,1][1,3,1]->1/6 (7-Sqrt[13]),X0[3,4,3][3][1,3,1][1,4,1]->1/6 (1-Sqrt[13]),X0[3,4,3][4][1,3,1][1,4,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[3,4,3][5][1,3,1][1,4,1]->1/6 (1-Sqrt[13]),X0[3,4,3][3][1,3,1][1,5,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 2, 0],X0[3,4,3][4][1,3,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[3,4,3][5][1,3,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,4,3][5][1,4,1][1,1,1]->Root[1 + 3 #^2 + 10 #^4 - 3 #^6 + #^8& , 4, 0],X0[3,4,3][3][1,4,1][1,3,1]->1/6 (1-Sqrt[13]),X0[3,4,3][4][1,4,1][1,3,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[3,4,3][5][1,4,1][1,3,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,4,3][3][1,4,1][1,4,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,4,3][4][1,4,1][1,4,1]->1/6 (1-Sqrt[13]),X0[3,4,3][5][1,4,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,4,3][1][1,4,1][1,5,1]->1/2 (-1-I Sqrt[3]),X0[3,4,3][3][1,4,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[3,4,3][4][1,4,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[3,4,3][5][1,4,1][1,5,1]->Root[9 + 21 # + 40 #^2 + 21 #^3 + 9 #^4& , 3, 0],X0[3,4,3][5][1,5,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,4,3][3][1,5,1][1,3,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,4,3][4][1,5,1][1,3,1]->1/6 (1-Sqrt[13]),X0[3,4,3][5][1,5,1][1,3,1]->1/6 (1-Sqrt[13]),X0[3,4,3][2][1,5,1][1,4,1]->1,X0[3,4,3][3][1,5,1][1,4,1]->1/6 (1-Sqrt[13]),X0[3,4,3][4][1,5,1][1,4,1]->1/6 (1-Sqrt[13]),X0[3,4,3][5][1,5,1][1,4,1]->1/6 (7-Sqrt[13]),X0[3,4,3][3][1,5,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[3,4,3][4][1,5,1][1,5,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 7, 0],X0[3,4,3][5][1,5,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,4,4][3][1,2,1][1,0,1]->1/2 (-3+Sqrt[13]),X0[3,4,4][3][1,2,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,4,4][3][1,2,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,4,4][3][1,2,1][1,5,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,4,4][3][1,3,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,4,4][3][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[3,4,4][4][1,3,1][1,3,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,4,4][5][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[3,4,4][2][1,3,1][1,4,1]->1,X0[3,4,4][3][1,3,1][1,4,1]->1/6 (7-Sqrt[13]),X0[3,4,4][4][1,3,1][1,4,1]->1/6 (1-Sqrt[13]),X0[3,4,4][5][1,3,1][1,4,1]->1/6 (1-Sqrt[13]),X0[3,4,4][3][1,3,1][1,5,1]->1/6 (1-Sqrt[13]),X0[3,4,4][4][1,3,1][1,5,1]->1/6 (1-Sqrt[13]),X0[3,4,4][5][1,3,1][1,5,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 7, 0],X0[3,4,4][3][1,4,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,4,4][0][1,4,1][1,3,1]->1,X0[3,4,4][3][1,4,1][1,3,1]->1/6 (7-Sqrt[13]),X0[3,4,4][4][1,4,1][1,3,1]->1/6 (1-Sqrt[13]),X0[3,4,4][5][1,4,1][1,3,1]->1/6 (1-Sqrt[13]),X0[3,4,4][3][1,4,1][1,4,1]->1/6 (1-Sqrt[13]),X0[3,4,4][4][1,4,1][1,4,1]->1/6 (1-Sqrt[13]),X0[3,4,4][5][1,4,1][1,4,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[3,4,4][3][1,4,1][1,5,1]->1/6 (1-Sqrt[13]),X0[3,4,4][4][1,4,1][1,5,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,4,4][5][1,4,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[3,4,4][3][1,5,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,4,4][3][1,5,1][1,3,1]->1/6 (1-Sqrt[13]),X0[3,4,4][4][1,5,1][1,3,1]->1/6 (1-Sqrt[13]),X0[3,4,4][5][1,5,1][1,3,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 1, 0],X0[3,4,4][3][1,5,1][1,4,1]->1/6 (1-Sqrt[13]),X0[3,4,4][4][1,5,1][1,4,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,4,4][5][1,5,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,4,4][1][1,5,1][1,5,1]->1,X0[3,4,4][3][1,5,1][1,5,1]->1/6 (7-Sqrt[13]),X0[3,4,4][4][1,5,1][1,5,1]->1/6 (1-Sqrt[13]),X0[3,4,4][5][1,5,1][1,5,1]->1/6 (1-Sqrt[13]),X0[3,4,5][4][1,2,1][1,2,1]->1/2 (-3+Sqrt[13]),X0[3,4,5][4][1,2,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,4,5][4][1,2,1][1,4,1]->Root[1 + 3 #^2 + 10 #^4 - 3 #^6 + #^8& , 4, 0],X0[3,4,5][4][1,2,1][1,5,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,4,5][4][1,3,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,4,5][3][1,3,1][1,3,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[3,4,5][4][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[3,4,5][5][1,3,1][1,3,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,4,5][3][1,3,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,4,5][4][1,3,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,4,5][5][1,3,1][1,4,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 2, 0],X0[3,4,5][1][1,3,1][1,5,1]->1,X0[3,4,5][3][1,3,1][1,5,1]->1/6 (1-Sqrt[13]),X0[3,4,5][4][1,3,1][1,5,1]->1/6 (7-Sqrt[13]),X0[3,4,5][5][1,3,1][1,5,1]->1/6 (1-Sqrt[13]),X0[3,4,5][4][1,4,1][1,2,1]->Root[1 + 3 #^2 + 10 #^4 - 3 #^6 + #^8& , 3, 0],X0[3,4,5][3][1,4,1][1,3,1]->1/6 (1-Sqrt[13]),X0[3,4,5][4][1,4,1][1,3,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[3,4,5][5][1,4,1][1,3,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,4,5][2][1,4,1][1,4,1]->1/2 (-1+I Sqrt[3]),X0[3,4,5][3][1,4,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,4,5][4][1,4,1][1,4,1]->1/6 (7-Sqrt[13]),X0[3,4,5][5][1,4,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,4,5][3][1,4,1][1,5,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[3,4,5][4][1,4,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[3,4,5][5][1,4,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[3,4,5][4][1,5,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,4,5][0][1,5,1][1,3,1]->1,X0[3,4,5][3][1,5,1][1,3,1]->1/6 (1-Sqrt[13]),X0[3,4,5][4][1,5,1][1,3,1]->1/6 (7-Sqrt[13]),X0[3,4,5][5][1,5,1][1,3,1]->1/6 (1-Sqrt[13]),X0[3,4,5][3][1,5,1][1,4,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 1, 0],X0[3,4,5][4][1,5,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,4,5][5][1,5,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,4,5][3][1,5,1][1,5,1]->1/6 (1-Sqrt[13]),X0[3,4,5][4][1,5,1][1,5,1]->1/6 (1-Sqrt[13]),X0[3,4,5][5][1,5,1][1,5,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 2, 0],X0[3,5,0][1][1,1,1][1,5,1]->1,X0[3,5,0][3][1,3,1][1,5,1]->1,X0[3,5,0][4][1,4,1][1,5,1]->1,X0[3,5,0][5][1,5,1][1,5,1]->1,X0[3,5,1][2][1,1,1][1,4,1]->1,X0[3,5,1][5][1,3,1][1,4,1]->1,X0[3,5,1][3][1,4,1][1,4,1]->1,X0[3,5,1][4][1,5,1][1,4,1]->1/2 (-1+I Sqrt[3]),X0[3,5,2][0][1,1,1][1,3,1]->1,X0[3,5,2][4][1,3,1][1,3,1]->1,X0[3,5,2][5][1,4,1][1,3,1]->1,X0[3,5,2][3][1,5,1][1,3,1]->1/2 (-1+I Sqrt[3]),X0[3,5,3][4][1,1,1][1,2,1]->1/2 (-3+Sqrt[13]),X0[3,5,3][4][1,1,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,5,3][4][1,1,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,5,3][4][1,1,1][1,5,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,5,3][4][1,3,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,5,3][0][1,3,1][1,3,1]->1,X0[3,5,3][3][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[3,5,3][4][1,3,1][1,3,1]->1/6 (7-Sqrt[13]),X0[3,5,3][5][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[3,5,3][3][1,3,1][1,4,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[3,5,3][4][1,3,1][1,4,1]->1/6 (1-Sqrt[13]),X0[3,5,3][5][1,3,1][1,4,1]->1/6 (1-Sqrt[13]),X0[3,5,3][3][1,3,1][1,5,1]->1/6 (1-Sqrt[13]),X0[3,5,3][4][1,3,1][1,5,1]->1/6 (1-Sqrt[13]),X0[3,5,3][5][1,3,1][1,5,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 2, 0],X0[3,5,3][4][1,4,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,5,3][3][1,4,1][1,3,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[3,5,3][4][1,4,1][1,3,1]->1/6 (1-Sqrt[13]),X0[3,5,3][5][1,4,1][1,3,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,5,3][3][1,4,1][1,4,1]->1/6 (1-Sqrt[13]),X0[3,5,3][4][1,4,1][1,4,1]->1/6 (1-Sqrt[13]),X0[3,5,3][5][1,4,1][1,4,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 8, 0],X0[3,5,3][1][1,4,1][1,5,1]->1,X0[3,5,3][3][1,4,1][1,5,1]->1/6 (1-Sqrt[13]),X0[3,5,3][4][1,4,1][1,5,1]->1/6 (7-Sqrt[13]),X0[3,5,3][5][1,4,1][1,5,1]->1/6 (1-Sqrt[13]),X0[3,5,3][4][1,5,1][1,2,1]->Root[1 + 3 #^2 + 10 #^4 - 3 #^6 + #^8& , 4, 0],X0[3,5,3][3][1,5,1][1,3,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,5,3][4][1,5,1][1,3,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,5,3][5][1,5,1][1,3,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 8, 0],X0[3,5,3][2][1,5,1][1,4,1]->1/2 (-1+I Sqrt[3]),X0[3,5,3][3][1,5,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,5,3][4][1,5,1][1,4,1]->Root[9 + 21 # + 40 #^2 + 21 #^3 + 9 #^4& , 4, 0],X0[3,5,3][5][1,5,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,5,3][3][1,5,1][1,5,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 1, 0],X0[3,5,3][4][1,5,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,5,3][5][1,5,1][1,5,1]->1/6 (1-Sqrt[13]),X0[3,5,4][5][1,1,1][1,1,1]->1/2 (-3+Sqrt[13]),X0[3,5,4][5][1,1,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,5,4][5][1,1,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,5,4][5][1,1,1][1,5,1]->Root[1 + 3 #^2 + 10 #^4 - 3 #^6 + #^8& , 4, 0],X0[3,5,4][5][1,3,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,5,4][3][1,3,1][1,3,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,5,4][4][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[3,5,4][5][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[3,5,4][2][1,3,1][1,4,1]->1,X0[3,5,4][3][1,3,1][1,4,1]->1/6 (1-Sqrt[13]),X0[3,5,4][4][1,3,1][1,4,1]->1/6 (1-Sqrt[13]),X0[3,5,4][5][1,3,1][1,4,1]->1/6 (7-Sqrt[13]),X0[3,5,4][3][1,3,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[3,5,4][4][1,3,1][1,5,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 7, 0],X0[3,5,4][5][1,3,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,5,4][5][1,4,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,5,4][0][1,4,1][1,3,1]->1,X0[3,5,4][3][1,4,1][1,3,1]->1/6 (1-Sqrt[13]),X0[3,5,4][4][1,4,1][1,3,1]->1/6 (1-Sqrt[13]),X0[3,5,4][5][1,4,1][1,3,1]->1/6 (7-Sqrt[13]),X0[3,5,4][3][1,4,1][1,4,1]->1/6 (1-Sqrt[13]),X0[3,5,4][4][1,4,1][1,4,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[3,5,4][5][1,4,1][1,4,1]->1/6 (1-Sqrt[13]),X0[3,5,4][3][1,4,1][1,5,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 2, 0],X0[3,5,4][4][1,4,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[3,5,4][5][1,4,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,5,4][5][1,5,1][1,1,1]->Root[1 + 3 #^2 + 10 #^4 - 3 #^6 + #^8& , 3, 0],X0[3,5,4][3][1,5,1][1,3,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,5,4][4][1,5,1][1,3,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 1, 0],X0[3,5,4][5][1,5,1][1,3,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[3,5,4][3][1,5,1][1,4,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 8, 0],X0[3,5,4][4][1,5,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,5,4][5][1,5,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[3,5,4][1][1,5,1][1,5,1]->1,X0[3,5,4][3][1,5,1][1,5,1]->1/6 (1-Sqrt[13]),X0[3,5,4][4][1,5,1][1,5,1]->1/6 (1-Sqrt[13]),X0[3,5,4][5][1,5,1][1,5,1]->1/6 (7-Sqrt[13]),X0[3,5,5][3][1,1,1][1,0,1]->1/2 (-3+Sqrt[13]),X0[3,5,5][3][1,1,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,5,5][3][1,1,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,5,5][3][1,1,1][1,5,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,5,5][3][1,3,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,5,5][3][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[3,5,5][4][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[3,5,5][5][1,3,1][1,3,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 1, 0],X0[3,5,5][3][1,3,1][1,4,1]->1/6 (1-Sqrt[13]),X0[3,5,5][4][1,3,1][1,4,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,5,5][5][1,3,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,5,5][1][1,3,1][1,5,1]->1,X0[3,5,5][3][1,3,1][1,5,1]->1/6 (7-Sqrt[13]),X0[3,5,5][4][1,3,1][1,5,1]->1/6 (1-Sqrt[13]),X0[3,5,5][5][1,3,1][1,5,1]->1/6 (1-Sqrt[13]),X0[3,5,5][3][1,4,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,5,5][3][1,4,1][1,3,1]->1/6 (1-Sqrt[13]),X0[3,5,5][4][1,4,1][1,3,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 2, 0],X0[3,5,5][5][1,4,1][1,3,1]->1/6 (1-Sqrt[13]),X0[3,5,5][2][1,4,1][1,4,1]->1,X0[3,5,5][3][1,4,1][1,4,1]->1/6 (7-Sqrt[13]),X0[3,5,5][4][1,4,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[3,5,5][5][1,4,1][1,4,1]->1/6 (1-Sqrt[13]),X0[3,5,5][3][1,4,1][1,5,1]->1/6 (1-Sqrt[13]),X0[3,5,5][4][1,4,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[3,5,5][5][1,4,1][1,5,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 7, 0],X0[3,5,5][3][1,5,1][1,0,1]->Root[1 + 3 #^2 + 10 #^4 - 3 #^6 + #^8& , 4, 0],X0[3,5,5][0][1,5,1][1,3,1]->1/2 (-1+I Sqrt[3]),X0[3,5,5][3][1,5,1][1,3,1]->Root[9 + 21 # + 40 #^2 + 21 #^3 + 9 #^4& , 4, 0],X0[3,5,5][4][1,5,1][1,3,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,5,5][5][1,5,1][1,3,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,5,5][3][1,5,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,5,5][4][1,5,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,5,5][5][1,5,1][1,4,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 1, 0],X0[3,5,5][3][1,5,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[3,5,5][4][1,5,1][1,5,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 8, 0],X0[3,5,5][5][1,5,1][1,5,1]->1/6 (1-Sqrt[13]),X0[4,0,0][4][1,4,1][1,0,1]->1,X0[4,0,1][3][1,4,1][1,1,1]->1,X0[4,0,2][5][1,4,1][1,2,1]->1,X0[4,0,3][1][1,4,1][1,3,1]->1,X0[4,0,3][3][1,4,1][1,3,1]->1,X0[4,0,3][4][1,4,1][1,3,1]->1,X0[4,0,3][5][1,4,1][1,3,1]->1,X0[4,0,4][0][1,4,1][1,4,1]->1,X0[4,0,4][3][1,4,1][1,4,1]->1,X0[4,0,4][4][1,4,1][1,4,1]->1,X0[4,0,4][5][1,4,1][1,4,1]->1,X0[4,0,5][2][1,4,1][1,5,1]->1,X0[4,0,5][3][1,4,1][1,5,1]->1,X0[4,0,5][4][1,4,1][1,5,1]->1,X0[4,0,5][5][1,4,1][1,5,1]->1,X0[4,1,0][3][1,3,1][1,1,1]->1,X0[4,1,1][5][1,3,1][1,2,1]->1,X0[4,1,2][4][1,3,1][1,0,1]->1,X0[4,1,3][0][1,3,1][1,4,1]->1,X0[4,1,3][3][1,3,1][1,4,1]->1,X0[4,1,3][4][1,3,1][1,4,1]->1,X0[4,1,3][5][1,3,1][1,4,1]->1,X0[4,1,4][2][1,3,1][1,5,1]->1,X0[4,1,4][3][1,3,1][1,5,1]->1,X0[4,1,4][4][1,3,1][1,5,1]->1/2 (-1+I Sqrt[3]),X0[4,1,4][5][1,3,1][1,5,1]->1,X0[4,1,5][1][1,3,1][1,3,1]->1,X0[4,1,5][3][1,3,1][1,3,1]->1,X0[4,1,5][4][1,3,1][1,3,1]->1,X0[4,1,5][5][1,3,1][1,3,1]->1,X0[4,2,0][5][1,5,1][1,2,1]->1,X0[4,2,1][4][1,5,1][1,0,1]->1,X0[4,2,2][3][1,5,1][1,1,1]->1,X0[4,2,3][2][1,5,1][1,5,1]->1,X0[4,2,3][3][1,5,1][1,5,1]->1,X0[4,2,3][4][1,5,1][1,5,1]->1/2 (-1+I Sqrt[3]),X0[4,2,3][5][1,5,1][1,5,1]->1,X0[4,2,4][1][1,5,1][1,3,1]->1,X0[4,2,4][3][1,5,1][1,3,1]->1,X0[4,2,4][4][1,5,1][1,3,1]->1,X0[4,2,4][5][1,5,1][1,3,1]->1,X0[4,2,5][0][1,5,1][1,4,1]->1,X0[4,2,5][3][1,5,1][1,4,1]->1,X0[4,2,5][4][1,5,1][1,4,1]->1,X0[4,2,5][5][1,5,1][1,4,1]->1,X0[4,3,0][1][1,1,1][1,3,1]->1,X0[4,3,0][3][1,3,1][1,3,1]->1,X0[4,3,0][4][1,4,1][1,3,1]->1,X0[4,3,0][5][1,5,1][1,3,1]->1,X0[4,3,1][2][1,1,1][1,5,1]->1,X0[4,3,1][5][1,3,1][1,5,1]->1,X0[4,3,1][3][1,4,1][1,5,1]->1,X0[4,3,1][4][1,5,1][1,5,1]->1/2 (-1-I Sqrt[3]),X0[4,3,2][0][1,1,1][1,4,1]->1,X0[4,3,2][4][1,3,1][1,4,1]->1,X0[4,3,2][5][1,4,1][1,4,1]->1,X0[4,3,2][3][1,5,1][1,4,1]->1/2 (-1+I Sqrt[3]),X0[4,3,3][4][1,1,1][1,0,1]->1/2 (-3+Sqrt[13]),X0[4,3,3][4][1,1,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,3,3][4][1,1,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,3,3][4][1,1,1][1,5,1]->Root[1 + 3 #^2 + 10 #^4 - 3 #^6 + #^8& , 4, 0],X0[4,3,3][4][1,3,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,3,3][3][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[4,3,3][4][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[4,3,3][5][1,3,1][1,3,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 2, 0],X0[4,3,3][0][1,3,1][1,4,1]->1,X0[4,3,3][3][1,3,1][1,4,1]->1/6 (1-Sqrt[13]),X0[4,3,3][4][1,3,1][1,4,1]->1/6 (7-Sqrt[13]),X0[4,3,3][5][1,3,1][1,4,1]->1/6 (1-Sqrt[13]),X0[4,3,3][3][1,3,1][1,5,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[4,3,3][4][1,3,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[4,3,3][5][1,3,1][1,5,1]->1/6 (1-Sqrt[13]),X0[4,3,3][4][1,4,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,3,3][1][1,4,1][1,3,1]->1,X0[4,3,3][3][1,4,1][1,3,1]->1/6 (1-Sqrt[13]),X0[4,3,3][4][1,4,1][1,3,1]->1/6 (7-Sqrt[13]),X0[4,3,3][5][1,4,1][1,3,1]->1/6 (1-Sqrt[13]),X0[4,3,3][3][1,4,1][1,4,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[4,3,3][4][1,4,1][1,4,1]->1/6 (1-Sqrt[13]),X0[4,3,3][5][1,4,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[4,3,3][3][1,4,1][1,5,1]->1/6 (1-Sqrt[13]),X0[4,3,3][4][1,4,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[4,3,3][5][1,4,1][1,5,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 8, 0],X0[4,3,3][4][1,5,1][1,0,1]->Root[1 + 3 #^2 + 10 #^4 - 3 #^6 + #^8& , 4, 0],X0[4,3,3][3][1,5,1][1,3,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 1, 0],X0[4,3,3][4][1,5,1][1,3,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[4,3,3][5][1,5,1][1,3,1]->1/6 (1-Sqrt[13]),X0[4,3,3][3][1,5,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[4,3,3][4][1,5,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[4,3,3][5][1,5,1][1,4,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 8, 0],X0[4,3,3][2][1,5,1][1,5,1]->1/2 (-1+I Sqrt[3]),X0[4,3,3][3][1,5,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[4,3,3][4][1,5,1][1,5,1]->Root[9 + 21 # + 40 #^2 + 21 #^3 + 9 #^4& , 3, 0],X0[4,3,3][5][1,5,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[4,3,4][5][1,1,1][1,2,1]->1/2 (-3+Sqrt[13]),X0[4,3,4][5][1,1,1][1,3,1]->Root[1 + 3 #^2 + 10 #^4 - 3 #^6 + #^8& , 3, 0],X0[4,3,4][5][1,1,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,3,4][5][1,1,1][1,5,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,3,4][5][1,3,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,3,4][3][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[4,3,4][4][1,3,1][1,3,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[4,3,4][5][1,3,1][1,3,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[4,3,4][3][1,3,1][1,4,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[4,3,4][4][1,3,1][1,4,1]->1/6 (1-Sqrt[13]),X0[4,3,4][5][1,3,1][1,4,1]->1/6 (1-Sqrt[13]),X0[4,3,4][2][1,3,1][1,5,1]->1,X0[4,3,4][3][1,3,1][1,5,1]->1/6 (1-Sqrt[13]),X0[4,3,4][4][1,3,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[4,3,4][5][1,3,1][1,5,1]->1/6 (7-Sqrt[13]),X0[4,3,4][5][1,4,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,3,4][3][1,4,1][1,3,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[4,3,4][4][1,4,1][1,3,1]->1/6 (1-Sqrt[13]),X0[4,3,4][5][1,4,1][1,3,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[4,3,4][0][1,4,1][1,4,1]->1,X0[4,3,4][3][1,4,1][1,4,1]->1/6 (1-Sqrt[13]),X0[4,3,4][4][1,4,1][1,4,1]->1/6 (1-Sqrt[13]),X0[4,3,4][5][1,4,1][1,4,1]->1/6 (7-Sqrt[13]),X0[4,3,4][3][1,4,1][1,5,1]->1/6 (1-Sqrt[13]),X0[4,3,4][4][1,4,1][1,5,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 1, 0],X0[4,3,4][5][1,4,1][1,5,1]->1/6 (1-Sqrt[13]),X0[4,3,4][5][1,5,1][1,2,1]->Root[1 + 3 #^2 + 10 #^4 - 3 #^6 + #^8& , 3, 0],X0[4,3,4][1][1,5,1][1,3,1]->1/2 (-1+I Sqrt[3]),X0[4,3,4][3][1,5,1][1,3,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[4,3,4][4][1,5,1][1,3,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[4,3,4][5][1,5,1][1,3,1]->Root[9 + 21 # + 40 #^2 + 21 #^3 + 9 #^4& , 4, 0],X0[4,3,4][3][1,5,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[4,3,4][4][1,5,1][1,4,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 1, 0],X0[4,3,4][5][1,5,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[4,3,4][3][1,5,1][1,5,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 8, 0],X0[4,3,4][4][1,5,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[4,3,4][5][1,5,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[4,3,5][3][1,1,1][1,1,1]->1/2 (-3+Sqrt[13]),X0[4,3,5][3][1,1,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,3,5][3][1,1,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,3,5][3][1,1,1][1,5,1]->Root[1 + 3 #^2 + 10 #^4 - 3 #^6 + #^8& , 3, 0],X0[4,3,5][3][1,3,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,3,5][1][1,3,1][1,3,1]->1,X0[4,3,5][3][1,3,1][1,3,1]->1/6 (7-Sqrt[13]),X0[4,3,5][4][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[4,3,5][5][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[4,3,5][3][1,3,1][1,4,1]->1/6 (1-Sqrt[13]),X0[4,3,5][4][1,3,1][1,4,1]->1/6 (1-Sqrt[13]),X0[4,3,5][5][1,3,1][1,4,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 1, 0],X0[4,3,5][3][1,3,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[4,3,5][4][1,3,1][1,5,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[4,3,5][5][1,3,1][1,5,1]->1/6 (1-Sqrt[13]),X0[4,3,5][3][1,4,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,3,5][3][1,4,1][1,3,1]->1/6 (1-Sqrt[13]),X0[4,3,5][4][1,4,1][1,3,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[4,3,5][5][1,4,1][1,3,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 7, 0],X0[4,3,5][3][1,4,1][1,4,1]->1/6 (1-Sqrt[13]),X0[4,3,5][4][1,4,1][1,4,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 2, 0],X0[4,3,5][5][1,4,1][1,4,1]->1/6 (1-Sqrt[13]),X0[4,3,5][2][1,4,1][1,5,1]->1/2 (-1-I Sqrt[3]),X0[4,3,5][3][1,4,1][1,5,1]->Root[9 + 21 # + 40 #^2 + 21 #^3 + 9 #^4& , 3, 0],X0[4,3,5][4][1,4,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[4,3,5][5][1,4,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[4,3,5][3][1,5,1][1,1,1]->Root[1 + 3 #^2 + 10 #^4 - 3 #^6 + #^8& , 4, 0],X0[4,3,5][3][1,5,1][1,3,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[4,3,5][4][1,5,1][1,3,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 8, 0],X0[4,3,5][5][1,5,1][1,3,1]->1/6 (1-Sqrt[13]),X0[4,3,5][0][1,5,1][1,4,1]->1/2 (-1+I Sqrt[3]),X0[4,3,5][3][1,5,1][1,4,1]->Root[9 + 21 # + 40 #^2 + 21 #^3 + 9 #^4& , 4, 0],X0[4,3,5][4][1,5,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[4,3,5][5][1,5,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[4,3,5][3][1,5,1][1,5,1]->1/6 (1-Sqrt[13]),X0[4,3,5][4][1,5,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[4,3,5][5][1,5,1][1,5,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[4,4,0][0][1,0,1][1,4,1]->1,X0[4,4,0][3][1,3,1][1,4,1]->1,X0[4,4,0][4][1,4,1][1,4,1]->1,X0[4,4,0][5][1,5,1][1,4,1]->1,X0[4,4,1][1][1,0,1][1,3,1]->1,X0[4,4,1][5][1,3,1][1,3,1]->1/2 (-1-I Sqrt[3]),X0[4,4,1][3][1,4,1][1,3,1]->1,X0[4,4,1][4][1,5,1][1,3,1]->1,X0[4,4,2][2][1,0,1][1,5,1]->1,X0[4,4,2][4][1,3,1][1,5,1]->1/2 (-1+I Sqrt[3]),X0[4,4,2][5][1,4,1][1,5,1]->1,X0[4,4,2][3][1,5,1][1,5,1]->1,X0[4,4,3][3][1,0,1][1,1,1]->1/2 (-3+Sqrt[13]),X0[4,4,3][3][1,0,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,4,3][3][1,0,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,4,3][3][1,0,1][1,5,1]->Root[1 + 3 #^2 + 10 #^4 - 3 #^6 + #^8& , 3, 0],X0[4,4,3][3][1,3,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,4,3][3][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[4,4,3][4][1,3,1][1,3,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[4,4,3][5][1,3,1][1,3,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[4,4,3][0][1,3,1][1,4,1]->1,X0[4,4,3][3][1,3,1][1,4,1]->1/6 (7-Sqrt[13]),X0[4,4,3][4][1,3,1][1,4,1]->1/6 (1-Sqrt[13]),X0[4,4,3][5][1,3,1][1,4,1]->1/6 (1-Sqrt[13]),X0[4,4,3][3][1,3,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[4,4,3][4][1,3,1][1,5,1]->1/6 (1-Sqrt[13]),X0[4,4,3][5][1,3,1][1,5,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 7, 0],X0[4,4,3][3][1,4,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,4,3][1][1,4,1][1,3,1]->1,X0[4,4,3][3][1,4,1][1,3,1]->1/6 (7-Sqrt[13]),X0[4,4,3][4][1,4,1][1,3,1]->1/6 (1-Sqrt[13]),X0[4,4,3][5][1,4,1][1,3,1]->1/6 (1-Sqrt[13]),X0[4,4,3][3][1,4,1][1,4,1]->1/6 (1-Sqrt[13]),X0[4,4,3][4][1,4,1][1,4,1]->1/6 (1-Sqrt[13]),X0[4,4,3][5][1,4,1][1,4,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 1, 0],X0[4,4,3][3][1,4,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[4,4,3][4][1,4,1][1,5,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[4,4,3][5][1,4,1][1,5,1]->1/6 (1-Sqrt[13]),X0[4,4,3][3][1,5,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,4,3][3][1,5,1][1,3,1]->1/6 (1-Sqrt[13]),X0[4,4,3][4][1,5,1][1,3,1]->1/6 (1-Sqrt[13]),X0[4,4,3][5][1,5,1][1,3,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 7, 0],X0[4,4,3][3][1,5,1][1,4,1]->1/6 (1-Sqrt[13]),X0[4,4,3][4][1,5,1][1,4,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[4,4,3][5][1,5,1][1,4,1]->1/6 (1-Sqrt[13]),X0[4,4,3][2][1,5,1][1,5,1]->1/2 (-1-I Sqrt[3]),X0[4,4,3][3][1,5,1][1,5,1]->Root[9 + 21 # + 40 #^2 + 21 #^3 + 9 #^4& , 3, 0],X0[4,4,3][4][1,5,1][1,5,1]->1/6 (1-Sqrt[13]),X0[4,4,3][5][1,5,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[4,4,4][4][1,0,1][1,0,1]->1/2 (-3+Sqrt[13]),X0[4,4,4][4][1,0,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,4,4][4][1,0,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,4,4][4][1,0,1][1,5,1]->Root[1 + 3 #^2 + 10 #^4 - 3 #^6 + #^8& , 4, 0],X0[4,4,4][4][1,3,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,4,4][3][1,3,1][1,3,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[4,4,4][4][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[4,4,4][5][1,3,1][1,3,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[4,4,4][3][1,3,1][1,4,1]->1/6 (1-Sqrt[13]),X0[4,4,4][4][1,3,1][1,4,1]->1/6 (1-Sqrt[13]),X0[4,4,4][5][1,3,1][1,4,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[4,4,4][2][1,3,1][1,5,1]->1,X0[4,4,4][3][1,3,1][1,5,1]->1/6 (1-Sqrt[13]),X0[4,4,4][4][1,3,1][1,5,1]->Root[9 + 21 # + 40 #^2 + 21 #^3 + 9 #^4& , 4, 0],X0[4,4,4][5][1,3,1][1,5,1]->1/6 (1-Sqrt[13]),X0[4,4,4][4][1,4,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,4,4][3][1,4,1][1,3,1]->1/6 (1-Sqrt[13]),X0[4,4,4][4][1,4,1][1,3,1]->1/6 (1-Sqrt[13]),X0[4,4,4][5][1,4,1][1,3,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 2, 0],X0[4,4,4][0][1,4,1][1,4,1]->1,X0[4,4,4][3][1,4,1][1,4,1]->1/6 (1-Sqrt[13]),X0[4,4,4][4][1,4,1][1,4,1]->1/6 (7-Sqrt[13]),X0[4,4,4][5][1,4,1][1,4,1]->1/6 (1-Sqrt[13]),X0[4,4,4][3][1,4,1][1,5,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[4,4,4][4][1,4,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[4,4,4][5][1,4,1][1,5,1]->1/6 (1-Sqrt[13]),X0[4,4,4][4][1,5,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,4,4][1][1,5,1][1,3,1]->1,X0[4,4,4][3][1,5,1][1,3,1]->1/6 (1-Sqrt[13]),X0[4,4,4][4][1,5,1][1,3,1]->1/6 (7-Sqrt[13]),X0[4,4,4][5][1,5,1][1,3,1]->1/6 (1-Sqrt[13]),X0[4,4,4][3][1,5,1][1,4,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[4,4,4][4][1,5,1][1,4,1]->1/6 (1-Sqrt[13]),X0[4,4,4][5][1,5,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[4,4,4][3][1,5,1][1,5,1]->1/6 (1-Sqrt[13]),X0[4,4,4][4][1,5,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[4,4,4][5][1,5,1][1,5,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 8, 0],X0[4,4,5][5][1,0,1][1,2,1]->1/2 (-3+Sqrt[13]),X0[4,4,5][5][1,0,1][1,3,1]->Root[1 + 3 #^2 + 10 #^4 - 3 #^6 + #^8& , 3, 0],X0[4,4,5][5][1,0,1][1,4,1]->Root[1 + 3 #^2 + 10 #^4 - 3 #^6 + #^8& , 4, 0],X0[4,4,5][5][1,0,1][1,5,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,4,5][5][1,3,1][1,2,1]->Root[1 + 3 #^2 + 10 #^4 - 3 #^6 + #^8& , 4, 0],X0[4,4,5][1][1,3,1][1,3,1]->1,X0[4,4,5][3][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[4,4,5][4][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[4,4,5][5][1,3,1][1,3,1]->1/6 (7-Sqrt[13]),X0[4,4,5][3][1,3,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[4,4,5][4][1,3,1][1,4,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 1, 0],X0[4,4,5][5][1,3,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[4,4,5][3][1,3,1][1,5,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[4,4,5][4][1,3,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[4,4,5][5][1,3,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[4,4,5][5][1,4,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,4,5][3][1,4,1][1,3,1]->1/6 (1-Sqrt[13]),X0[4,4,5][4][1,4,1][1,3,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 7, 0],X0[4,4,5][5][1,4,1][1,3,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[4,4,5][3][1,4,1][1,4,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 8, 0],X0[4,4,5][4][1,4,1][1,4,1]->1/6 (1-Sqrt[13]),X0[4,4,5][5][1,4,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[4,4,5][2][1,4,1][1,5,1]->1,X0[4,4,5][3][1,4,1][1,5,1]->1/6 (1-Sqrt[13]),X0[4,4,5][4][1,4,1][1,5,1]->1/6 (1-Sqrt[13]),X0[4,4,5][5][1,4,1][1,5,1]->1/6 (7-Sqrt[13]),X0[4,4,5][5][1,5,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,4,5][3][1,5,1][1,3,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[4,4,5][4][1,5,1][1,3,1]->1/6 (1-Sqrt[13]),X0[4,4,5][5][1,5,1][1,3,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[4,4,5][0][1,5,1][1,4,1]->1/2 (-1+I Sqrt[3]),X0[4,4,5][3][1,5,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[4,4,5][4][1,5,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[4,4,5][5][1,5,1][1,4,1]->Root[9 + 21 # + 40 #^2 + 21 #^3 + 9 #^4& , 4, 0],X0[4,4,5][3][1,5,1][1,5,1]->1/6 (1-Sqrt[13]),X0[4,4,5][4][1,5,1][1,5,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 1, 0],X0[4,4,5][5][1,5,1][1,5,1]->1/6 (1-Sqrt[13]),X0[4,5,0][2][1,2,1][1,5,1]->1,X0[4,5,0][3][1,3,1][1,5,1]->1,X0[4,5,0][4][1,4,1][1,5,1]->1,X0[4,5,0][5][1,5,1][1,5,1]->1,X0[4,5,1][0][1,2,1][1,4,1]->1,X0[4,5,1][5][1,3,1][1,4,1]->1,X0[4,5,1][3][1,4,1][1,4,1]->1/2 (-1-I Sqrt[3]),X0[4,5,1][4][1,5,1][1,4,1]->1,X0[4,5,2][1][1,2,1][1,3,1]->1,X0[4,5,2][4][1,3,1][1,3,1]->1,X0[4,5,2][5][1,4,1][1,3,1]->1/2 (-1+I Sqrt[3]),X0[4,5,2][3][1,5,1][1,3,1]->1,X0[4,5,3][5][1,2,1][1,2,1]->1/2 (-3+Sqrt[13]),X0[4,5,3][5][1,2,1][1,3,1]->Root[1 + 3 #^2 + 10 #^4 - 3 #^6 + #^8& , 3, 0],X0[4,5,3][5][1,2,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,5,3][5][1,2,1][1,5,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,5,3][5][1,3,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,5,3][3][1,3,1][1,3,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[4,5,3][4][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[4,5,3][5][1,3,1][1,3,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[4,5,3][0][1,3,1][1,4,1]->1,X0[4,5,3][3][1,3,1][1,4,1]->1/6 (1-Sqrt[13]),X0[4,5,3][4][1,3,1][1,4,1]->1/6 (1-Sqrt[13]),X0[4,5,3][5][1,3,1][1,4,1]->1/6 (7-Sqrt[13]),X0[4,5,3][3][1,3,1][1,5,1]->1/6 (1-Sqrt[13]),X0[4,5,3][4][1,3,1][1,5,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 1, 0],X0[4,5,3][5][1,3,1][1,5,1]->1/6 (1-Sqrt[13]),X0[4,5,3][5][1,4,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,5,3][1][1,4,1][1,3,1]->1/2 (-1-I Sqrt[3]),X0[4,5,3][3][1,4,1][1,3,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[4,5,3][4][1,4,1][1,3,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[4,5,3][5][1,4,1][1,3,1]->Root[9 + 21 # + 40 #^2 + 21 #^3 + 9 #^4& , 3, 0],X0[4,5,3][3][1,4,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[4,5,3][4][1,4,1][1,4,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 7, 0],X0[4,5,3][5][1,4,1][1,4,1]->1/6 (1-Sqrt[13]),X0[4,5,3][3][1,4,1][1,5,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 2, 0],X0[4,5,3][4][1,4,1][1,5,1]->1/6 (1-Sqrt[13]),X0[4,5,3][5][1,4,1][1,5,1]->1/6 (1-Sqrt[13]),X0[4,5,3][5][1,5,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,5,3][3][1,5,1][1,3,1]->1/6 (1-Sqrt[13]),X0[4,5,3][4][1,5,1][1,3,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[4,5,3][5][1,5,1][1,3,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[4,5,3][3][1,5,1][1,4,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[4,5,3][4][1,5,1][1,4,1]->1/6 (1-Sqrt[13]),X0[4,5,3][5][1,5,1][1,4,1]->1/6 (1-Sqrt[13]),X0[4,5,3][2][1,5,1][1,5,1]->1,X0[4,5,3][3][1,5,1][1,5,1]->1/6 (1-Sqrt[13]),X0[4,5,3][4][1,5,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[4,5,3][5][1,5,1][1,5,1]->1/6 (7-Sqrt[13]),X0[4,5,4][3][1,2,1][1,1,1]->1/2 (-3+Sqrt[13]),X0[4,5,4][3][1,2,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,5,4][3][1,2,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,5,4][3][1,2,1][1,5,1]->Root[1 + 3 #^2 + 10 #^4 - 3 #^6 + #^8& , 3, 0],X0[4,5,4][3][1,3,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,5,4][3][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[4,5,4][4][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[4,5,4][5][1,3,1][1,3,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 7, 0],X0[4,5,4][3][1,3,1][1,4,1]->1/6 (1-Sqrt[13]),X0[4,5,4][4][1,3,1][1,4,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[4,5,4][5][1,3,1][1,4,1]->1/6 (1-Sqrt[13]),X0[4,5,4][2][1,3,1][1,5,1]->1/2 (-1-I Sqrt[3]),X0[4,5,4][3][1,3,1][1,5,1]->Root[9 + 21 # + 40 #^2 + 21 #^3 + 9 #^4& , 3, 0],X0[4,5,4][4][1,3,1][1,5,1]->1/6 (1-Sqrt[13]),X0[4,5,4][5][1,3,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[4,5,4][3][1,4,1][1,1,1]->Root[1 + 3 #^2 + 10 #^4 - 3 #^6 + #^8& , 3, 0],X0[4,5,4][3][1,4,1][1,3,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[4,5,4][4][1,4,1][1,3,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 2, 0],X0[4,5,4][5][1,4,1][1,3,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[4,5,4][0][1,4,1][1,4,1]->1/2 (-1-I Sqrt[3]),X0[4,5,4][3][1,4,1][1,4,1]->Root[9 + 21 # + 40 #^2 + 21 #^3 + 9 #^4& , 3, 0],X0[4,5,4][4][1,4,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[4,5,4][5][1,4,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[4,5,4][3][1,4,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[4,5,4][4][1,4,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[4,5,4][5][1,4,1][1,5,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 1, 0],X0[4,5,4][3][1,5,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,5,4][1][1,5,1][1,3,1]->1,X0[4,5,4][3][1,5,1][1,3,1]->1/6 (7-Sqrt[13]),X0[4,5,4][4][1,5,1][1,3,1]->1/6 (1-Sqrt[13]),X0[4,5,4][5][1,5,1][1,3,1]->1/6 (1-Sqrt[13]),X0[4,5,4][3][1,5,1][1,4,1]->1/6 (1-Sqrt[13]),X0[4,5,4][4][1,5,1][1,4,1]->1/6 (1-Sqrt[13]),X0[4,5,4][5][1,5,1][1,4,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 1, 0],X0[4,5,4][3][1,5,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[4,5,4][4][1,5,1][1,5,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[4,5,4][5][1,5,1][1,5,1]->1/6 (1-Sqrt[13]),X0[4,5,5][4][1,2,1][1,0,1]->1/2 (-3+Sqrt[13]),X0[4,5,5][4][1,2,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,5,5][4][1,2,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,5,5][4][1,2,1][1,5,1]->Root[1 + 3 #^2 + 10 #^4 - 3 #^6 + #^8& , 4, 0],X0[4,5,5][4][1,3,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,5,5][1][1,3,1][1,3,1]->1,X0[4,5,5][3][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[4,5,5][4][1,3,1][1,3,1]->1/6 (7-Sqrt[13]),X0[4,5,5][5][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[4,5,5][3][1,3,1][1,4,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[4,5,5][4][1,3,1][1,4,1]->1/6 (1-Sqrt[13]),X0[4,5,5][5][1,3,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[4,5,5][3][1,3,1][1,5,1]->1/6 (1-Sqrt[13]),X0[4,5,5][4][1,3,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[4,5,5][5][1,3,1][1,5,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 8, 0],X0[4,5,5][4][1,4,1][1,0,1]->Root[1 + 3 #^2 + 10 #^4 - 3 #^6 + #^8& , 4, 0],X0[4,5,5][3][1,4,1][1,3,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 7, 0],X0[4,5,5][4][1,4,1][1,3,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[4,5,5][5][1,4,1][1,3,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[4,5,5][3][1,4,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[4,5,5][4][1,4,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[4,5,5][5][1,4,1][1,4,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 2, 0],X0[4,5,5][2][1,4,1][1,5,1]->1/2 (-1-I Sqrt[3]),X0[4,5,5][3][1,4,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[4,5,5][4][1,4,1][1,5,1]->Root[9 + 21 # + 40 #^2 + 21 #^3 + 9 #^4& , 3, 0],X0[4,5,5][5][1,4,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[4,5,5][4][1,5,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,5,5][3][1,5,1][1,3,1]->1/6 (1-Sqrt[13]),X0[4,5,5][4][1,5,1][1,3,1]->1/6 (1-Sqrt[13]),X0[4,5,5][5][1,5,1][1,3,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 2, 0],X0[4,5,5][0][1,5,1][1,4,1]->1,X0[4,5,5][3][1,5,1][1,4,1]->1/6 (1-Sqrt[13]),X0[4,5,5][4][1,5,1][1,4,1]->1/6 (7-Sqrt[13]),X0[4,5,5][5][1,5,1][1,4,1]->1/6 (1-Sqrt[13]),X0[4,5,5][3][1,5,1][1,5,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[4,5,5][4][1,5,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[4,5,5][5][1,5,1][1,5,1]->1/6 (1-Sqrt[13]),X0[5,0,0][5][1,5,1][1,0,1]->1,X0[5,0,1][4][1,5,1][1,1,1]->1,X0[5,0,2][3][1,5,1][1,2,1]->1,X0[5,0,3][2][1,5,1][1,3,1]->1,X0[5,0,3][3][1,5,1][1,3,1]->1,X0[5,0,3][4][1,5,1][1,3,1]->1,X0[5,0,3][5][1,5,1][1,3,1]->1,X0[5,0,4][1][1,5,1][1,4,1]->1,X0[5,0,4][3][1,5,1][1,4,1]->1,X0[5,0,4][4][1,5,1][1,4,1]->1,X0[5,0,4][5][1,5,1][1,4,1]->1,X0[5,0,5][0][1,5,1][1,5,1]->1,X0[5,0,5][3][1,5,1][1,5,1]->1,X0[5,0,5][4][1,5,1][1,5,1]->1,X0[5,0,5][5][1,5,1][1,5,1]->1,X0[5,1,0][4][1,4,1][1,1,1]->1,X0[5,1,1][3][1,4,1][1,2,1]->1,X0[5,1,2][5][1,4,1][1,0,1]->1,X0[5,1,3][1][1,4,1][1,4,1]->1,X0[5,1,3][3][1,4,1][1,4,1]->1,X0[5,1,3][4][1,4,1][1,4,1]->1,X0[5,1,3][5][1,4,1][1,4,1]->1,X0[5,1,4][0][1,4,1][1,5,1]->1,X0[5,1,4][3][1,4,1][1,5,1]->1,X0[5,1,4][4][1,4,1][1,5,1]->1,X0[5,1,4][5][1,4,1][1,5,1]->1,X0[5,1,5][2][1,4,1][1,3,1]->1,X0[5,1,5][3][1,4,1][1,3,1]->1,X0[5,1,5][4][1,4,1][1,3,1]->1/2 (-1-I Sqrt[3]),X0[5,1,5][5][1,4,1][1,3,1]->1,X0[5,2,0][3][1,3,1][1,2,1]->1,X0[5,2,1][5][1,3,1][1,0,1]->1,X0[5,2,2][4][1,3,1][1,1,1]->1,X0[5,2,3][0][1,3,1][1,5,1]->1,X0[5,2,3][3][1,3,1][1,5,1]->1,X0[5,2,3][4][1,3,1][1,5,1]->1,X0[5,2,3][5][1,3,1][1,5,1]->1,X0[5,2,4][2][1,3,1][1,3,1]->1,X0[5,2,4][3][1,3,1][1,3,1]->1,X0[5,2,4][4][1,3,1][1,3,1]->1,X0[5,2,4][5][1,3,1][1,3,1]->1,X0[5,2,5][1][1,3,1][1,4,1]->1,X0[5,2,5][3][1,3,1][1,4,1]->1,X0[5,2,5][4][1,3,1][1,4,1]->1,X0[5,2,5][5][1,3,1][1,4,1]->1,X0[5,3,0][2][1,2,1][1,3,1]->1,X0[5,3,0][3][1,3,1][1,3,1]->1,X0[5,3,0][4][1,4,1][1,3,1]->1,X0[5,3,0][5][1,5,1][1,3,1]->1,X0[5,3,1][0][1,2,1][1,5,1]->1,X0[5,3,1][5][1,3,1][1,5,1]->1,X0[5,3,1][3][1,4,1][1,5,1]->1,X0[5,3,1][4][1,5,1][1,5,1]->1,X0[5,3,2][1][1,2,1][1,4,1]->1,X0[5,3,2][4][1,3,1][1,4,1]->1,X0[5,3,2][5][1,4,1][1,4,1]->1/2 (-1-I Sqrt[3]),X0[5,3,2][3][1,5,1][1,4,1]->1,X0[5,3,3][5][1,2,1][1,0,1]->1/2 (-3+Sqrt[13]),X0[5,3,3][5][1,2,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,3,3][5][1,2,1][1,4,1]->Root[1 + 3 #^2 + 10 #^4 - 3 #^6 + #^8& , 3, 0],X0[5,3,3][5][1,2,1][1,5,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,3,3][5][1,3,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,3,3][3][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[5,3,3][4][1,3,1][1,3,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[5,3,3][5][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[5,3,3][3][1,3,1][1,4,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[5,3,3][4][1,3,1][1,4,1]->1/6 (1-Sqrt[13]),X0[5,3,3][5][1,3,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[5,3,3][0][1,3,1][1,5,1]->1,X0[5,3,3][3][1,3,1][1,5,1]->1/6 (1-Sqrt[13]),X0[5,3,3][4][1,3,1][1,5,1]->1/6 (1-Sqrt[13]),X0[5,3,3][5][1,3,1][1,5,1]->1/6 (7-Sqrt[13]),X0[5,3,3][5][1,4,1][1,0,1]->Root[1 + 3 #^2 + 10 #^4 - 3 #^6 + #^8& , 4, 0],X0[5,3,3][3][1,4,1][1,3,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[5,3,3][4][1,4,1][1,3,1]->1/6 (1-Sqrt[13]),X0[5,3,3][5][1,4,1][1,3,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[5,3,3][1][1,4,1][1,4,1]->1,X0[5,3,3][3][1,4,1][1,4,1]->1/6 (1-Sqrt[13]),X0[5,3,3][4][1,4,1][1,4,1]->1/6 (1-Sqrt[13]),X0[5,3,3][5][1,4,1][1,4,1]->1/6 (7-Sqrt[13]),X0[5,3,3][3][1,4,1][1,5,1]->1/6 (1-Sqrt[13]),X0[5,3,3][4][1,4,1][1,5,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[5,3,3][5][1,4,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[5,3,3][5][1,5,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,3,3][2][1,5,1][1,3,1]->1,X0[5,3,3][3][1,5,1][1,3,1]->1/6 (1-Sqrt[13]),X0[5,3,3][4][1,5,1][1,3,1]->1/6 (1-Sqrt[13]),X0[5,3,3][5][1,5,1][1,3,1]->1/6 (7-Sqrt[13]),X0[5,3,3][3][1,5,1][1,4,1]->1/6 (1-Sqrt[13]),X0[5,3,3][4][1,5,1][1,4,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[5,3,3][5][1,5,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[5,3,3][3][1,5,1][1,5,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[5,3,3][4][1,5,1][1,5,1]->1/6 (1-Sqrt[13]),X0[5,3,3][5][1,5,1][1,5,1]->1/6 (1-Sqrt[13]),X0[5,3,4][3][1,2,1][1,2,1]->1/2 (-3+Sqrt[13]),X0[5,3,4][3][1,2,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,3,4][3][1,2,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,3,4][3][1,2,1][1,5,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,3,4][3][1,3,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,3,4][2][1,3,1][1,3,1]->1,X0[5,3,4][3][1,3,1][1,3,1]->1/6 (7-Sqrt[13]),X0[5,3,4][4][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[5,3,4][5][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[5,3,4][3][1,3,1][1,4,1]->1/6 (1-Sqrt[13]),X0[5,3,4][4][1,3,1][1,4,1]->1/6 (1-Sqrt[13]),X0[5,3,4][5][1,3,1][1,4,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 7, 0],X0[5,3,4][3][1,3,1][1,5,1]->1/6 (1-Sqrt[13]),X0[5,3,4][4][1,3,1][1,5,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[5,3,4][5][1,3,1][1,5,1]->1/6 (1-Sqrt[13]),X0[5,3,4][3][1,4,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,3,4][3][1,4,1][1,3,1]->1/6 (1-Sqrt[13]),X0[5,3,4][4][1,4,1][1,3,1]->1/6 (1-Sqrt[13]),X0[5,3,4][5][1,4,1][1,3,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[5,3,4][3][1,4,1][1,4,1]->1/6 (1-Sqrt[13]),X0[5,3,4][4][1,4,1][1,4,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[5,3,4][5][1,4,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[5,3,4][0][1,4,1][1,5,1]->1,X0[5,3,4][3][1,4,1][1,5,1]->1/6 (7-Sqrt[13]),X0[5,3,4][4][1,4,1][1,5,1]->1/6 (1-Sqrt[13]),X0[5,3,4][5][1,4,1][1,5,1]->1/6 (1-Sqrt[13]),X0[5,3,4][3][1,5,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,3,4][3][1,5,1][1,3,1]->1/6 (1-Sqrt[13]),X0[5,3,4][4][1,5,1][1,3,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[5,3,4][5][1,5,1][1,3,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[5,3,4][1][1,5,1][1,4,1]->1,X0[5,3,4][3][1,5,1][1,4,1]->1/6 (7-Sqrt[13]),X0[5,3,4][4][1,5,1][1,4,1]->1/6 (1-Sqrt[13]),X0[5,3,4][5][1,5,1][1,4,1]->1/6 (1-Sqrt[13]),X0[5,3,4][3][1,5,1][1,5,1]->1/6 (1-Sqrt[13]),X0[5,3,4][4][1,5,1][1,5,1]->1/6 (1-Sqrt[13]),X0[5,3,4][5][1,5,1][1,5,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 1, 0],X0[5,3,5][4][1,2,1][1,1,1]->1/2 (-3+Sqrt[13]),X0[5,3,5][4][1,2,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,3,5][4][1,2,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,3,5][4][1,2,1][1,5,1]->Root[1 + 3 #^2 + 10 #^4 - 3 #^6 + #^8& , 3, 0],X0[5,3,5][4][1,3,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,3,5][3][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[5,3,5][4][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[5,3,5][5][1,3,1][1,3,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 8, 0],X0[5,3,5][1][1,3,1][1,4,1]->1,X0[5,3,5][3][1,3,1][1,4,1]->1/6 (1-Sqrt[13]),X0[5,3,5][4][1,3,1][1,4,1]->1/6 (7-Sqrt[13]),X0[5,3,5][5][1,3,1][1,4,1]->1/6 (1-Sqrt[13]),X0[5,3,5][3][1,3,1][1,5,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 7, 0],X0[5,3,5][4][1,3,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[5,3,5][5][1,3,1][1,5,1]->1/6 (1-Sqrt[13]),X0[5,3,5][4][1,4,1][1,1,1]->Root[1 + 3 #^2 + 10 #^4 - 3 #^6 + #^8& , 3, 0],X0[5,3,5][2][1,4,1][1,3,1]->1,X0[5,3,5][3][1,4,1][1,3,1]->1/6 (1-Sqrt[13]),X0[5,3,5][4][1,4,1][1,3,1]->Root[9 + 21 # + 40 #^2 + 21 #^3 + 9 #^4& , 3, 0],X0[5,3,5][5][1,4,1][1,3,1]->1/6 (1-Sqrt[13]),X0[5,3,5][3][1,4,1][1,4,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[5,3,5][4][1,4,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[5,3,5][5][1,4,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[5,3,5][3][1,4,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[5,3,5][4][1,4,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[5,3,5][5][1,4,1][1,5,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 2, 0],X0[5,3,5][4][1,5,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,3,5][3][1,5,1][1,3,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[5,3,5][4][1,5,1][1,3,1]->1/6 (1-Sqrt[13]),X0[5,3,5][5][1,5,1][1,3,1]->1/6 (1-Sqrt[13]),X0[5,3,5][3][1,5,1][1,4,1]->1/6 (1-Sqrt[13]),X0[5,3,5][4][1,5,1][1,4,1]->1/6 (1-Sqrt[13]),X0[5,3,5][5][1,5,1][1,4,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 2, 0],X0[5,3,5][0][1,5,1][1,5,1]->1/2 (-1-I Sqrt[3]),X0[5,3,5][3][1,5,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[5,3,5][4][1,5,1][1,5,1]->Root[9 + 21 # + 40 #^2 + 21 #^3 + 9 #^4& , 3, 0],X0[5,3,5][5][1,5,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[5,4,0][1][1,1,1][1,4,1]->1,X0[5,4,0][3][1,3,1][1,4,1]->1,X0[5,4,0][4][1,4,1][1,4,1]->1,X0[5,4,0][5][1,5,1][1,4,1]->1,X0[5,4,1][2][1,1,1][1,3,1]->1,X0[5,4,1][5][1,3,1][1,3,1]->1,X0[5,4,1][3][1,4,1][1,3,1]->1,X0[5,4,1][4][1,5,1][1,3,1]->1/2 (-1+I Sqrt[3]),X0[5,4,2][0][1,1,1][1,5,1]->1,X0[5,4,2][4][1,3,1][1,5,1]->1,X0[5,4,2][5][1,4,1][1,5,1]->1,X0[5,4,2][3][1,5,1][1,5,1]->1/2 (-1+I Sqrt[3]),X0[5,4,3][4][1,1,1][1,1,1]->1/2 (-3+Sqrt[13]),X0[5,4,3][4][1,1,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,4,3][4][1,1,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,4,3][4][1,1,1][1,5,1]->Root[1 + 3 #^2 + 10 #^4 - 3 #^6 + #^8& , 3, 0],X0[5,4,3][4][1,3,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,4,3][3][1,3,1][1,3,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[5,4,3][4][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[5,4,3][5][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[5,4,3][3][1,3,1][1,4,1]->1/6 (1-Sqrt[13]),X0[5,4,3][4][1,3,1][1,4,1]->1/6 (1-Sqrt[13]),X0[5,4,3][5][1,3,1][1,4,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 2, 0],X0[5,4,3][0][1,3,1][1,5,1]->1/2 (-1-I Sqrt[3]),X0[5,4,3][3][1,3,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[5,4,3][4][1,3,1][1,5,1]->Root[9 + 21 # + 40 #^2 + 21 #^3 + 9 #^4& , 3, 0],X0[5,4,3][5][1,3,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[5,4,3][4][1,4,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,4,3][3][1,4,1][1,3,1]->1/6 (1-Sqrt[13]),X0[5,4,3][4][1,4,1][1,3,1]->1/6 (1-Sqrt[13]),X0[5,4,3][5][1,4,1][1,3,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 8, 0],X0[5,4,3][1][1,4,1][1,4,1]->1,X0[5,4,3][3][1,4,1][1,4,1]->1/6 (1-Sqrt[13]),X0[5,4,3][4][1,4,1][1,4,1]->1/6 (7-Sqrt[13]),X0[5,4,3][5][1,4,1][1,4,1]->1/6 (1-Sqrt[13]),X0[5,4,3][3][1,4,1][1,5,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 7, 0],X0[5,4,3][4][1,4,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[5,4,3][5][1,4,1][1,5,1]->1/6 (1-Sqrt[13]),X0[5,4,3][4][1,5,1][1,1,1]->Root[1 + 3 #^2 + 10 #^4 - 3 #^6 + #^8& , 4, 0],X0[5,4,3][2][1,5,1][1,3,1]->1/2 (-1+I Sqrt[3]),X0[5,4,3][3][1,5,1][1,3,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[5,4,3][4][1,5,1][1,3,1]->Root[9 + 21 # + 40 #^2 + 21 #^3 + 9 #^4& , 4, 0],X0[5,4,3][5][1,5,1][1,3,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[5,4,3][3][1,5,1][1,4,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 1, 0],X0[5,4,3][4][1,5,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[5,4,3][5][1,5,1][1,4,1]->1/6 (1-Sqrt[13]),X0[5,4,3][3][1,5,1][1,5,1]->1/6 (1-Sqrt[13]),X0[5,4,3][4][1,5,1][1,5,1]->1/6 (1-Sqrt[13]),X0[5,4,3][5][1,5,1][1,5,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[5,4,4][5][1,1,1][1,0,1]->1/2 (-3+Sqrt[13]),X0[5,4,4][5][1,1,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,4,4][5][1,1,1][1,4,1]->Root[1 + 3 #^2 + 10 #^4 - 3 #^6 + #^8& , 3, 0],X0[5,4,4][5][1,1,1][1,5,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,4,4][5][1,3,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,4,4][2][1,3,1][1,3,1]->1,X0[5,4,4][3][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[5,4,4][4][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[5,4,4][5][1,3,1][1,3,1]->1/6 (7-Sqrt[13]),X0[5,4,4][3][1,3,1][1,4,1]->1/6 (1-Sqrt[13]),X0[5,4,4][4][1,3,1][1,4,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[5,4,4][5][1,3,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[5,4,4][3][1,3,1][1,5,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[5,4,4][4][1,3,1][1,5,1]->1/6 (1-Sqrt[13]),X0[5,4,4][5][1,3,1][1,5,1]->1/6 (1-Sqrt[13]),X0[5,4,4][5][1,4,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,4,4][3][1,4,1][1,3,1]->1/6 (1-Sqrt[13]),X0[5,4,4][4][1,4,1][1,3,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[5,4,4][5][1,4,1][1,3,1]->1/6 (1-Sqrt[13]),X0[5,4,4][3][1,4,1][1,4,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[5,4,4][4][1,4,1][1,4,1]->1/6 (1-Sqrt[13]),X0[5,4,4][5][1,4,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[5,4,4][0][1,4,1][1,5,1]->1,X0[5,4,4][3][1,4,1][1,5,1]->1/6 (1-Sqrt[13]),X0[5,4,4][4][1,4,1][1,5,1]->1/6 (1-Sqrt[13]),X0[5,4,4][5][1,4,1][1,5,1]->1/6 (7-Sqrt[13]),X0[5,4,4][5][1,5,1][1,0,1]->Root[1 + 3 #^2 + 10 #^4 - 3 #^6 + #^8& , 3, 0],X0[5,4,4][3][1,5,1][1,3,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 8, 0],X0[5,4,4][4][1,5,1][1,3,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[5,4,4][5][1,5,1][1,3,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[5,4,4][1][1,5,1][1,4,1]->1/2 (-1+I Sqrt[3]),X0[5,4,4][3][1,5,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[5,4,4][4][1,5,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[5,4,4][5][1,5,1][1,4,1]->Root[9 + 21 # + 40 #^2 + 21 #^3 + 9 #^4& , 4, 0],X0[5,4,4][3][1,5,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[5,4,4][4][1,5,1][1,5,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 1, 0],X0[5,4,4][5][1,5,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[5,4,5][3][1,1,1][1,2,1]->1/2 (-3+Sqrt[13]),X0[5,4,5][3][1,1,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,4,5][3][1,1,1][1,4,1]->Root[1 + 3 #^2 + 10 #^4 - 3 #^6 + #^8& , 4, 0],X0[5,4,5][3][1,1,1][1,5,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,4,5][3][1,3,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,4,5][3][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[5,4,5][4][1,3,1][1,3,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[5,4,5][5][1,3,1][1,3,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[5,4,5][1][1,3,1][1,4,1]->1/2 (-1+I Sqrt[3]),X0[5,4,5][3][1,3,1][1,4,1]->Root[9 + 21 # + 40 #^2 + 21 #^3 + 9 #^4& , 4, 0],X0[5,4,5][4][1,3,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[5,4,5][5][1,3,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[5,4,5][3][1,3,1][1,5,1]->1/6 (1-Sqrt[13]),X0[5,4,5][4][1,3,1][1,5,1]->1/6 (1-Sqrt[13]),X0[5,4,5][5][1,3,1][1,5,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 1, 0],X0[5,4,5][3][1,4,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,4,5][2][1,4,1][1,3,1]->1,X0[5,4,5][3][1,4,1][1,3,1]->1/6 (7-Sqrt[13]),X0[5,4,5][4][1,4,1][1,3,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[5,4,5][5][1,4,1][1,3,1]->1/6 (1-Sqrt[13]),X0[5,4,5][3][1,4,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[5,4,5][4][1,4,1][1,4,1]->1/6 (1-Sqrt[13]),X0[5,4,5][5][1,4,1][1,4,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[5,4,5][3][1,4,1][1,5,1]->1/6 (1-Sqrt[13]),X0[5,4,5][4][1,4,1][1,5,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 2, 0],X0[5,4,5][5][1,4,1][1,5,1]->1/6 (1-Sqrt[13]),X0[5,4,5][3][1,5,1][1,2,1]->Root[1 + 3 #^2 + 10 #^4 - 3 #^6 + #^8& , 4, 0],X0[5,4,5][3][1,5,1][1,3,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[5,4,5][4][1,5,1][1,3,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[5,4,5][5][1,5,1][1,3,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 1, 0],X0[5,4,5][3][1,5,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[5,4,5][4][1,5,1][1,4,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 2, 0],X0[5,4,5][5][1,5,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[5,4,5][0][1,5,1][1,5,1]->1/2 (-1+I Sqrt[3]),X0[5,4,5][3][1,5,1][1,5,1]->Root[9 + 21 # + 40 #^2 + 21 #^3 + 9 #^4& , 4, 0],X0[5,4,5][4][1,5,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[5,4,5][5][1,5,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[5,5,0][0][1,0,1][1,5,1]->1,X0[5,5,0][3][1,3,1][1,5,1]->1,X0[5,5,0][4][1,4,1][1,5,1]->1,X0[5,5,0][5][1,5,1][1,5,1]->1,X0[5,5,1][1][1,0,1][1,4,1]->1,X0[5,5,1][5][1,3,1][1,4,1]->1/2 (-1-I Sqrt[3]),X0[5,5,1][3][1,4,1][1,4,1]->1,X0[5,5,1][4][1,5,1][1,4,1]->1,X0[5,5,2][2][1,0,1][1,3,1]->1,X0[5,5,2][4][1,3,1][1,3,1]->1,X0[5,5,2][5][1,4,1][1,3,1]->1,X0[5,5,2][3][1,5,1][1,3,1]->1,X0[5,5,3][3][1,0,1][1,2,1]->1/2 (-3+Sqrt[13]),X0[5,5,3][3][1,0,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,5,3][3][1,0,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,5,3][3][1,0,1][1,5,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,5,3][3][1,3,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,5,3][3][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[5,5,3][4][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[5,5,3][5][1,3,1][1,3,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[5,5,3][3][1,3,1][1,4,1]->1/6 (1-Sqrt[13]),X0[5,5,3][4][1,3,1][1,4,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[5,5,3][5][1,3,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[5,5,3][0][1,3,1][1,5,1]->1,X0[5,5,3][3][1,3,1][1,5,1]->1/6 (7-Sqrt[13]),X0[5,5,3][4][1,3,1][1,5,1]->1/6 (1-Sqrt[13]),X0[5,5,3][5][1,3,1][1,5,1]->1/6 (1-Sqrt[13]),X0[5,5,3][3][1,4,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,5,3][3][1,4,1][1,3,1]->1/6 (1-Sqrt[13]),X0[5,5,3][4][1,4,1][1,3,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[5,5,3][5][1,4,1][1,3,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[5,5,3][1][1,4,1][1,4,1]->1,X0[5,5,3][3][1,4,1][1,4,1]->1/6 (7-Sqrt[13]),X0[5,5,3][4][1,4,1][1,4,1]->1/6 (1-Sqrt[13]),X0[5,5,3][5][1,4,1][1,4,1]->1/6 (1-Sqrt[13]),X0[5,5,3][3][1,4,1][1,5,1]->1/6 (1-Sqrt[13]),X0[5,5,3][4][1,4,1][1,5,1]->1/6 (1-Sqrt[13]),X0[5,5,3][5][1,4,1][1,5,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 1, 0],X0[5,5,3][3][1,5,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,5,3][2][1,5,1][1,3,1]->1,X0[5,5,3][3][1,5,1][1,3,1]->1/6 (7-Sqrt[13]),X0[5,5,3][4][1,5,1][1,3,1]->1/6 (1-Sqrt[13]),X0[5,5,3][5][1,5,1][1,3,1]->1/6 (1-Sqrt[13]),X0[5,5,3][3][1,5,1][1,4,1]->1/6 (1-Sqrt[13]),X0[5,5,3][4][1,5,1][1,4,1]->1/6 (1-Sqrt[13]),X0[5,5,3][5][1,5,1][1,4,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 7, 0],X0[5,5,3][3][1,5,1][1,5,1]->1/6 (1-Sqrt[13]),X0[5,5,3][4][1,5,1][1,5,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[5,5,3][5][1,5,1][1,5,1]->1/6 (1-Sqrt[13]),X0[5,5,4][4][1,0,1][1,1,1]->1/2 (-3+Sqrt[13]),X0[5,5,4][4][1,0,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,5,4][4][1,0,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,5,4][4][1,0,1][1,5,1]->Root[1 + 3 #^2 + 10 #^4 - 3 #^6 + #^8& , 3, 0],X0[5,5,4][4][1,3,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,5,4][2][1,3,1][1,3,1]->1,X0[5,5,4][3][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[5,5,4][4][1,3,1][1,3,1]->1/6 (7-Sqrt[13]),X0[5,5,4][5][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[5,5,4][3][1,3,1][1,4,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[5,5,4][4][1,3,1][1,4,1]->1/6 (1-Sqrt[13]),X0[5,5,4][5][1,3,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[5,5,4][3][1,3,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[5,5,4][4][1,3,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[5,5,4][5][1,3,1][1,5,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 2, 0],X0[5,5,4][4][1,4,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,5,4][3][1,4,1][1,3,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[5,5,4][4][1,4,1][1,3,1]->1/6 (1-Sqrt[13]),X0[5,5,4][5][1,4,1][1,3,1]->1/6 (1-Sqrt[13]),X0[5,5,4][3][1,4,1][1,4,1]->1/6 (1-Sqrt[13]),X0[5,5,4][4][1,4,1][1,4,1]->1/6 (1-Sqrt[13]),X0[5,5,4][5][1,4,1][1,4,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 2, 0],X0[5,5,4][0][1,4,1][1,5,1]->1/2 (-1-I Sqrt[3]),X0[5,5,4][3][1,4,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[5,5,4][4][1,4,1][1,5,1]->Root[9 + 21 # + 40 #^2 + 21 #^3 + 9 #^4& , 3, 0],X0[5,5,4][5][1,4,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[5,5,4][4][1,5,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,5,4][3][1,5,1][1,3,1]->1/6 (1-Sqrt[13]),X0[5,5,4][4][1,5,1][1,3,1]->1/6 (1-Sqrt[13]),X0[5,5,4][5][1,5,1][1,3,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 8, 0],X0[5,5,4][1][1,5,1][1,4,1]->1,X0[5,5,4][3][1,5,1][1,4,1]->1/6 (1-Sqrt[13]),X0[5,5,4][4][1,5,1][1,4,1]->1/6 (7-Sqrt[13]),X0[5,5,4][5][1,5,1][1,4,1]->1/6 (1-Sqrt[13]),X0[5,5,4][3][1,5,1][1,5,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 7, 0],X0[5,5,4][4][1,5,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[5,5,4][5][1,5,1][1,5,1]->1/6 (1-Sqrt[13]),X0[5,5,5][5][1,0,1][1,0,1]->1/2 (-3+Sqrt[13]),X0[5,5,5][5][1,0,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,5,5][5][1,0,1][1,4,1]->Root[1 + 3 #^2 + 10 #^4 - 3 #^6 + #^8& , 3, 0],X0[5,5,5][5][1,0,1][1,5,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,5,5][5][1,3,1][1,0,1]->Root[1 + 3 #^2 + 10 #^4 - 3 #^6 + #^8& , 4, 0],X0[5,5,5][3][1,3,1][1,3,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[5,5,5][4][1,3,1][1,3,1]->1/6 (1-Sqrt[13]),X0[5,5,5][5][1,3,1][1,3,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[5,5,5][1][1,3,1][1,4,1]->1,X0[5,5,5][3][1,3,1][1,4,1]->1/6 (1-Sqrt[13]),X0[5,5,5][4][1,3,1][1,4,1]->1/6 (1-Sqrt[13]),X0[5,5,5][5][1,3,1][1,4,1]->1/6 (7-Sqrt[13]),X0[5,5,5][3][1,3,1][1,5,1]->1/6 (1-Sqrt[13]),X0[5,5,5][4][1,3,1][1,5,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[5,5,5][5][1,3,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[5,5,5][5][1,4,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,5,5][2][1,4,1][1,3,1]->1,X0[5,5,5][3][1,4,1][1,3,1]->1/6 (1-Sqrt[13]),X0[5,5,5][4][1,4,1][1,3,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[5,5,5][5][1,4,1][1,3,1]->1/6 (7-Sqrt[13]),X0[5,5,5][3][1,4,1][1,4,1]->1/6 (1-Sqrt[13]),X0[5,5,5][4][1,4,1][1,4,1]->Root[1 + 5 # + 26 #^2 - 11 #^3 - 5 #^4 + 87 #^5 - 27 #^7 + 81 #^8& , 7, 0],X0[5,5,5][5][1,4,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[5,5,5][3][1,4,1][1,5,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[5,5,5][4][1,4,1][1,5,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[5,5,5][5][1,4,1][1,5,1]->1/6 (1-Sqrt[13]),X0[5,5,5][5][1,5,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,5,5][3][1,5,1][1,3,1]->1/6 (1-Sqrt[13]),X0[5,5,5][4][1,5,1][1,3,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[5,5,5][5][1,5,1][1,3,1]->1/6 (1-Sqrt[13]),X0[5,5,5][3][1,5,1][1,4,1]->Root[-1 + 5 # + #^2 + 3 #^3 + 9 #^4& , 3, 0],X0[5,5,5][4][1,5,1][1,4,1]->1/6 (1-Sqrt[13]),X0[5,5,5][5][1,5,1][1,4,1]->Root[1 - # + 4 #^2 + 3 #^3 + 9 #^4& , 4, 0],X0[5,5,5][0][1,5,1][1,5,1]->1,X0[5,5,5][3][1,5,1][1,5,1]->1/6 (1-Sqrt[13]),X0[5,5,5][4][1,5,1][1,5,1]->1/6 (1-Sqrt[13]),X0[5,5,5][5][1,5,1][1,5,1]->1/6 (7-Sqrt[13])};


==> anc/Haagerup/H2Data.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     43480,       1055]
NotebookOptionsPosition[     41067,       1003]
NotebookOutlinePosition[     41460,       1019]
CellTagsIndexPosition[     41417,       1016]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookFind", "[", 
   RowBox[{
    RowBox[{"SelectedNotebook", "[", "]"}], ",", "\"\<Output\>\"", ",", "All",
     ",", "CellStyle"}], "]"}], ";", 
  RowBox[{"FrontEndExecute", "[", 
   RowBox[{"FrontEndToken", "[", "\"\<Clear\>\"", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NotebookDelete", "@", 
    RowBox[{"Cells", "@", 
     RowBox[{"MessagesNotebook", "[", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<H2Data.m\>\""}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"ParentDirectory", "[", 
     RowBox[{"NotebookDirectory", "[", "]"}], "]"}], "<>", 
    "\"\</Functions.m\>\""}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.824831993408017*^9, 3.824831996476914*^9}, {
   3.824832762052793*^9, 3.824832762522141*^9}, {3.84072681641574*^9, 
   3.840726817902884*^9}, {3.8408864646215878`*^9, 3.840886467179036*^9}, {
   3.84114015758401*^9, 3.841140163535919*^9}, {3.8411407513248367`*^9, 
   3.841140753379508*^9}, 3.842432367303834*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"2e0a17db-b4d7-4261-85dc-0212620666fc"],

Cell[TextData[StyleBox["Fusion rules", "Subsubsection"]], "Text",
 CellChangeTimes->{{3.840717720003811*^9, 
  3.840717724291888*^9}},ExpressionUUID->"086a60b5-e987-4b97-a217-\
3ca5a6417226"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TableForm", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"V", "[", 
          RowBox[{"a", ",", "b"}], "]"}], "[", "c", "]"}], 
        RowBox[{"objNames", "[", "c", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "obs"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "obs"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "obs"}], "}"}]}], "]"}], ",", 
   RowBox[{"TableHeadings", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"objNames", "[", "#", "]"}], "&"}], "/@", "obs"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"objNames", "[", "#", "]"}], "&"}], "/@", "obs"}]}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.840717415615163*^9, 3.840717420290963*^9}, {
  3.8407175721469507`*^9, 3.8407176016660633`*^9}, {3.841158029988908*^9, 
  3.8411580319709997`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"d2c33179-89a9-441e-ba72-5a374a315fb2"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      StyleBox["\[Null]",
       ShowStringCharacters->False], 
      TagBox["1",
       HoldForm], 
      TagBox["\[Alpha]",
       HoldForm], 
      TagBox[
       SuperscriptBox["\[Alpha]", "2"],
       HoldForm], 
      TagBox["\[Rho]",
       HoldForm], 
      TagBox[
       RowBox[{"\[Alpha]", " ", "\[Rho]"}],
       HoldForm], 
      TagBox[
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}],
       HoldForm]},
     {
      TagBox["1",
       HoldForm], "1", "\[Alpha]", 
      SuperscriptBox["\[Alpha]", "2"], "\[Rho]", 
      RowBox[{"\[Alpha]", " ", "\[Rho]"}], 
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}]},
     {
      TagBox["\[Alpha]",
       HoldForm], "\[Alpha]", 
      SuperscriptBox["\[Alpha]", "2"], "1", 
      RowBox[{"\[Alpha]", " ", "\[Rho]"}], 
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}], "\[Rho]"},
     {
      TagBox[
       SuperscriptBox["\[Alpha]", "2"],
       HoldForm], 
      SuperscriptBox["\[Alpha]", "2"], "1", "\[Alpha]", 
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}], "\[Rho]", 
      RowBox[{"\[Alpha]", " ", "\[Rho]"}]},
     {
      TagBox["\[Rho]",
       HoldForm], "\[Rho]", 
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}], 
      RowBox[{"\[Alpha]", " ", "\[Rho]"}], 
      RowBox[{"1", "+", "\[Rho]", "+", 
       RowBox[{"\[Alpha]", " ", "\[Rho]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}]}], 
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], "+", "\[Rho]", "+", 
       RowBox[{"\[Alpha]", " ", "\[Rho]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}]}], 
      RowBox[{"\[Alpha]", "+", "\[Rho]", "+", 
       RowBox[{"\[Alpha]", " ", "\[Rho]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}]}]},
     {
      TagBox[
       RowBox[{"\[Alpha]", " ", "\[Rho]"}],
       HoldForm], 
      RowBox[{"\[Alpha]", " ", "\[Rho]"}], "\[Rho]", 
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}], 
      RowBox[{"\[Alpha]", "+", "\[Rho]", "+", 
       RowBox[{"\[Alpha]", " ", "\[Rho]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}]}], 
      RowBox[{"1", "+", "\[Rho]", "+", 
       RowBox[{"\[Alpha]", " ", "\[Rho]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}]}], 
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], "+", "\[Rho]", "+", 
       RowBox[{"\[Alpha]", " ", "\[Rho]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}]}]},
     {
      TagBox[
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}],
       HoldForm], 
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}], 
      RowBox[{"\[Alpha]", " ", "\[Rho]"}], "\[Rho]", 
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], "+", "\[Rho]", "+", 
       RowBox[{"\[Alpha]", " ", "\[Rho]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}]}], 
      RowBox[{"\[Alpha]", "+", "\[Rho]", "+", 
       RowBox[{"\[Alpha]", " ", "\[Rho]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}]}], 
      RowBox[{"1", "+", "\[Rho]", "+", 
       RowBox[{"\[Alpha]", " ", "\[Rho]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxDividers->{
     "Columns" -> {False, True, {False}, False}, 
      "Rows" -> {False, True, {False}, False}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   {OutputFormsDump`HeadedRows, OutputFormsDump`HeadedColumns}],
  Function[BoxForm`e$, 
   TableForm[
   BoxForm`e$, 
    TableHeadings -> {{
      1, $CellContext`\[Alpha], $CellContext`\[Alpha]^2, $CellContext`\[Rho], \
$CellContext`\[Alpha] $CellContext`\[Rho], $CellContext`\[Alpha]^2 \
$CellContext`\[Rho]}, {
      1, $CellContext`\[Alpha], $CellContext`\[Alpha]^2, $CellContext`\[Rho], \
$CellContext`\[Alpha] $CellContext`\[Rho], $CellContext`\[Alpha]^2 \
$CellContext`\[Rho]}}]]]], "Output",
 CellChangeTimes->{3.842451519110622*^9},
 CellLabel->
  "Out[6]//TableForm=",ExpressionUUID->"bde73d3a-aedc-43bc-b43e-d741c8fe0ca6"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Dimensions", "Subsubsection",
 CellChangeTimes->{{3.840717771244265*^9, 
  3.840717773012088*^9}},ExpressionUUID->"7549b54b-b4be-4efb-bc86-\
4b0d086dde21"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dim", "[", "#", "]"}], "&"}], "/@", 
  "obs"}], "\[IndentingNewLine]", 
 SuperscriptBox[
  RowBox[{"dtot", "[", "]"}], "2"]}], "Input",
 CellChangeTimes->{{3.8407177595169487`*^9, 3.840717778868682*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"9b4c824e-d109-41ec-8c05-d0f8e37a4d75"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", "1", ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      SqrtBox["13"]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      SqrtBox["13"]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      SqrtBox["13"]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.842451519308299*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"3964f3f8-36b5-42fe-b48d-22347d38c7f4"],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "2"], " ", 
  RowBox[{"(", 
   RowBox[{"13", "+", 
    RowBox[{"3", " ", 
     SqrtBox["13"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.842451519500822*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"4be35689-1197-457e-a792-ec4346385c7c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Frobenius-Schur indicators", "Subsubsection",
 CellChangeTimes->{
  3.840717739031022*^9},ExpressionUUID->"6a97eab2-5bcf-4e78-8f6c-\
ea355aa8feef"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Kappa]", "[", "#", "]"}], "&"}], "/@", "obs"}]], "Input",
 CellChangeTimes->{{3.840717694364314*^9, 3.840717710012581*^9}, 
   3.8407177415074263`*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"aa7fcef2-b415-4cd9-ae85-ebbf0b727bcb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.842451519688435*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"c88fdb53-5444-4825-bd16-de3c1a87d2df"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Unitary fusion category?", "Subsubsection",
 CellChangeTimes->{{3.84071899936092*^9, 
  3.840719007002082*^9}},ExpressionUUID->"d1969c6e-e988-4f39-af07-\
196c1fe0f5f5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NpentagonQ", "&&", "NunitaryQ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Being", " ", "checked", " ", "numerically"}], ",", " ", 
    RowBox[{
    "can", " ", "check", " ", "exactly", " ", "by", " ", "removing", " ", 
     RowBox[{"leading", " ", "'"}], 
     RowBox[{"N", "'"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.840719009538295*^9, 3.840719040034535*^9}, {
  3.840719159594219*^9, 3.84071919230723*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"d76bf8bd-703c-44f3-808b-85bd6911b0f4"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.842451534497662*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"cb2f419e-0474-4702-9d80-cf3acced5f84"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Visualizations", "Subsubsection",
 CellChangeTimes->{{3.8407177928524723`*^9, 
  3.840717795892415*^9}},ExpressionUUID->"0767cf50-7c6b-4761-a0c4-\
c910cd4ca1e0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"X", "=", 
   RowBox[{"RandomSample", "[", "Fs", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"GraphicsGrid", "[", "\[IndentingNewLine]", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ArrayPlot", "[", 
       RowBox[{
        RowBox[{"ArrayReshape", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"Re", "[", "X", "]"}], "+", "1"}], "2"], ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "53"}], "}"}], ",", "\[Infinity]"}], "]"}], ",", 
        RowBox[{"ColorFunction", "\[Rule]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Blend", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"White", ",", "Green", ",", "Black"}], "}"}], ",", 
             "#"}], "]"}], "&"}], ")"}]}], ",", 
        RowBox[{"Frame", "\[Rule]", "False"}], ",", 
        RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"ArrayPlot", "[", 
       RowBox[{
        RowBox[{"ArrayReshape", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"Im", "[", "X", "]"}], "+", "1"}], "2"], ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "53"}], "}"}], ",", "\[Infinity]"}], "]"}], ",", 
        RowBox[{"ColorFunction", "\[Rule]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Blend", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"White", ",", "Green", ",", "Black"}], "}"}], ",", 
             "#"}], "]"}], "&"}], ")"}]}], ",", 
        RowBox[{"Frame", "\[Rule]", "False"}], ",", 
        RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}]}], "]"}]}], 
     "}"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ListPlot", "[", 
       RowBox[{
        RowBox[{"Re", "[", "X", "]"}], ",", 
        RowBox[{"PlotRange", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1.05"}], ",", "1.05"}], "}"}]}]}], "]"}], ",", 
      RowBox[{"ListPlot", "[", 
       RowBox[{
        RowBox[{"Im", "[", "X", "]"}], ",", 
        RowBox[{"PlotRange", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1.05"}], ",", "1.05"}], "}"}]}]}], "]"}]}], "}"}]}], 
   "}"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8279162519047813`*^9, 3.8279162552946043`*^9}, {
  3.827916377460034*^9, 3.827916379745572*^9}, {3.827916480020465*^9, 
  3.827916505369752*^9}, {3.827916542456006*^9, 3.827916585247593*^9}, {
  3.827916775419137*^9, 3.827916911204404*^9}, {3.828000702262329*^9, 
  3.828000707158712*^9}, {3.828000749830207*^9, 3.828000765846456*^9}, {
  3.828001849437989*^9, 3.828001860461204*^9}, {3.84071785124191*^9, 
  3.840717851671194*^9}, {3.840719887945444*^9, 3.840719890252556*^9}, {
  3.8407264277967997`*^9, 3.840726429303146*^9}, {3.842432378449607*^9, 
  3.842432402889587*^9}, {3.842439119837425*^9, 3.8424392326137753`*^9}, {
  3.842439303030253*^9, 3.842439408111589*^9}, {3.842439488327888*^9, 
  3.842439516791134*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"37dbedea-1149-42ac-808c-b2b4ec657174"],

Cell[BoxData[
 GraphicsBox[{{}, {{InsetBox[
      GraphicsBox[RasterBox[CompressedData["
1:eJzdnb+rVUcQxy/E4jUBW59V+kAKFdLIKwQLCQQsY6VgYWVpG7AW/wB7wda/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        "], {{0, 0}, {53, 27}}, {0, 1}],
       DisplayFunction->Identity,
       Frame->False,
       FrameLabel->{None, None},
       FrameTicks->{{None, None}, {None, None}},
       GridLinesStyle->Directive[
         GrayLevel[0.5, 0.4]],
       ImagePadding->{{16.15306122448979, 1.5}, {2.4623322831489247`, 
        1.4623322831489673`}},
       Method->{
        "DefaultBoundaryStyle" -> Automatic, 
         "DefaultGraphicsInteraction" -> {
          "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
           "Effects" -> {
            "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2},
              "Droplines" -> {
              "freeformCursorMode" -> True, 
               "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
         "DefaultPlotStyle" -> Automatic}], {192., -108.23692329734838}, 
      ImageScaled[{0.5, 0.5}], {360., 202.94423118252823}], InsetBox[
      GraphicsBox[RasterBox[CompressedData["
1:eJztXTtoVUEQfSJY2QgigpWNv8JGxUoiWhhQUAJCIKAo2AkS7PxgGkGstApp
LLQLiJ2VhVba+CkUhMAzahNJk84mhVG4F97CsDs7Zz77zIWA93jZ78zsfPft
vXpj6trWwWCwZ+Pv2Mbf338fvrk69+zMysTg37M2MfrePWvJOx+fPDK1Pvv9
g7idFH/w6NPThbvv+vF37xT++eK2y893fO3x0ffyfh+u75+/fW/YtzP6Lp8X
F6f2ETXfxXPTK7dervbtjL7rzasW16I3dPvT759c2rnvTZaea9vn4ru+3Llw
8PdP+Lxy37/acv3oqdfLPV5LtyeHh97OTC2Lx79y5fHH+y+Wir8fLp2dX1j+
FZbOc3TFnS8KR9FbSj+133PplotL6YTLF7V8hNqX1vGUHqj1pPC504uzkzPf
enz03W9eFJ7uO0p/6B6K77h8kY6zVo/V5vdWcNS5GUV/qO23FTxd55w9kuoJ
288f333iwI/++9H38vFY2UGldJWzU7h04qXXUXjpOrRm93HtKamcoeaVo+dS
uZQ797X1q1b0N5T9ojVOtP5D4dr+ilIcpa9S54v2eqL1cOt9sbIXrPVe7r5b
+aVR46fkrZccjqYPp+uA0iu89RypfOD67aPxRSt4Lf9S7XPlp7UcsNJbKLzU
b9b9f6nfySvuRo0HZUfXtkPRYalc4tJJa/5MLo7i0zSe4s2PUv0EzXdc+ZnS
s3ecNMVr95fiU6lewV0fK/sIFedN8dbyE6Lj3DhXtPFr4156eCt0joo7a+c1
Wc3LC+fqM6g8kGj2Dlf/0bIHUfzLbQelv9XaKdb0YCWfvfIHxi1vAS1XpXFS
1Hi4ejiXv9B+LS6enhfe/kluXoS0/dz3lH1U2g53PbX1QzSfeuWdluLa/kaU
/zCHe+VlaePUvNJ8tlbsJi+cy9dWdBsNl8pzdL/U91Hyfyg68dYTpH7L7omW
H4jCrfMMu4erD1jrD9y6Qsqvjl43ip5Tus3ZI9H8Nlr9buI2eG2cTpuvreuR
vdqn9F5vvwGFW+ettWYXoOogtMcZxa73ysOvPdekdXDccY4LrkVv2nLSyw6K
pndR8qq2bt1a/uT2EXWucelNWtfZmp1eim/mV8twr3NHSg/ceB8ll7j+z9q6
VKkfxipPUoserPhRW05ScRPUPQalOMof+7/mB3r5RVPcq+7eql/reIe2nPTi
F+15oeWV1n1Qtesvra/xxr30tChy0huXyjGuHw/ld/KK76P9lpQ/LcW97/Ns
1Y9Xq/dS7XP5BXVvVXQ8Wh1E92jlP+TkT9ovSg/Rvjc4h2utpzedoHCU/zNa
PWm0+0NQ+VGl/XLXnzqvW4mnWOUFcfFW41m5fkvzo9D9lraTGye3nVZwVD2F
dDxefEfZO975G9o4d9+16mW88By9Se9JqJWH1Pip70vj7Fw6z+kDpXoy6t4e
b36U1t3k6MfrHk6v/HlUHVMUP6d3PI67nl51ZF51wa3UiVjHo8cVp86XnJ9Z
m06kfBf1d2RQOLX+qR+J659Ej4fbDhe3Ph/ROOX30/59kyj6gDbu7S/1wlH8
mNInOr5D8W8pX6PvM6S+R+GlfrzaOG8r/oco/jRvvJX9KsVR4/S+v1eL3rTv
GdCOv7dChxRea9eg9ENtva5VXDuvaVzWOaVPVN0f+vfIpPxCyf9W7g1DnV+o
egduvzlc+rsJ6PFEwb3WAZUH2wp/dY80L8LqfhvrfJVo512tXqr1uw9Wemyp
n7l1vbp7SvkxGn2OCy6VM63vyx/ktQmP
        "], {{0, 0}, {53, 27}}, {0, 1}],
       DisplayFunction->Identity,
       Frame->False,
       FrameLabel->{None, None},
       FrameTicks->{{None, None}, {None, None}},
       GridLinesStyle->Directive[
         GrayLevel[0.5, 0.4]],
       ImagePadding->{{16.15306122448979, 1.5}, {2.4623322831489247`, 
        1.4623322831489673`}},
       Method->{
        "DefaultBoundaryStyle" -> Automatic, 
         "DefaultGraphicsInteraction" -> {
          "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
           "Effects" -> {
            "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2},
              "Droplines" -> {
              "freeformCursorMode" -> True, 
               "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
         "DefaultPlotStyle" -> Automatic}], {576., -108.23692329734838}, 
      ImageScaled[{0.5, 0.5}], {360., 202.94423118252823}]}, {InsetBox[
      GraphicsBox[{{}, 
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         0.004583333333333334], AbsoluteThickness[1.6], 
         PointBox[CompressedData["
1:eJxd2k+Mk3d+x/FHFZXmwMErcRhVHNwKVaMKtW6Xtm5Lm2cbdte7y+46WXbj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          "]]}, {{}, {}}},
       AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
       Axes->{True, True},
       AxesLabel->{None, None},
       AxesOrigin->{0., 0},
       DisplayFunction->Identity,
       Frame->{{False, False}, {False, False}},
       FrameLabel->{{None, None}, {None, None}},
       FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
       GridLines->{None, None},
       GridLinesStyle->Directive[
         GrayLevel[0.5, 0.4]],
       ImagePadding->{{16.15306122448979, 1.5}, {2.4623322831489247`, 
        1.4623322831489673`}},
       Method->{
        "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
         "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), "CopiedValueFunction" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& )}},
       PlotRange->{{0., 1431.}, {-1.05, 1.05}},
       PlotRangeClipping->True,
       PlotRangePadding->{{
          Scaled[0.02], 
          Scaled[0.02]}, {0, 0}},
       Ticks->{Automatic, Automatic}], {192., -324.71076989204516}, 
      ImageScaled[{0.5, 0.5}], {360., 202.9442311825282}], InsetBox[
      GraphicsBox[{{}, 
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         0.004583333333333334], AbsoluteThickness[1.6], 
         PointBox[CompressedData["
1:eJxd2z+MlGd+B/BXEYm2oJhIFFNQTCKUrCJ0miQkt0m4+E2OiycJF48v+Dy2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          "]]}, {{}, {}}},
       AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
       Axes->{True, True},
       AxesLabel->{None, None},
       AxesOrigin->{0., 0},
       DisplayFunction->Identity,
       Frame->{{False, False}, {False, False}},
       FrameLabel->{{None, None}, {None, None}},
       FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
       GridLines->{None, None},
       GridLinesStyle->Directive[
         GrayLevel[0.5, 0.4]],
       ImagePadding->{{16.15306122448979, 1.5}, {2.4623322831489247`, 
        1.4623322831489673`}},
       Method->{
        "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
         "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), "CopiedValueFunction" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& )}},
       PlotRange->{{0., 1431.}, {-1.05, 1.05}},
       PlotRangeClipping->True,
       PlotRangePadding->{{
          Scaled[0.02], 
          Scaled[0.02]}, {0, 0}},
       Ticks->{Automatic, Automatic}], {576., -324.71076989204516}, 
      ImageScaled[{0.5, 0.5}], {360., 202.9442311825282}]}}, {}},
  ImageSize->{
    UpTo[600], 
    UpTo[413]},
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{3.842451534971594*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"71b3d1be-1ef1-4f1b-a781-b10605911eda"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Fblk", "[", 
    RowBox[{"3", ",", "3", ",", "3"}], "]"}], "[", "3", "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8407179971100082`*^9, 3.840718025936262*^9}, {
  3.8424515431060266`*^9, 3.8424515584402113`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"9ab7b693-59ea-4372-a6ba-9509fab2d269"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         SqrtBox["13"]}], ")"}]}], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.550\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.55025052270033747436883686532382853329`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "4"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], 0.5502505227003375},
        "NumericalApproximation"],
       Root[-1 + 3 #^2 + #^4& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.550\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.55025052270033747436883686532382853329`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "4"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], 0.5502505227003375},
        "NumericalApproximation"],
       Root[-1 + 3 #^2 + #^4& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.550\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.55025052270033747436883686532382853329`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "4"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], 0.5502505227003375},
        "NumericalApproximation"],
       Root[-1 + 3 #^2 + #^4& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.550\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.55025052270033747436883686532382853329`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "4"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], 0.5502505227003375},
        "NumericalApproximation"],
       Root[-1 + 3 #^2 + #^4& , 2, 0]], 
      RowBox[{
       FractionBox["1", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"7", "-", 
         SqrtBox["13"]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SqrtBox["13"]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SqrtBox["13"]}], ")"}]}]},
     {
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.550\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.55025052270033747436883686532382853329`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "4"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], 0.5502505227003375},
        "NumericalApproximation"],
       Root[-1 + 3 #^2 + #^4& , 2, 0]], 
      RowBox[{
       FractionBox["1", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SqrtBox["13"]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SqrtBox["13"]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"7", "-", 
         SqrtBox["13"]}], ")"}]}]},
     {
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.550\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.55025052270033747436883686532382853329`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "4"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], 0.5502505227003375},
        "NumericalApproximation"],
       Root[-1 + 3 #^2 + #^4& , 2, 0]], 
      RowBox[{
       FractionBox["1", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SqrtBox["13"]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"7", "-", 
         SqrtBox["13"]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SqrtBox["13"]}], ")"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.84245153501271*^9, 3.8424515593229027`*^9}},
 CellLabel->
  "Out[17]//MatrixForm=",ExpressionUUID->"31713825-3420-42b6-b3d9-\
1b5fd62d36ca"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1920, 1119},
WindowMargins->{{1920, Automatic}, {25, Automatic}},
FrontEndVersion->"12.3 for Linux x86 (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"6a8b03eb-51f7-4c3c-bcbd-2b878ac31c53"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1378, 34, 141, "Input",ExpressionUUID->"2e0a17db-b4d7-4261-85dc-0212620666fc"],
Cell[1939, 56, 191, 3, 40, "Text",ExpressionUUID->"086a60b5-e987-4b97-a217-3ca5a6417226"],
Cell[CellGroupData[{
Cell[2155, 63, 1081, 31, 30, "Input",ExpressionUUID->"d2c33179-89a9-441e-ba72-5a374a315fb2"],
Cell[3239, 96, 4552, 129, 169, "Output",ExpressionUUID->"bde73d3a-aedc-43bc-b43e-d741c8fe0ca6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7828, 230, 161, 3, 45, "Subsubsection",ExpressionUUID->"7549b54b-b4be-4efb-bc86-4b0d086dde21"],
Cell[CellGroupData[{
Cell[8014, 237, 329, 8, 53, "Input",ExpressionUUID->"9b4c824e-d109-41ec-8c05-d0f8e37a4d75"],
Cell[8346, 247, 578, 19, 49, "Output",ExpressionUUID->"3964f3f8-36b5-42fe-b48d-22347d38c7f4"],
Cell[8927, 268, 280, 8, 49, "Output",ExpressionUUID->"4be35689-1197-457e-a792-ec4346385c7c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[9256, 282, 153, 3, 45, "Subsubsection",ExpressionUUID->"6a97eab2-5bcf-4e78-8f6c-ea355aa8feef"],
Cell[CellGroupData[{
Cell[9434, 289, 278, 6, 30, "Input",ExpressionUUID->"aa7fcef2-b415-4cd9-ae85-ebbf0b727bcb"],
Cell[9715, 297, 236, 5, 34, "Output",ExpressionUUID->"c88fdb53-5444-4825-bd16-de3c1a87d2df"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[10000, 308, 174, 3, 45, "Subsubsection",ExpressionUUID->"d1969c6e-e988-4f39-af07-196c1fe0f5f5"],
Cell[CellGroupData[{
Cell[10199, 315, 522, 11, 30, "Input",ExpressionUUID->"d76bf8bd-703c-44f3-808b-85bd6911b0f4"],
Cell[10724, 328, 152, 2, 34, "Output",ExpressionUUID->"cb2f419e-0474-4702-9d80-cf3acced5f84"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[10925, 336, 167, 3, 45, "Subsubsection",ExpressionUUID->"0767cf50-7c6b-4761-a0c4-c910cd4ca1e0"],
Cell[CellGroupData[{
Cell[11117, 343, 3187, 77, 164, "Input",ExpressionUUID->"37dbedea-1149-42ac-808c-b2b4ec657174"],
Cell[14307, 422, 18993, 352, 356, "Output",ExpressionUUID->"71b3d1be-1ef1-4f1b-a781-b10605911eda"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33337, 779, 357, 8, 30, "Input",ExpressionUUID->"9ab7b693-59ea-4372-a6ba-9509fab2d269"],
Cell[33697, 789, 7342, 210, 137, "Output",ExpressionUUID->"31713825-3420-42b6-b3d9-1b5fd62d36ca"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/Haagerup/H3Data.m <==
(* ::Package:: *)

(* ::Input::Initialization:: *)
obs=Range[0,5];unit=0;

V[a_,b_][c_]:=Count[{
{{0},{1},{2},{3},{4},{5}},
{{1},{2},{0},{4},{5},{3}},
{{2},{0},{1},{5},{3},{4}},
{{3},{5},{4},{0,3,4,5},{2,3,4,5},{1,3,4,5}},
{{4},{3},{5},{1,3,4,5},{0,3,4,5},{2,3,4,5}},
{{5},{4},{3},{2,3,4,5},{1,3,4,5},{0,3,4,5}}
}[[a+1,b+1]],c];

objNames=<|0->1,1->\[Alpha],2->\[Alpha]^2,3->\[Rho],4->\[Alpha] \[Rho],5->\[Alpha]^2 \[Rho]|>;

FData:={X0[0,0,0][0][1,0,1][1,0,1]->1,X0[0,0,1][1][1,0,1][1,1,1]->1,X0[0,0,2][2][1,0,1][1,2,1]->1,X0[0,0,3][3][1,0,1][1,3,1]->1,X0[0,0,4][4][1,0,1][1,4,1]->1,X0[0,0,5][5][1,0,1][1,5,1]->1,X0[0,1,0][1][1,1,1][1,1,1]->1,X0[0,1,1][2][1,1,1][1,2,1]->1,X0[0,1,2][0][1,1,1][1,0,1]->1,X0[0,1,3][4][1,1,1][1,4,1]->1,X0[0,1,4][5][1,1,1][1,5,1]->1,X0[0,1,5][3][1,1,1][1,3,1]->1,X0[0,2,0][2][1,2,1][1,2,1]->1,X0[0,2,1][0][1,2,1][1,0,1]->1,X0[0,2,2][1][1,2,1][1,1,1]->1,X0[0,2,3][5][1,2,1][1,5,1]->1,X0[0,2,4][3][1,2,1][1,3,1]->1,X0[0,2,5][4][1,2,1][1,4,1]->1,X0[0,3,0][3][1,3,1][1,3,1]->1,X0[0,3,1][5][1,3,1][1,5,1]->1,X0[0,3,2][4][1,3,1][1,4,1]->1,X0[0,3,3][0][1,3,1][1,0,1]->1,X0[0,3,3][3][1,3,1][1,3,1]->1,X0[0,3,3][4][1,3,1][1,4,1]->1,X0[0,3,3][5][1,3,1][1,5,1]->1,X0[0,3,4][2][1,3,1][1,2,1]->1,X0[0,3,4][3][1,3,1][1,3,1]->1,X0[0,3,4][4][1,3,1][1,4,1]->1,X0[0,3,4][5][1,3,1][1,5,1]->1,X0[0,3,5][1][1,3,1][1,1,1]->1,X0[0,3,5][3][1,3,1][1,3,1]->1,X0[0,3,5][4][1,3,1][1,4,1]->1,X0[0,3,5][5][1,3,1][1,5,1]->1,X0[0,4,0][4][1,4,1][1,4,1]->1,X0[0,4,1][3][1,4,1][1,3,1]->1,X0[0,4,2][5][1,4,1][1,5,1]->1,X0[0,4,3][1][1,4,1][1,1,1]->1,X0[0,4,3][3][1,4,1][1,3,1]->1,X0[0,4,3][4][1,4,1][1,4,1]->1,X0[0,4,3][5][1,4,1][1,5,1]->1,X0[0,4,4][0][1,4,1][1,0,1]->1,X0[0,4,4][3][1,4,1][1,3,1]->1,X0[0,4,4][4][1,4,1][1,4,1]->1,X0[0,4,4][5][1,4,1][1,5,1]->1,X0[0,4,5][2][1,4,1][1,2,1]->1,X0[0,4,5][3][1,4,1][1,3,1]->1,X0[0,4,5][4][1,4,1][1,4,1]->1,X0[0,4,5][5][1,4,1][1,5,1]->1,X0[0,5,0][5][1,5,1][1,5,1]->1,X0[0,5,1][4][1,5,1][1,4,1]->1,X0[0,5,2][3][1,5,1][1,3,1]->1,X0[0,5,3][2][1,5,1][1,2,1]->1,X0[0,5,3][3][1,5,1][1,3,1]->1,X0[0,5,3][4][1,5,1][1,4,1]->1,X0[0,5,3][5][1,5,1][1,5,1]->1,X0[0,5,4][1][1,5,1][1,1,1]->1,X0[0,5,4][3][1,5,1][1,3,1]->1,X0[0,5,4][4][1,5,1][1,4,1]->1,X0[0,5,4][5][1,5,1][1,5,1]->1,X0[0,5,5][0][1,5,1][1,0,1]->1,X0[0,5,5][3][1,5,1][1,3,1]->1,X0[0,5,5][4][1,5,1][1,4,1]->1,X0[0,5,5][5][1,5,1][1,5,1]->1,X0[1,0,0][1][1,1,1][1,0,1]->1,X0[1,0,1][2][1,1,1][1,1,1]->1,X0[1,0,2][0][1,1,1][1,2,1]->1,X0[1,0,3][4][1,1,1][1,3,1]->1,X0[1,0,4][5][1,1,1][1,4,1]->1,X0[1,0,5][3][1,1,1][1,5,1]->1,X0[1,1,0][2][1,2,1][1,1,1]->1,X0[1,1,1][0][1,2,1][1,2,1]->1,X0[1,1,2][1][1,2,1][1,0,1]->1,X0[1,1,3][5][1,2,1][1,4,1]->1,X0[1,1,4][3][1,2,1][1,5,1]->1,X0[1,1,5][4][1,2,1][1,3,1]->1,X0[1,2,0][0][1,0,1][1,2,1]->1,X0[1,2,1][1][1,0,1][1,0,1]->1,X0[1,2,2][2][1,0,1][1,1,1]->1,X0[1,2,3][3][1,0,1][1,5,1]->1,X0[1,2,4][4][1,0,1][1,3,1]->1,X0[1,2,5][5][1,0,1][1,4,1]->1,X0[1,3,0][4][1,4,1][1,3,1]->1,X0[1,3,1][3][1,4,1][1,5,1]->1,X0[1,3,2][5][1,4,1][1,4,1]->1,X0[1,3,3][1][1,4,1][1,0,1]->1,X0[1,3,3][4][1,4,1][1,3,1]->1,X0[1,3,3][5][1,4,1][1,4,1]->1,X0[1,3,3][3][1,4,1][1,5,1]->1,X0[1,3,4][0][1,4,1][1,2,1]->1,X0[1,3,4][4][1,4,1][1,3,1]->1,X0[1,3,4][5][1,4,1][1,4,1]->1,X0[1,3,4][3][1,4,1][1,5,1]->1,X0[1,3,5][2][1,4,1][1,1,1]->1,X0[1,3,5][4][1,4,1][1,3,1]->1,X0[1,3,5][5][1,4,1][1,4,1]->1,X0[1,3,5][3][1,4,1][1,5,1]->1,X0[1,4,0][5][1,5,1][1,4,1]->1,X0[1,4,1][4][1,5,1][1,3,1]->1,X0[1,4,2][3][1,5,1][1,5,1]->1,X0[1,4,3][2][1,5,1][1,1,1]->1,X0[1,4,3][4][1,5,1][1,3,1]->1,X0[1,4,3][5][1,5,1][1,4,1]->1,X0[1,4,3][3][1,5,1][1,5,1]->1,X0[1,4,4][1][1,5,1][1,0,1]->1,X0[1,4,4][4][1,5,1][1,3,1]->1,X0[1,4,4][5][1,5,1][1,4,1]->1,X0[1,4,4][3][1,5,1][1,5,1]->1,X0[1,4,5][0][1,5,1][1,2,1]->1,X0[1,4,5][4][1,5,1][1,3,1]->1,X0[1,4,5][5][1,5,1][1,4,1]->1,X0[1,4,5][3][1,5,1][1,5,1]->1,X0[1,5,0][3][1,3,1][1,5,1]->1,X0[1,5,1][5][1,3,1][1,4,1]->1,X0[1,5,2][4][1,3,1][1,3,1]->1,X0[1,5,3][0][1,3,1][1,2,1]->1,X0[1,5,3][4][1,3,1][1,3,1]->1,X0[1,5,3][5][1,3,1][1,4,1]->1,X0[1,5,3][3][1,3,1][1,5,1]->1,X0[1,5,4][2][1,3,1][1,1,1]->1,X0[1,5,4][4][1,3,1][1,3,1]->1,X0[1,5,4][5][1,3,1][1,4,1]->1,X0[1,5,4][3][1,3,1][1,5,1]->1,X0[1,5,5][1][1,3,1][1,0,1]->1,X0[1,5,5][4][1,3,1][1,3,1]->1,X0[1,5,5][5][1,3,1][1,4,1]->1,X0[1,5,5][3][1,3,1][1,5,1]->1,X0[2,0,0][2][1,2,1][1,0,1]->1,X0[2,0,1][0][1,2,1][1,1,1]->1,X0[2,0,2][1][1,2,1][1,2,1]->1,X0[2,0,3][5][1,2,1][1,3,1]->1,X0[2,0,4][3][1,2,1][1,4,1]->1,X0[2,0,5][4][1,2,1][1,5,1]->1,X0[2,1,0][0][1,0,1][1,1,1]->1,X0[2,1,1][1][1,0,1][1,2,1]->1,X0[2,1,2][2][1,0,1][1,0,1]->1,X0[2,1,3][3][1,0,1][1,4,1]->1,X0[2,1,4][4][1,0,1][1,5,1]->1,X0[2,1,5][5][1,0,1][1,3,1]->1,X0[2,2,0][1][1,1,1][1,2,1]->1,X0[2,2,1][2][1,1,1][1,0,1]->1,X0[2,2,2][0][1,1,1][1,1,1]->1,X0[2,2,3][4][1,1,1][1,5,1]->1,X0[2,2,4][5][1,1,1][1,3,1]->1,X0[2,2,5][3][1,1,1][1,4,1]->1,X0[2,3,0][5][1,5,1][1,3,1]->1,X0[2,3,1][4][1,5,1][1,5,1]->1,X0[2,3,2][3][1,5,1][1,4,1]->1,X0[2,3,3][2][1,5,1][1,0,1]->1,X0[2,3,3][5][1,5,1][1,3,1]->1,X0[2,3,3][3][1,5,1][1,4,1]->1,X0[2,3,3][4][1,5,1][1,5,1]->1,X0[2,3,4][1][1,5,1][1,2,1]->1,X0[2,3,4][5][1,5,1][1,3,1]->1,X0[2,3,4][3][1,5,1][1,4,1]->1,X0[2,3,4][4][1,5,1][1,5,1]->1,X0[2,3,5][0][1,5,1][1,1,1]->1,X0[2,3,5][5][1,5,1][1,3,1]->1,X0[2,3,5][3][1,5,1][1,4,1]->1,X0[2,3,5][4][1,5,1][1,5,1]->1,X0[2,4,0][3][1,3,1][1,4,1]->1,X0[2,4,1][5][1,3,1][1,3,1]->1,X0[2,4,2][4][1,3,1][1,5,1]->1,X0[2,4,3][0][1,3,1][1,1,1]->1,X0[2,4,3][5][1,3,1][1,3,1]->1,X0[2,4,3][3][1,3,1][1,4,1]->1,X0[2,4,3][4][1,3,1][1,5,1]->1,X0[2,4,4][2][1,3,1][1,0,1]->1,X0[2,4,4][5][1,3,1][1,3,1]->1,X0[2,4,4][3][1,3,1][1,4,1]->1,X0[2,4,4][4][1,3,1][1,5,1]->1,X0[2,4,5][1][1,3,1][1,2,1]->1,X0[2,4,5][5][1,3,1][1,3,1]->1,X0[2,4,5][3][1,3,1][1,4,1]->1,X0[2,4,5][4][1,3,1][1,5,1]->1,X0[2,5,0][4][1,4,1][1,5,1]->1,X0[2,5,1][3][1,4,1][1,4,1]->1,X0[2,5,2][5][1,4,1][1,3,1]->1,X0[2,5,3][1][1,4,1][1,2,1]->1,X0[2,5,3][5][1,4,1][1,3,1]->1,X0[2,5,3][3][1,4,1][1,4,1]->1,X0[2,5,3][4][1,4,1][1,5,1]->1,X0[2,5,4][0][1,4,1][1,1,1]->1,X0[2,5,4][5][1,4,1][1,3,1]->1,X0[2,5,4][3][1,4,1][1,4,1]->1,X0[2,5,4][4][1,4,1][1,5,1]->1,X0[2,5,5][2][1,4,1][1,0,1]->1,X0[2,5,5][5][1,4,1][1,3,1]->1,X0[2,5,5][3][1,4,1][1,4,1]->1,X0[2,5,5][4][1,4,1][1,5,1]->1,X0[3,0,0][3][1,3,1][1,0,1]->1,X0[3,0,1][5][1,3,1][1,1,1]->1,X0[3,0,2][4][1,3,1][1,2,1]->1,X0[3,0,3][0][1,3,1][1,3,1]->1,X0[3,0,3][3][1,3,1][1,3,1]->1,X0[3,0,3][4][1,3,1][1,3,1]->1,X0[3,0,3][5][1,3,1][1,3,1]->1,X0[3,0,4][2][1,3,1][1,4,1]->1,X0[3,0,4][3][1,3,1][1,4,1]->1,X0[3,0,4][4][1,3,1][1,4,1]->1,X0[3,0,4][5][1,3,1][1,4,1]->1,X0[3,0,5][1][1,3,1][1,5,1]->1,X0[3,0,5][3][1,3,1][1,5,1]->1,X0[3,0,5][4][1,3,1][1,5,1]->1,X0[3,0,5][5][1,3,1][1,5,1]->1,X0[3,1,0][5][1,5,1][1,1,1]->1,X0[3,1,1][4][1,5,1][1,2,1]->1,X0[3,1,2][3][1,5,1][1,0,1]->1,X0[3,1,3][2][1,5,1][1,4,1]->1,X0[3,1,3][3][1,5,1][1,4,1]->1,X0[3,1,3][4][1,5,1][1,4,1]->1,X0[3,1,3][5][1,5,1][1,4,1]->1,X0[3,1,4][1][1,5,1][1,5,1]->1,X0[3,1,4][3][1,5,1][1,5,1]->1,X0[3,1,4][4][1,5,1][1,5,1]->1,X0[3,1,4][5][1,5,1][1,5,1]->1,X0[3,1,5][0][1,5,1][1,3,1]->1,X0[3,1,5][3][1,5,1][1,3,1]->1,X0[3,1,5][4][1,5,1][1,3,1]->1,X0[3,1,5][5][1,5,1][1,3,1]->1,X0[3,2,0][4][1,4,1][1,2,1]->1,X0[3,2,1][3][1,4,1][1,0,1]->1,X0[3,2,2][5][1,4,1][1,1,1]->1,X0[3,2,3][1][1,4,1][1,5,1]->1,X0[3,2,3][3][1,4,1][1,5,1]->1,X0[3,2,3][4][1,4,1][1,5,1]->1,X0[3,2,3][5][1,4,1][1,5,1]->1,X0[3,2,4][0][1,4,1][1,3,1]->1,X0[3,2,4][3][1,4,1][1,3,1]->1,X0[3,2,4][4][1,4,1][1,3,1]->1,X0[3,2,4][5][1,4,1][1,3,1]->1,X0[3,2,5][2][1,4,1][1,4,1]->1,X0[3,2,5][3][1,4,1][1,4,1]->1,X0[3,2,5][4][1,4,1][1,4,1]->1,X0[3,2,5][5][1,4,1][1,4,1]->1,X0[3,3,0][0][1,0,1][1,3,1]->1,X0[3,3,0][3][1,3,1][1,3,1]->1,X0[3,3,0][4][1,4,1][1,3,1]->1,X0[3,3,0][5][1,5,1][1,3,1]->1,X0[3,3,1][1][1,0,1][1,5,1]->1,X0[3,3,1][5][1,3,1][1,5,1]->1,X0[3,3,1][3][1,4,1][1,5,1]->1,X0[3,3,1][4][1,5,1][1,5,1]->1,X0[3,3,2][2][1,0,1][1,4,1]->1,X0[3,3,2][4][1,3,1][1,4,1]->1,X0[3,3,2][5][1,4,1][1,4,1]->1,X0[3,3,2][3][1,5,1][1,4,1]->1,X0[3,3,3][3][1,0,1][1,0,1]->1/2 (-3+Sqrt[13]),X0[3,3,3][3][1,0,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,3,3][3][1,0,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,3,3][3][1,0,1][1,5,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,3,3][3][1,3,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,3,3][0][1,3,1][1,3,1]->1,X0[3,3,3][3][1,3,1][1,3,1]->1/3 (2-Sqrt[13]),X0[3,3,3][4][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,3,3][5][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,3,3][3][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,3,3][4][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,3,3][5][1,3,1][1,4,1]->1/6 (1+Sqrt[13]),X0[3,3,3][3][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,3,3][4][1,3,1][1,5,1]->1/6 (1+Sqrt[13]),X0[3,3,3][5][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,3,3][3][1,4,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,3,3][3][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,3,3][4][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,3,3][5][1,4,1][1,3,1]->1/6 (1+Sqrt[13]),X0[3,3,3][3][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,3,3][4][1,4,1][1,4,1]->1/6 (1+Sqrt[13]),X0[3,3,3][5][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,3,3][1][1,4,1][1,5,1]->1,X0[3,3,3][3][1,4,1][1,5,1]->1/3 (2-Sqrt[13]),X0[3,3,3][4][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,3,3][5][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,3,3][3][1,5,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,3,3][3][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,3,3][4][1,5,1][1,3,1]->1/6 (1+Sqrt[13]),X0[3,3,3][5][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,3,3][2][1,5,1][1,4,1]->1,X0[3,3,3][3][1,5,1][1,4,1]->1/3 (2-Sqrt[13]),X0[3,3,3][4][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,3,3][5][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,3,3][3][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,3,3][4][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,3,3][5][1,5,1][1,5,1]->1/6 (1+Sqrt[13]),X0[3,3,4][4][1,0,1][1,2,1]->1/2 (-3+Sqrt[13]),X0[3,3,4][4][1,0,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,3,4][4][1,0,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,3,4][4][1,0,1][1,5,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,3,4][4][1,3,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,3,4][3][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,3,4][4][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,3,4][5][1,3,1][1,3,1]->1/6 (1+Sqrt[13]),X0[3,3,4][2][1,3,1][1,4,1]->1,X0[3,3,4][3][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,3,4][4][1,3,1][1,4,1]->1/3 (2-Sqrt[13]),X0[3,3,4][5][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,3,4][3][1,3,1][1,5,1]->1/6 (1+Sqrt[13]),X0[3,3,4][4][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,3,4][5][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,3,4][4][1,4,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,3,4][0][1,4,1][1,3,1]->1,X0[3,3,4][3][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,3,4][4][1,4,1][1,3,1]->1/3 (2-Sqrt[13]),X0[3,3,4][5][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,3,4][3][1,4,1][1,4,1]->1/6 (1+Sqrt[13]),X0[3,3,4][4][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,3,4][5][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,3,4][3][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,3,4][4][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,3,4][5][1,4,1][1,5,1]->1/6 (1+Sqrt[13]),X0[3,3,4][4][1,5,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,3,4][3][1,5,1][1,3,1]->1/6 (1+Sqrt[13]),X0[3,3,4][4][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,3,4][5][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,3,4][3][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,3,4][4][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,3,4][5][1,5,1][1,4,1]->1/6 (1+Sqrt[13]),X0[3,3,4][1][1,5,1][1,5,1]->1,X0[3,3,4][3][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,3,4][4][1,5,1][1,5,1]->1/3 (2-Sqrt[13]),X0[3,3,4][5][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,3,5][5][1,0,1][1,1,1]->1/2 (-3+Sqrt[13]),X0[3,3,5][5][1,0,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,3,5][5][1,0,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,3,5][5][1,0,1][1,5,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,3,5][5][1,3,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,3,5][3][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,3,5][4][1,3,1][1,3,1]->1/6 (1+Sqrt[13]),X0[3,3,5][5][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,3,5][3][1,3,1][1,4,1]->1/6 (1+Sqrt[13]),X0[3,3,5][4][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,3,5][5][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,3,5][1][1,3,1][1,5,1]->1,X0[3,3,5][3][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,3,5][4][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,3,5][5][1,3,1][1,5,1]->1/3 (2-Sqrt[13]),X0[3,3,5][5][1,4,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,3,5][3][1,4,1][1,3,1]->1/6 (1+Sqrt[13]),X0[3,3,5][4][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,3,5][5][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,3,5][2][1,4,1][1,4,1]->1,X0[3,3,5][3][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,3,5][4][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,3,5][5][1,4,1][1,4,1]->1/3 (2-Sqrt[13]),X0[3,3,5][3][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,3,5][4][1,4,1][1,5,1]->1/6 (1+Sqrt[13]),X0[3,3,5][5][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,3,5][5][1,5,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,3,5][0][1,5,1][1,3,1]->1,X0[3,3,5][3][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,3,5][4][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,3,5][5][1,5,1][1,3,1]->1/3 (2-Sqrt[13]),X0[3,3,5][3][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,3,5][4][1,5,1][1,4,1]->1/6 (1+Sqrt[13]),X0[3,3,5][5][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,3,5][3][1,5,1][1,5,1]->1/6 (1+Sqrt[13]),X0[3,3,5][4][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,3,5][5][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,4,0][2][1,2,1][1,4,1]->1,X0[3,4,0][3][1,3,1][1,4,1]->1,X0[3,4,0][4][1,4,1][1,4,1]->1,X0[3,4,0][5][1,5,1][1,4,1]->1,X0[3,4,1][0][1,2,1][1,3,1]->1,X0[3,4,1][5][1,3,1][1,3,1]->1,X0[3,4,1][3][1,4,1][1,3,1]->1,X0[3,4,1][4][1,5,1][1,3,1]->1,X0[3,4,2][1][1,2,1][1,5,1]->1,X0[3,4,2][4][1,3,1][1,5,1]->1,X0[3,4,2][5][1,4,1][1,5,1]->1,X0[3,4,2][3][1,5,1][1,5,1]->1,X0[3,4,3][5][1,2,1][1,1,1]->1/2 (-3+Sqrt[13]),X0[3,4,3][5][1,2,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,4,3][5][1,2,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,4,3][5][1,2,1][1,5,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,4,3][5][1,3,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,4,3][0][1,3,1][1,3,1]->1,X0[3,4,3][3][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,4,3][4][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,4,3][5][1,3,1][1,3,1]->1/3 (2-Sqrt[13]),X0[3,4,3][3][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,4,3][4][1,3,1][1,4,1]->1/6 (1+Sqrt[13]),X0[3,4,3][5][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,4,3][3][1,3,1][1,5,1]->1/6 (1+Sqrt[13]),X0[3,4,3][4][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,4,3][5][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,4,3][5][1,4,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,4,3][3][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,4,3][4][1,4,1][1,3,1]->1/6 (1+Sqrt[13]),X0[3,4,3][5][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,4,3][3][1,4,1][1,4,1]->1/6 (1+Sqrt[13]),X0[3,4,3][4][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,4,3][5][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,4,3][1][1,4,1][1,5,1]->1,X0[3,4,3][3][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,4,3][4][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,4,3][5][1,4,1][1,5,1]->1/3 (2-Sqrt[13]),X0[3,4,3][5][1,5,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,4,3][3][1,5,1][1,3,1]->1/6 (1+Sqrt[13]),X0[3,4,3][4][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,4,3][5][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,4,3][2][1,5,1][1,4,1]->1,X0[3,4,3][3][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,4,3][4][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,4,3][5][1,5,1][1,4,1]->1/3 (2-Sqrt[13]),X0[3,4,3][3][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,4,3][4][1,5,1][1,5,1]->1/6 (1+Sqrt[13]),X0[3,4,3][5][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,4,4][3][1,2,1][1,0,1]->1/2 (-3+Sqrt[13]),X0[3,4,4][3][1,2,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,4,4][3][1,2,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,4,4][3][1,2,1][1,5,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,4,4][3][1,3,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,4,4][3][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,4,4][4][1,3,1][1,3,1]->1/6 (1+Sqrt[13]),X0[3,4,4][5][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,4,4][2][1,3,1][1,4,1]->1,X0[3,4,4][3][1,3,1][1,4,1]->1/3 (2-Sqrt[13]),X0[3,4,4][4][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,4,4][5][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,4,4][3][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,4,4][4][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,4,4][5][1,3,1][1,5,1]->1/6 (1+Sqrt[13]),X0[3,4,4][3][1,4,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,4,4][0][1,4,1][1,3,1]->1,X0[3,4,4][3][1,4,1][1,3,1]->1/3 (2-Sqrt[13]),X0[3,4,4][4][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,4,4][5][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,4,4][3][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,4,4][4][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,4,4][5][1,4,1][1,4,1]->1/6 (1+Sqrt[13]),X0[3,4,4][3][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,4,4][4][1,4,1][1,5,1]->1/6 (1+Sqrt[13]),X0[3,4,4][5][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,4,4][3][1,5,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,4,4][3][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,4,4][4][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,4,4][5][1,5,1][1,3,1]->1/6 (1+Sqrt[13]),X0[3,4,4][3][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,4,4][4][1,5,1][1,4,1]->1/6 (1+Sqrt[13]),X0[3,4,4][5][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,4,4][1][1,5,1][1,5,1]->1,X0[3,4,4][3][1,5,1][1,5,1]->1/3 (2-Sqrt[13]),X0[3,4,4][4][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,4,4][5][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,4,5][4][1,2,1][1,2,1]->1/2 (-3+Sqrt[13]),X0[3,4,5][4][1,2,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,4,5][4][1,2,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,4,5][4][1,2,1][1,5,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,4,5][4][1,3,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,4,5][3][1,3,1][1,3,1]->1/6 (1+Sqrt[13]),X0[3,4,5][4][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,4,5][5][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,4,5][3][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,4,5][4][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,4,5][5][1,3,1][1,4,1]->1/6 (1+Sqrt[13]),X0[3,4,5][1][1,3,1][1,5,1]->1,X0[3,4,5][3][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,4,5][4][1,3,1][1,5,1]->1/3 (2-Sqrt[13]),X0[3,4,5][5][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,4,5][4][1,4,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,4,5][3][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,4,5][4][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,4,5][5][1,4,1][1,3,1]->1/6 (1+Sqrt[13]),X0[3,4,5][2][1,4,1][1,4,1]->1,X0[3,4,5][3][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,4,5][4][1,4,1][1,4,1]->1/3 (2-Sqrt[13]),X0[3,4,5][5][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,4,5][3][1,4,1][1,5,1]->1/6 (1+Sqrt[13]),X0[3,4,5][4][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,4,5][5][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,4,5][4][1,5,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,4,5][0][1,5,1][1,3,1]->1,X0[3,4,5][3][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,4,5][4][1,5,1][1,3,1]->1/3 (2-Sqrt[13]),X0[3,4,5][5][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,4,5][3][1,5,1][1,4,1]->1/6 (1+Sqrt[13]),X0[3,4,5][4][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,4,5][5][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,4,5][3][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,4,5][4][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,4,5][5][1,5,1][1,5,1]->1/6 (1+Sqrt[13]),X0[3,5,0][1][1,1,1][1,5,1]->1,X0[3,5,0][3][1,3,1][1,5,1]->1,X0[3,5,0][4][1,4,1][1,5,1]->1,X0[3,5,0][5][1,5,1][1,5,1]->1,X0[3,5,1][2][1,1,1][1,4,1]->1,X0[3,5,1][5][1,3,1][1,4,1]->1,X0[3,5,1][3][1,4,1][1,4,1]->1,X0[3,5,1][4][1,5,1][1,4,1]->1,X0[3,5,2][0][1,1,1][1,3,1]->1,X0[3,5,2][4][1,3,1][1,3,1]->1,X0[3,5,2][5][1,4,1][1,3,1]->1,X0[3,5,2][3][1,5,1][1,3,1]->1,X0[3,5,3][4][1,1,1][1,2,1]->1/2 (-3+Sqrt[13]),X0[3,5,3][4][1,1,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,5,3][4][1,1,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,5,3][4][1,1,1][1,5,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,5,3][4][1,3,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,5,3][0][1,3,1][1,3,1]->1,X0[3,5,3][3][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,5,3][4][1,3,1][1,3,1]->1/3 (2-Sqrt[13]),X0[3,5,3][5][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,5,3][3][1,3,1][1,4,1]->1/6 (1+Sqrt[13]),X0[3,5,3][4][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,5,3][5][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,5,3][3][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,5,3][4][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,5,3][5][1,3,1][1,5,1]->1/6 (1+Sqrt[13]),X0[3,5,3][4][1,4,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,5,3][3][1,4,1][1,3,1]->1/6 (1+Sqrt[13]),X0[3,5,3][4][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,5,3][5][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,5,3][3][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,5,3][4][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,5,3][5][1,4,1][1,4,1]->1/6 (1+Sqrt[13]),X0[3,5,3][1][1,4,1][1,5,1]->1,X0[3,5,3][3][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,5,3][4][1,4,1][1,5,1]->1/3 (2-Sqrt[13]),X0[3,5,3][5][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,5,3][4][1,5,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,5,3][3][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,5,3][4][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,5,3][5][1,5,1][1,3,1]->1/6 (1+Sqrt[13]),X0[3,5,3][2][1,5,1][1,4,1]->1,X0[3,5,3][3][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,5,3][4][1,5,1][1,4,1]->1/3 (2-Sqrt[13]),X0[3,5,3][5][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,5,3][3][1,5,1][1,5,1]->1/6 (1+Sqrt[13]),X0[3,5,3][4][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,5,3][5][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,5,4][5][1,1,1][1,1,1]->1/2 (-3+Sqrt[13]),X0[3,5,4][5][1,1,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,5,4][5][1,1,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,5,4][5][1,1,1][1,5,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,5,4][5][1,3,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,5,4][3][1,3,1][1,3,1]->1/6 (1+Sqrt[13]),X0[3,5,4][4][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,5,4][5][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,5,4][2][1,3,1][1,4,1]->1,X0[3,5,4][3][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,5,4][4][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,5,4][5][1,3,1][1,4,1]->1/3 (2-Sqrt[13]),X0[3,5,4][3][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,5,4][4][1,3,1][1,5,1]->1/6 (1+Sqrt[13]),X0[3,5,4][5][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,5,4][5][1,4,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,5,4][0][1,4,1][1,3,1]->1,X0[3,5,4][3][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,5,4][4][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,5,4][5][1,4,1][1,3,1]->1/3 (2-Sqrt[13]),X0[3,5,4][3][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,5,4][4][1,4,1][1,4,1]->1/6 (1+Sqrt[13]),X0[3,5,4][5][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,5,4][3][1,4,1][1,5,1]->1/6 (1+Sqrt[13]),X0[3,5,4][4][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,5,4][5][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,5,4][5][1,5,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,5,4][3][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,5,4][4][1,5,1][1,3,1]->1/6 (1+Sqrt[13]),X0[3,5,4][5][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,5,4][3][1,5,1][1,4,1]->1/6 (1+Sqrt[13]),X0[3,5,4][4][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,5,4][5][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,5,4][1][1,5,1][1,5,1]->1,X0[3,5,4][3][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,5,4][4][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,5,4][5][1,5,1][1,5,1]->1/3 (2-Sqrt[13]),X0[3,5,5][3][1,1,1][1,0,1]->1/2 (-3+Sqrt[13]),X0[3,5,5][3][1,1,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,5,5][3][1,1,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,5,5][3][1,1,1][1,5,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,5,5][3][1,3,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,5,5][3][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,5,5][4][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,5,5][5][1,3,1][1,3,1]->1/6 (1+Sqrt[13]),X0[3,5,5][3][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,5,5][4][1,3,1][1,4,1]->1/6 (1+Sqrt[13]),X0[3,5,5][5][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,5,5][1][1,3,1][1,5,1]->1,X0[3,5,5][3][1,3,1][1,5,1]->1/3 (2-Sqrt[13]),X0[3,5,5][4][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,5,5][5][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,5,5][3][1,4,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,5,5][3][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,5,5][4][1,4,1][1,3,1]->1/6 (1+Sqrt[13]),X0[3,5,5][5][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,5,5][2][1,4,1][1,4,1]->1,X0[3,5,5][3][1,4,1][1,4,1]->1/3 (2-Sqrt[13]),X0[3,5,5][4][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,5,5][5][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,5,5][3][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,5,5][4][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,5,5][5][1,4,1][1,5,1]->1/6 (1+Sqrt[13]),X0[3,5,5][3][1,5,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[3,5,5][0][1,5,1][1,3,1]->1,X0[3,5,5][3][1,5,1][1,3,1]->1/3 (2-Sqrt[13]),X0[3,5,5][4][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,5,5][5][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,5,5][3][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[3,5,5][4][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,5,5][5][1,5,1][1,4,1]->1/6 (1+Sqrt[13]),X0[3,5,5][3][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[3,5,5][4][1,5,1][1,5,1]->1/6 (1+Sqrt[13]),X0[3,5,5][5][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,0,0][4][1,4,1][1,0,1]->1,X0[4,0,1][3][1,4,1][1,1,1]->1,X0[4,0,2][5][1,4,1][1,2,1]->1,X0[4,0,3][1][1,4,1][1,3,1]->1,X0[4,0,3][3][1,4,1][1,3,1]->1,X0[4,0,3][4][1,4,1][1,3,1]->1,X0[4,0,3][5][1,4,1][1,3,1]->1,X0[4,0,4][0][1,4,1][1,4,1]->1,X0[4,0,4][3][1,4,1][1,4,1]->1,X0[4,0,4][4][1,4,1][1,4,1]->1,X0[4,0,4][5][1,4,1][1,4,1]->1,X0[4,0,5][2][1,4,1][1,5,1]->1,X0[4,0,5][3][1,4,1][1,5,1]->1,X0[4,0,5][4][1,4,1][1,5,1]->1,X0[4,0,5][5][1,4,1][1,5,1]->1,X0[4,1,0][3][1,3,1][1,1,1]->1,X0[4,1,1][5][1,3,1][1,2,1]->1,X0[4,1,2][4][1,3,1][1,0,1]->1,X0[4,1,3][0][1,3,1][1,4,1]->1,X0[4,1,3][3][1,3,1][1,4,1]->1,X0[4,1,3][4][1,3,1][1,4,1]->1,X0[4,1,3][5][1,3,1][1,4,1]->1,X0[4,1,4][2][1,3,1][1,5,1]->1,X0[4,1,4][3][1,3,1][1,5,1]->1,X0[4,1,4][4][1,3,1][1,5,1]->1,X0[4,1,4][5][1,3,1][1,5,1]->1,X0[4,1,5][1][1,3,1][1,3,1]->1,X0[4,1,5][3][1,3,1][1,3,1]->1,X0[4,1,5][4][1,3,1][1,3,1]->1,X0[4,1,5][5][1,3,1][1,3,1]->1,X0[4,2,0][5][1,5,1][1,2,1]->1,X0[4,2,1][4][1,5,1][1,0,1]->1,X0[4,2,2][3][1,5,1][1,1,1]->1,X0[4,2,3][2][1,5,1][1,5,1]->1,X0[4,2,3][3][1,5,1][1,5,1]->1,X0[4,2,3][4][1,5,1][1,5,1]->1,X0[4,2,3][5][1,5,1][1,5,1]->1,X0[4,2,4][1][1,5,1][1,3,1]->1,X0[4,2,4][3][1,5,1][1,3,1]->1,X0[4,2,4][4][1,5,1][1,3,1]->1,X0[4,2,4][5][1,5,1][1,3,1]->1,X0[4,2,5][0][1,5,1][1,4,1]->1,X0[4,2,5][3][1,5,1][1,4,1]->1,X0[4,2,5][4][1,5,1][1,4,1]->1,X0[4,2,5][5][1,5,1][1,4,1]->1,X0[4,3,0][1][1,1,1][1,3,1]->1,X0[4,3,0][3][1,3,1][1,3,1]->1,X0[4,3,0][4][1,4,1][1,3,1]->1,X0[4,3,0][5][1,5,1][1,3,1]->1,X0[4,3,1][2][1,1,1][1,5,1]->1,X0[4,3,1][5][1,3,1][1,5,1]->1,X0[4,3,1][3][1,4,1][1,5,1]->1,X0[4,3,1][4][1,5,1][1,5,1]->1,X0[4,3,2][0][1,1,1][1,4,1]->1,X0[4,3,2][4][1,3,1][1,4,1]->1,X0[4,3,2][5][1,4,1][1,4,1]->1,X0[4,3,2][3][1,5,1][1,4,1]->1,X0[4,3,3][4][1,1,1][1,0,1]->1/2 (-3+Sqrt[13]),X0[4,3,3][4][1,1,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,3,3][4][1,1,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,3,3][4][1,1,1][1,5,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,3,3][4][1,3,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,3,3][3][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,3,3][4][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,3,3][5][1,3,1][1,3,1]->1/6 (1+Sqrt[13]),X0[4,3,3][0][1,3,1][1,4,1]->1,X0[4,3,3][3][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,3,3][4][1,3,1][1,4,1]->1/3 (2-Sqrt[13]),X0[4,3,3][5][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,3,3][3][1,3,1][1,5,1]->1/6 (1+Sqrt[13]),X0[4,3,3][4][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,3,3][5][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,3,3][4][1,4,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,3,3][1][1,4,1][1,3,1]->1,X0[4,3,3][3][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,3,3][4][1,4,1][1,3,1]->1/3 (2-Sqrt[13]),X0[4,3,3][5][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,3,3][3][1,4,1][1,4,1]->1/6 (1+Sqrt[13]),X0[4,3,3][4][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,3,3][5][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,3,3][3][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,3,3][4][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,3,3][5][1,4,1][1,5,1]->1/6 (1+Sqrt[13]),X0[4,3,3][4][1,5,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,3,3][3][1,5,1][1,3,1]->1/6 (1+Sqrt[13]),X0[4,3,3][4][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,3,3][5][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,3,3][3][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,3,3][4][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,3,3][5][1,5,1][1,4,1]->1/6 (1+Sqrt[13]),X0[4,3,3][2][1,5,1][1,5,1]->1,X0[4,3,3][3][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,3,3][4][1,5,1][1,5,1]->1/3 (2-Sqrt[13]),X0[4,3,3][5][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,3,4][5][1,1,1][1,2,1]->1/2 (-3+Sqrt[13]),X0[4,3,4][5][1,1,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,3,4][5][1,1,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,3,4][5][1,1,1][1,5,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,3,4][5][1,3,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,3,4][3][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,3,4][4][1,3,1][1,3,1]->1/6 (1+Sqrt[13]),X0[4,3,4][5][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,3,4][3][1,3,1][1,4,1]->1/6 (1+Sqrt[13]),X0[4,3,4][4][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,3,4][5][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,3,4][2][1,3,1][1,5,1]->1,X0[4,3,4][3][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,3,4][4][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,3,4][5][1,3,1][1,5,1]->1/3 (2-Sqrt[13]),X0[4,3,4][5][1,4,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,3,4][3][1,4,1][1,3,1]->1/6 (1+Sqrt[13]),X0[4,3,4][4][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,3,4][5][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,3,4][0][1,4,1][1,4,1]->1,X0[4,3,4][3][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,3,4][4][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,3,4][5][1,4,1][1,4,1]->1/3 (2-Sqrt[13]),X0[4,3,4][3][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,3,4][4][1,4,1][1,5,1]->1/6 (1+Sqrt[13]),X0[4,3,4][5][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,3,4][5][1,5,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,3,4][1][1,5,1][1,3,1]->1,X0[4,3,4][3][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,3,4][4][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,3,4][5][1,5,1][1,3,1]->1/3 (2-Sqrt[13]),X0[4,3,4][3][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,3,4][4][1,5,1][1,4,1]->1/6 (1+Sqrt[13]),X0[4,3,4][5][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,3,4][3][1,5,1][1,5,1]->1/6 (1+Sqrt[13]),X0[4,3,4][4][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,3,4][5][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,3,5][3][1,1,1][1,1,1]->1/2 (-3+Sqrt[13]),X0[4,3,5][3][1,1,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,3,5][3][1,1,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,3,5][3][1,1,1][1,5,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,3,5][3][1,3,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,3,5][1][1,3,1][1,3,1]->1,X0[4,3,5][3][1,3,1][1,3,1]->1/3 (2-Sqrt[13]),X0[4,3,5][4][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,3,5][5][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,3,5][3][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,3,5][4][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,3,5][5][1,3,1][1,4,1]->1/6 (1+Sqrt[13]),X0[4,3,5][3][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,3,5][4][1,3,1][1,5,1]->1/6 (1+Sqrt[13]),X0[4,3,5][5][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,3,5][3][1,4,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,3,5][3][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,3,5][4][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,3,5][5][1,4,1][1,3,1]->1/6 (1+Sqrt[13]),X0[4,3,5][3][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,3,5][4][1,4,1][1,4,1]->1/6 (1+Sqrt[13]),X0[4,3,5][5][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,3,5][2][1,4,1][1,5,1]->1,X0[4,3,5][3][1,4,1][1,5,1]->1/3 (2-Sqrt[13]),X0[4,3,5][4][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,3,5][5][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,3,5][3][1,5,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,3,5][3][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,3,5][4][1,5,1][1,3,1]->1/6 (1+Sqrt[13]),X0[4,3,5][5][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,3,5][0][1,5,1][1,4,1]->1,X0[4,3,5][3][1,5,1][1,4,1]->1/3 (2-Sqrt[13]),X0[4,3,5][4][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,3,5][5][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,3,5][3][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,3,5][4][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,3,5][5][1,5,1][1,5,1]->1/6 (1+Sqrt[13]),X0[4,4,0][0][1,0,1][1,4,1]->1,X0[4,4,0][3][1,3,1][1,4,1]->1,X0[4,4,0][4][1,4,1][1,4,1]->1,X0[4,4,0][5][1,5,1][1,4,1]->1,X0[4,4,1][1][1,0,1][1,3,1]->1,X0[4,4,1][5][1,3,1][1,3,1]->1,X0[4,4,1][3][1,4,1][1,3,1]->1,X0[4,4,1][4][1,5,1][1,3,1]->1,X0[4,4,2][2][1,0,1][1,5,1]->1,X0[4,4,2][4][1,3,1][1,5,1]->1,X0[4,4,2][5][1,4,1][1,5,1]->1,X0[4,4,2][3][1,5,1][1,5,1]->1,X0[4,4,3][3][1,0,1][1,1,1]->1/2 (-3+Sqrt[13]),X0[4,4,3][3][1,0,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,4,3][3][1,0,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,4,3][3][1,0,1][1,5,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,4,3][3][1,3,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,4,3][3][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,4,3][4][1,3,1][1,3,1]->1/6 (1+Sqrt[13]),X0[4,4,3][5][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,4,3][0][1,3,1][1,4,1]->1,X0[4,4,3][3][1,3,1][1,4,1]->1/3 (2-Sqrt[13]),X0[4,4,3][4][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,4,3][5][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,4,3][3][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,4,3][4][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,4,3][5][1,3,1][1,5,1]->1/6 (1+Sqrt[13]),X0[4,4,3][3][1,4,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,4,3][1][1,4,1][1,3,1]->1,X0[4,4,3][3][1,4,1][1,3,1]->1/3 (2-Sqrt[13]),X0[4,4,3][4][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,4,3][5][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,4,3][3][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,4,3][4][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,4,3][5][1,4,1][1,4,1]->1/6 (1+Sqrt[13]),X0[4,4,3][3][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,4,3][4][1,4,1][1,5,1]->1/6 (1+Sqrt[13]),X0[4,4,3][5][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,4,3][3][1,5,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,4,3][3][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,4,3][4][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,4,3][5][1,5,1][1,3,1]->1/6 (1+Sqrt[13]),X0[4,4,3][3][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,4,3][4][1,5,1][1,4,1]->1/6 (1+Sqrt[13]),X0[4,4,3][5][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,4,3][2][1,5,1][1,5,1]->1,X0[4,4,3][3][1,5,1][1,5,1]->1/3 (2-Sqrt[13]),X0[4,4,3][4][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,4,3][5][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,4,4][4][1,0,1][1,0,1]->1/2 (-3+Sqrt[13]),X0[4,4,4][4][1,0,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,4,4][4][1,0,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,4,4][4][1,0,1][1,5,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,4,4][4][1,3,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,4,4][3][1,3,1][1,3,1]->1/6 (1+Sqrt[13]),X0[4,4,4][4][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,4,4][5][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,4,4][3][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,4,4][4][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,4,4][5][1,3,1][1,4,1]->1/6 (1+Sqrt[13]),X0[4,4,4][2][1,3,1][1,5,1]->1,X0[4,4,4][3][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,4,4][4][1,3,1][1,5,1]->1/3 (2-Sqrt[13]),X0[4,4,4][5][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,4,4][4][1,4,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,4,4][3][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,4,4][4][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,4,4][5][1,4,1][1,3,1]->1/6 (1+Sqrt[13]),X0[4,4,4][0][1,4,1][1,4,1]->1,X0[4,4,4][3][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,4,4][4][1,4,1][1,4,1]->1/3 (2-Sqrt[13]),X0[4,4,4][5][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,4,4][3][1,4,1][1,5,1]->1/6 (1+Sqrt[13]),X0[4,4,4][4][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,4,4][5][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,4,4][4][1,5,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,4,4][1][1,5,1][1,3,1]->1,X0[4,4,4][3][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,4,4][4][1,5,1][1,3,1]->1/3 (2-Sqrt[13]),X0[4,4,4][5][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,4,4][3][1,5,1][1,4,1]->1/6 (1+Sqrt[13]),X0[4,4,4][4][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,4,4][5][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,4,4][3][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,4,4][4][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,4,4][5][1,5,1][1,5,1]->1/6 (1+Sqrt[13]),X0[4,4,5][5][1,0,1][1,2,1]->1/2 (-3+Sqrt[13]),X0[4,4,5][5][1,0,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,4,5][5][1,0,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,4,5][5][1,0,1][1,5,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,4,5][5][1,3,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,4,5][1][1,3,1][1,3,1]->1,X0[4,4,5][3][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,4,5][4][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,4,5][5][1,3,1][1,3,1]->1/3 (2-Sqrt[13]),X0[4,4,5][3][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,4,5][4][1,3,1][1,4,1]->1/6 (1+Sqrt[13]),X0[4,4,5][5][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,4,5][3][1,3,1][1,5,1]->1/6 (1+Sqrt[13]),X0[4,4,5][4][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,4,5][5][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,4,5][5][1,4,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,4,5][3][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,4,5][4][1,4,1][1,3,1]->1/6 (1+Sqrt[13]),X0[4,4,5][5][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,4,5][3][1,4,1][1,4,1]->1/6 (1+Sqrt[13]),X0[4,4,5][4][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,4,5][5][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,4,5][2][1,4,1][1,5,1]->1,X0[4,4,5][3][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,4,5][4][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,4,5][5][1,4,1][1,5,1]->1/3 (2-Sqrt[13]),X0[4,4,5][5][1,5,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,4,5][3][1,5,1][1,3,1]->1/6 (1+Sqrt[13]),X0[4,4,5][4][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,4,5][5][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,4,5][0][1,5,1][1,4,1]->1,X0[4,4,5][3][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,4,5][4][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,4,5][5][1,5,1][1,4,1]->1/3 (2-Sqrt[13]),X0[4,4,5][3][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,4,5][4][1,5,1][1,5,1]->1/6 (1+Sqrt[13]),X0[4,4,5][5][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,5,0][2][1,2,1][1,5,1]->1,X0[4,5,0][3][1,3,1][1,5,1]->1,X0[4,5,0][4][1,4,1][1,5,1]->1,X0[4,5,0][5][1,5,1][1,5,1]->1,X0[4,5,1][0][1,2,1][1,4,1]->1,X0[4,5,1][5][1,3,1][1,4,1]->1,X0[4,5,1][3][1,4,1][1,4,1]->1,X0[4,5,1][4][1,5,1][1,4,1]->1,X0[4,5,2][1][1,2,1][1,3,1]->1,X0[4,5,2][4][1,3,1][1,3,1]->1,X0[4,5,2][5][1,4,1][1,3,1]->1,X0[4,5,2][3][1,5,1][1,3,1]->1,X0[4,5,3][5][1,2,1][1,2,1]->1/2 (-3+Sqrt[13]),X0[4,5,3][5][1,2,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,5,3][5][1,2,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,5,3][5][1,2,1][1,5,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,5,3][5][1,3,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,5,3][3][1,3,1][1,3,1]->1/6 (1+Sqrt[13]),X0[4,5,3][4][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,5,3][5][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,5,3][0][1,3,1][1,4,1]->1,X0[4,5,3][3][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,5,3][4][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,5,3][5][1,3,1][1,4,1]->1/3 (2-Sqrt[13]),X0[4,5,3][3][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,5,3][4][1,3,1][1,5,1]->1/6 (1+Sqrt[13]),X0[4,5,3][5][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,5,3][5][1,4,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,5,3][1][1,4,1][1,3,1]->1,X0[4,5,3][3][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,5,3][4][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,5,3][5][1,4,1][1,3,1]->1/3 (2-Sqrt[13]),X0[4,5,3][3][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,5,3][4][1,4,1][1,4,1]->1/6 (1+Sqrt[13]),X0[4,5,3][5][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,5,3][3][1,4,1][1,5,1]->1/6 (1+Sqrt[13]),X0[4,5,3][4][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,5,3][5][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,5,3][5][1,5,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,5,3][3][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,5,3][4][1,5,1][1,3,1]->1/6 (1+Sqrt[13]),X0[4,5,3][5][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,5,3][3][1,5,1][1,4,1]->1/6 (1+Sqrt[13]),X0[4,5,3][4][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,5,3][5][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,5,3][2][1,5,1][1,5,1]->1,X0[4,5,3][3][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,5,3][4][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,5,3][5][1,5,1][1,5,1]->1/3 (2-Sqrt[13]),X0[4,5,4][3][1,2,1][1,1,1]->1/2 (-3+Sqrt[13]),X0[4,5,4][3][1,2,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,5,4][3][1,2,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,5,4][3][1,2,1][1,5,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,5,4][3][1,3,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,5,4][3][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,5,4][4][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,5,4][5][1,3,1][1,3,1]->1/6 (1+Sqrt[13]),X0[4,5,4][3][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,5,4][4][1,3,1][1,4,1]->1/6 (1+Sqrt[13]),X0[4,5,4][5][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,5,4][2][1,3,1][1,5,1]->1,X0[4,5,4][3][1,3,1][1,5,1]->1/3 (2-Sqrt[13]),X0[4,5,4][4][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,5,4][5][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,5,4][3][1,4,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,5,4][3][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,5,4][4][1,4,1][1,3,1]->1/6 (1+Sqrt[13]),X0[4,5,4][5][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,5,4][0][1,4,1][1,4,1]->1,X0[4,5,4][3][1,4,1][1,4,1]->1/3 (2-Sqrt[13]),X0[4,5,4][4][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,5,4][5][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,5,4][3][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,5,4][4][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,5,4][5][1,4,1][1,5,1]->1/6 (1+Sqrt[13]),X0[4,5,4][3][1,5,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,5,4][1][1,5,1][1,3,1]->1,X0[4,5,4][3][1,5,1][1,3,1]->1/3 (2-Sqrt[13]),X0[4,5,4][4][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,5,4][5][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,5,4][3][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,5,4][4][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,5,4][5][1,5,1][1,4,1]->1/6 (1+Sqrt[13]),X0[4,5,4][3][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,5,4][4][1,5,1][1,5,1]->1/6 (1+Sqrt[13]),X0[4,5,4][5][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,5,5][4][1,2,1][1,0,1]->1/2 (-3+Sqrt[13]),X0[4,5,5][4][1,2,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,5,5][4][1,2,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,5,5][4][1,2,1][1,5,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,5,5][4][1,3,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,5,5][1][1,3,1][1,3,1]->1,X0[4,5,5][3][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,5,5][4][1,3,1][1,3,1]->1/3 (2-Sqrt[13]),X0[4,5,5][5][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,5,5][3][1,3,1][1,4,1]->1/6 (1+Sqrt[13]),X0[4,5,5][4][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,5,5][5][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,5,5][3][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,5,5][4][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,5,5][5][1,3,1][1,5,1]->1/6 (1+Sqrt[13]),X0[4,5,5][4][1,4,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,5,5][3][1,4,1][1,3,1]->1/6 (1+Sqrt[13]),X0[4,5,5][4][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,5,5][5][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,5,5][3][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,5,5][4][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,5,5][5][1,4,1][1,4,1]->1/6 (1+Sqrt[13]),X0[4,5,5][2][1,4,1][1,5,1]->1,X0[4,5,5][3][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,5,5][4][1,4,1][1,5,1]->1/3 (2-Sqrt[13]),X0[4,5,5][5][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,5,5][4][1,5,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[4,5,5][3][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,5,5][4][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,5,5][5][1,5,1][1,3,1]->1/6 (1+Sqrt[13]),X0[4,5,5][0][1,5,1][1,4,1]->1,X0[4,5,5][3][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[4,5,5][4][1,5,1][1,4,1]->1/3 (2-Sqrt[13]),X0[4,5,5][5][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,5,5][3][1,5,1][1,5,1]->1/6 (1+Sqrt[13]),X0[4,5,5][4][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[4,5,5][5][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,0,0][5][1,5,1][1,0,1]->1,X0[5,0,1][4][1,5,1][1,1,1]->1,X0[5,0,2][3][1,5,1][1,2,1]->1,X0[5,0,3][2][1,5,1][1,3,1]->1,X0[5,0,3][3][1,5,1][1,3,1]->1,X0[5,0,3][4][1,5,1][1,3,1]->1,X0[5,0,3][5][1,5,1][1,3,1]->1,X0[5,0,4][1][1,5,1][1,4,1]->1,X0[5,0,4][3][1,5,1][1,4,1]->1,X0[5,0,4][4][1,5,1][1,4,1]->1,X0[5,0,4][5][1,5,1][1,4,1]->1,X0[5,0,5][0][1,5,1][1,5,1]->1,X0[5,0,5][3][1,5,1][1,5,1]->1,X0[5,0,5][4][1,5,1][1,5,1]->1,X0[5,0,5][5][1,5,1][1,5,1]->1,X0[5,1,0][4][1,4,1][1,1,1]->1,X0[5,1,1][3][1,4,1][1,2,1]->1,X0[5,1,2][5][1,4,1][1,0,1]->1,X0[5,1,3][1][1,4,1][1,4,1]->1,X0[5,1,3][3][1,4,1][1,4,1]->1,X0[5,1,3][4][1,4,1][1,4,1]->1,X0[5,1,3][5][1,4,1][1,4,1]->1,X0[5,1,4][0][1,4,1][1,5,1]->1,X0[5,1,4][3][1,4,1][1,5,1]->1,X0[5,1,4][4][1,4,1][1,5,1]->1,X0[5,1,4][5][1,4,1][1,5,1]->1,X0[5,1,5][2][1,4,1][1,3,1]->1,X0[5,1,5][3][1,4,1][1,3,1]->1,X0[5,1,5][4][1,4,1][1,3,1]->1,X0[5,1,5][5][1,4,1][1,3,1]->1,X0[5,2,0][3][1,3,1][1,2,1]->1,X0[5,2,1][5][1,3,1][1,0,1]->1,X0[5,2,2][4][1,3,1][1,1,1]->1,X0[5,2,3][0][1,3,1][1,5,1]->1,X0[5,2,3][3][1,3,1][1,5,1]->1,X0[5,2,3][4][1,3,1][1,5,1]->1,X0[5,2,3][5][1,3,1][1,5,1]->1,X0[5,2,4][2][1,3,1][1,3,1]->1,X0[5,2,4][3][1,3,1][1,3,1]->1,X0[5,2,4][4][1,3,1][1,3,1]->1,X0[5,2,4][5][1,3,1][1,3,1]->1,X0[5,2,5][1][1,3,1][1,4,1]->1,X0[5,2,5][3][1,3,1][1,4,1]->1,X0[5,2,5][4][1,3,1][1,4,1]->1,X0[5,2,5][5][1,3,1][1,4,1]->1,X0[5,3,0][2][1,2,1][1,3,1]->1,X0[5,3,0][3][1,3,1][1,3,1]->1,X0[5,3,0][4][1,4,1][1,3,1]->1,X0[5,3,0][5][1,5,1][1,3,1]->1,X0[5,3,1][0][1,2,1][1,5,1]->1,X0[5,3,1][5][1,3,1][1,5,1]->1,X0[5,3,1][3][1,4,1][1,5,1]->1,X0[5,3,1][4][1,5,1][1,5,1]->1,X0[5,3,2][1][1,2,1][1,4,1]->1,X0[5,3,2][4][1,3,1][1,4,1]->1,X0[5,3,2][5][1,4,1][1,4,1]->1,X0[5,3,2][3][1,5,1][1,4,1]->1,X0[5,3,3][5][1,2,1][1,0,1]->1/2 (-3+Sqrt[13]),X0[5,3,3][5][1,2,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,3,3][5][1,2,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,3,3][5][1,2,1][1,5,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,3,3][5][1,3,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,3,3][3][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,3,3][4][1,3,1][1,3,1]->1/6 (1+Sqrt[13]),X0[5,3,3][5][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,3,3][3][1,3,1][1,4,1]->1/6 (1+Sqrt[13]),X0[5,3,3][4][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,3,3][5][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,3,3][0][1,3,1][1,5,1]->1,X0[5,3,3][3][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,3,3][4][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,3,3][5][1,3,1][1,5,1]->1/3 (2-Sqrt[13]),X0[5,3,3][5][1,4,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,3,3][3][1,4,1][1,3,1]->1/6 (1+Sqrt[13]),X0[5,3,3][4][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,3,3][5][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,3,3][1][1,4,1][1,4,1]->1,X0[5,3,3][3][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,3,3][4][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,3,3][5][1,4,1][1,4,1]->1/3 (2-Sqrt[13]),X0[5,3,3][3][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,3,3][4][1,4,1][1,5,1]->1/6 (1+Sqrt[13]),X0[5,3,3][5][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,3,3][5][1,5,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,3,3][2][1,5,1][1,3,1]->1,X0[5,3,3][3][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,3,3][4][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,3,3][5][1,5,1][1,3,1]->1/3 (2-Sqrt[13]),X0[5,3,3][3][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,3,3][4][1,5,1][1,4,1]->1/6 (1+Sqrt[13]),X0[5,3,3][5][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,3,3][3][1,5,1][1,5,1]->1/6 (1+Sqrt[13]),X0[5,3,3][4][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,3,3][5][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,3,4][3][1,2,1][1,2,1]->1/2 (-3+Sqrt[13]),X0[5,3,4][3][1,2,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,3,4][3][1,2,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,3,4][3][1,2,1][1,5,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,3,4][3][1,3,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,3,4][2][1,3,1][1,3,1]->1,X0[5,3,4][3][1,3,1][1,3,1]->1/3 (2-Sqrt[13]),X0[5,3,4][4][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,3,4][5][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,3,4][3][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,3,4][4][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,3,4][5][1,3,1][1,4,1]->1/6 (1+Sqrt[13]),X0[5,3,4][3][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,3,4][4][1,3,1][1,5,1]->1/6 (1+Sqrt[13]),X0[5,3,4][5][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,3,4][3][1,4,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,3,4][3][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,3,4][4][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,3,4][5][1,4,1][1,3,1]->1/6 (1+Sqrt[13]),X0[5,3,4][3][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,3,4][4][1,4,1][1,4,1]->1/6 (1+Sqrt[13]),X0[5,3,4][5][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,3,4][0][1,4,1][1,5,1]->1,X0[5,3,4][3][1,4,1][1,5,1]->1/3 (2-Sqrt[13]),X0[5,3,4][4][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,3,4][5][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,3,4][3][1,5,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,3,4][3][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,3,4][4][1,5,1][1,3,1]->1/6 (1+Sqrt[13]),X0[5,3,4][5][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,3,4][1][1,5,1][1,4,1]->1,X0[5,3,4][3][1,5,1][1,4,1]->1/3 (2-Sqrt[13]),X0[5,3,4][4][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,3,4][5][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,3,4][3][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,3,4][4][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,3,4][5][1,5,1][1,5,1]->1/6 (1+Sqrt[13]),X0[5,3,5][4][1,2,1][1,1,1]->1/2 (-3+Sqrt[13]),X0[5,3,5][4][1,2,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,3,5][4][1,2,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,3,5][4][1,2,1][1,5,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,3,5][4][1,3,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,3,5][3][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,3,5][4][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,3,5][5][1,3,1][1,3,1]->1/6 (1+Sqrt[13]),X0[5,3,5][1][1,3,1][1,4,1]->1,X0[5,3,5][3][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,3,5][4][1,3,1][1,4,1]->1/3 (2-Sqrt[13]),X0[5,3,5][5][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,3,5][3][1,3,1][1,5,1]->1/6 (1+Sqrt[13]),X0[5,3,5][4][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,3,5][5][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,3,5][4][1,4,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,3,5][2][1,4,1][1,3,1]->1,X0[5,3,5][3][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,3,5][4][1,4,1][1,3,1]->1/3 (2-Sqrt[13]),X0[5,3,5][5][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,3,5][3][1,4,1][1,4,1]->1/6 (1+Sqrt[13]),X0[5,3,5][4][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,3,5][5][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,3,5][3][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,3,5][4][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,3,5][5][1,4,1][1,5,1]->1/6 (1+Sqrt[13]),X0[5,3,5][4][1,5,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,3,5][3][1,5,1][1,3,1]->1/6 (1+Sqrt[13]),X0[5,3,5][4][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,3,5][5][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,3,5][3][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,3,5][4][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,3,5][5][1,5,1][1,4,1]->1/6 (1+Sqrt[13]),X0[5,3,5][0][1,5,1][1,5,1]->1,X0[5,3,5][3][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,3,5][4][1,5,1][1,5,1]->1/3 (2-Sqrt[13]),X0[5,3,5][5][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,4,0][1][1,1,1][1,4,1]->1,X0[5,4,0][3][1,3,1][1,4,1]->1,X0[5,4,0][4][1,4,1][1,4,1]->1,X0[5,4,0][5][1,5,1][1,4,1]->1,X0[5,4,1][2][1,1,1][1,3,1]->1,X0[5,4,1][5][1,3,1][1,3,1]->1,X0[5,4,1][3][1,4,1][1,3,1]->1,X0[5,4,1][4][1,5,1][1,3,1]->1,X0[5,4,2][0][1,1,1][1,5,1]->1,X0[5,4,2][4][1,3,1][1,5,1]->1,X0[5,4,2][5][1,4,1][1,5,1]->1,X0[5,4,2][3][1,5,1][1,5,1]->1,X0[5,4,3][4][1,1,1][1,1,1]->1/2 (-3+Sqrt[13]),X0[5,4,3][4][1,1,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,4,3][4][1,1,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,4,3][4][1,1,1][1,5,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,4,3][4][1,3,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,4,3][3][1,3,1][1,3,1]->1/6 (1+Sqrt[13]),X0[5,4,3][4][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,4,3][5][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,4,3][3][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,4,3][4][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,4,3][5][1,3,1][1,4,1]->1/6 (1+Sqrt[13]),X0[5,4,3][0][1,3,1][1,5,1]->1,X0[5,4,3][3][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,4,3][4][1,3,1][1,5,1]->1/3 (2-Sqrt[13]),X0[5,4,3][5][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,4,3][4][1,4,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,4,3][3][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,4,3][4][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,4,3][5][1,4,1][1,3,1]->1/6 (1+Sqrt[13]),X0[5,4,3][1][1,4,1][1,4,1]->1,X0[5,4,3][3][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,4,3][4][1,4,1][1,4,1]->1/3 (2-Sqrt[13]),X0[5,4,3][5][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,4,3][3][1,4,1][1,5,1]->1/6 (1+Sqrt[13]),X0[5,4,3][4][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,4,3][5][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,4,3][4][1,5,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,4,3][2][1,5,1][1,3,1]->1,X0[5,4,3][3][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,4,3][4][1,5,1][1,3,1]->1/3 (2-Sqrt[13]),X0[5,4,3][5][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,4,3][3][1,5,1][1,4,1]->1/6 (1+Sqrt[13]),X0[5,4,3][4][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,4,3][5][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,4,3][3][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,4,3][4][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,4,3][5][1,5,1][1,5,1]->1/6 (1+Sqrt[13]),X0[5,4,4][5][1,1,1][1,0,1]->1/2 (-3+Sqrt[13]),X0[5,4,4][5][1,1,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,4,4][5][1,1,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,4,4][5][1,1,1][1,5,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,4,4][5][1,3,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,4,4][2][1,3,1][1,3,1]->1,X0[5,4,4][3][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,4,4][4][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,4,4][5][1,3,1][1,3,1]->1/3 (2-Sqrt[13]),X0[5,4,4][3][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,4,4][4][1,3,1][1,4,1]->1/6 (1+Sqrt[13]),X0[5,4,4][5][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,4,4][3][1,3,1][1,5,1]->1/6 (1+Sqrt[13]),X0[5,4,4][4][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,4,4][5][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,4,4][5][1,4,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,4,4][3][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,4,4][4][1,4,1][1,3,1]->1/6 (1+Sqrt[13]),X0[5,4,4][5][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,4,4][3][1,4,1][1,4,1]->1/6 (1+Sqrt[13]),X0[5,4,4][4][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,4,4][5][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,4,4][0][1,4,1][1,5,1]->1,X0[5,4,4][3][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,4,4][4][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,4,4][5][1,4,1][1,5,1]->1/3 (2-Sqrt[13]),X0[5,4,4][5][1,5,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,4,4][3][1,5,1][1,3,1]->1/6 (1+Sqrt[13]),X0[5,4,4][4][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,4,4][5][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,4,4][1][1,5,1][1,4,1]->1,X0[5,4,4][3][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,4,4][4][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,4,4][5][1,5,1][1,4,1]->1/3 (2-Sqrt[13]),X0[5,4,4][3][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,4,4][4][1,5,1][1,5,1]->1/6 (1+Sqrt[13]),X0[5,4,4][5][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,4,5][3][1,1,1][1,2,1]->1/2 (-3+Sqrt[13]),X0[5,4,5][3][1,1,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,4,5][3][1,1,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,4,5][3][1,1,1][1,5,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,4,5][3][1,3,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,4,5][3][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,4,5][4][1,3,1][1,3,1]->1/6 (1+Sqrt[13]),X0[5,4,5][5][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,4,5][1][1,3,1][1,4,1]->1,X0[5,4,5][3][1,3,1][1,4,1]->1/3 (2-Sqrt[13]),X0[5,4,5][4][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,4,5][5][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,4,5][3][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,4,5][4][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,4,5][5][1,3,1][1,5,1]->1/6 (1+Sqrt[13]),X0[5,4,5][3][1,4,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,4,5][2][1,4,1][1,3,1]->1,X0[5,4,5][3][1,4,1][1,3,1]->1/3 (2-Sqrt[13]),X0[5,4,5][4][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,4,5][5][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,4,5][3][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,4,5][4][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,4,5][5][1,4,1][1,4,1]->1/6 (1+Sqrt[13]),X0[5,4,5][3][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,4,5][4][1,4,1][1,5,1]->1/6 (1+Sqrt[13]),X0[5,4,5][5][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,4,5][3][1,5,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,4,5][3][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,4,5][4][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,4,5][5][1,5,1][1,3,1]->1/6 (1+Sqrt[13]),X0[5,4,5][3][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,4,5][4][1,5,1][1,4,1]->1/6 (1+Sqrt[13]),X0[5,4,5][5][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,4,5][0][1,5,1][1,5,1]->1,X0[5,4,5][3][1,5,1][1,5,1]->1/3 (2-Sqrt[13]),X0[5,4,5][4][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,4,5][5][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,5,0][0][1,0,1][1,5,1]->1,X0[5,5,0][3][1,3,1][1,5,1]->1,X0[5,5,0][4][1,4,1][1,5,1]->1,X0[5,5,0][5][1,5,1][1,5,1]->1,X0[5,5,1][1][1,0,1][1,4,1]->1,X0[5,5,1][5][1,3,1][1,4,1]->1,X0[5,5,1][3][1,4,1][1,4,1]->1,X0[5,5,1][4][1,5,1][1,4,1]->1,X0[5,5,2][2][1,0,1][1,3,1]->1,X0[5,5,2][4][1,3,1][1,3,1]->1,X0[5,5,2][5][1,4,1][1,3,1]->1,X0[5,5,2][3][1,5,1][1,3,1]->1,X0[5,5,3][3][1,0,1][1,2,1]->1/2 (-3+Sqrt[13]),X0[5,5,3][3][1,0,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,5,3][3][1,0,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,5,3][3][1,0,1][1,5,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,5,3][3][1,3,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,5,3][3][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,5,3][4][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,5,3][5][1,3,1][1,3,1]->1/6 (1+Sqrt[13]),X0[5,5,3][3][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,5,3][4][1,3,1][1,4,1]->1/6 (1+Sqrt[13]),X0[5,5,3][5][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,5,3][0][1,3,1][1,5,1]->1,X0[5,5,3][3][1,3,1][1,5,1]->1/3 (2-Sqrt[13]),X0[5,5,3][4][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,5,3][5][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,5,3][3][1,4,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,5,3][3][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,5,3][4][1,4,1][1,3,1]->1/6 (1+Sqrt[13]),X0[5,5,3][5][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,5,3][1][1,4,1][1,4,1]->1,X0[5,5,3][3][1,4,1][1,4,1]->1/3 (2-Sqrt[13]),X0[5,5,3][4][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,5,3][5][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,5,3][3][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,5,3][4][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,5,3][5][1,4,1][1,5,1]->1/6 (1+Sqrt[13]),X0[5,5,3][3][1,5,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,5,3][2][1,5,1][1,3,1]->1,X0[5,5,3][3][1,5,1][1,3,1]->1/3 (2-Sqrt[13]),X0[5,5,3][4][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,5,3][5][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,5,3][3][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,5,3][4][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,5,3][5][1,5,1][1,4,1]->1/6 (1+Sqrt[13]),X0[5,5,3][3][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,5,3][4][1,5,1][1,5,1]->1/6 (1+Sqrt[13]),X0[5,5,3][5][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,5,4][4][1,0,1][1,1,1]->1/2 (-3+Sqrt[13]),X0[5,5,4][4][1,0,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,5,4][4][1,0,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,5,4][4][1,0,1][1,5,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,5,4][4][1,3,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,5,4][2][1,3,1][1,3,1]->1,X0[5,5,4][3][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,5,4][4][1,3,1][1,3,1]->1/3 (2-Sqrt[13]),X0[5,5,4][5][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,5,4][3][1,3,1][1,4,1]->1/6 (1+Sqrt[13]),X0[5,5,4][4][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,5,4][5][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,5,4][3][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,5,4][4][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,5,4][5][1,3,1][1,5,1]->1/6 (1+Sqrt[13]),X0[5,5,4][4][1,4,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,5,4][3][1,4,1][1,3,1]->1/6 (1+Sqrt[13]),X0[5,5,4][4][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,5,4][5][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,5,4][3][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,5,4][4][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,5,4][5][1,4,1][1,4,1]->1/6 (1+Sqrt[13]),X0[5,5,4][0][1,4,1][1,5,1]->1,X0[5,5,4][3][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,5,4][4][1,4,1][1,5,1]->1/3 (2-Sqrt[13]),X0[5,5,4][5][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,5,4][4][1,5,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,5,4][3][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,5,4][4][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,5,4][5][1,5,1][1,3,1]->1/6 (1+Sqrt[13]),X0[5,5,4][1][1,5,1][1,4,1]->1,X0[5,5,4][3][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,5,4][4][1,5,1][1,4,1]->1/3 (2-Sqrt[13]),X0[5,5,4][5][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,5,4][3][1,5,1][1,5,1]->1/6 (1+Sqrt[13]),X0[5,5,4][4][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,5,4][5][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,5,5][5][1,0,1][1,0,1]->1/2 (-3+Sqrt[13]),X0[5,5,5][5][1,0,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,5,5][5][1,0,1][1,4,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,5,5][5][1,0,1][1,5,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,5,5][5][1,3,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,5,5][3][1,3,1][1,3,1]->1/6 (1+Sqrt[13]),X0[5,5,5][4][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,5,5][5][1,3,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,5,5][1][1,3,1][1,4,1]->1,X0[5,5,5][3][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,5,5][4][1,3,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,5,5][5][1,3,1][1,4,1]->1/3 (2-Sqrt[13]),X0[5,5,5][3][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,5,5][4][1,3,1][1,5,1]->1/6 (1+Sqrt[13]),X0[5,5,5][5][1,3,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,5,5][5][1,4,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,5,5][2][1,4,1][1,3,1]->1,X0[5,5,5][3][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,5,5][4][1,4,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,5,5][5][1,4,1][1,3,1]->1/3 (2-Sqrt[13]),X0[5,5,5][3][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,5,5][4][1,4,1][1,4,1]->1/6 (1+Sqrt[13]),X0[5,5,5][5][1,4,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,5,5][3][1,4,1][1,5,1]->1/6 (1+Sqrt[13]),X0[5,5,5][4][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,5,5][5][1,4,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,5,5][5][1,5,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],X0[5,5,5][3][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,5,5][4][1,5,1][1,3,1]->1/6 (1+Sqrt[13]),X0[5,5,5][5][1,5,1][1,3,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,5,5][3][1,5,1][1,4,1]->1/6 (1+Sqrt[13]),X0[5,5,5][4][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,5,5][5][1,5,1][1,4,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,5,5][0][1,5,1][1,5,1]->1,X0[5,5,5][3][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],X0[5,5,5][4][1,5,1][1,5,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],X0[5,5,5][5][1,5,1][1,5,1]->1/3 (2-Sqrt[13])};


==> anc/Haagerup/H3Data.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     37011,        954]
NotebookOptionsPosition[     34502,        901]
NotebookOutlinePosition[     34895,        917]
CellTagsIndexPosition[     34852,        914]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookFind", "[", 
   RowBox[{
    RowBox[{"SelectedNotebook", "[", "]"}], ",", "\"\<Output\>\"", ",", "All",
     ",", "CellStyle"}], "]"}], ";", 
  RowBox[{"FrontEndExecute", "[", 
   RowBox[{"FrontEndToken", "[", "\"\<Clear\>\"", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NotebookDelete", "@", 
    RowBox[{"Cells", "@", 
     RowBox[{"MessagesNotebook", "[", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<H3Data.m\>\""}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"ParentDirectory", "[", 
     RowBox[{"NotebookDirectory", "[", "]"}], "]"}], "<>", 
    "\"\</Functions.m\>\""}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.824831993408017*^9, 3.824831996476914*^9}, {
  3.824832762052793*^9, 3.824832762522141*^9}, {3.84072681641574*^9, 
  3.840726817902884*^9}, {3.8408864646215878`*^9, 3.840886467179036*^9}, {
  3.84114015758401*^9, 3.841140163535919*^9}, {3.8411407513248367`*^9, 
  3.841140753379508*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"2e0a17db-b4d7-4261-85dc-0212620666fc"],

Cell[TextData[StyleBox["Fusion rules", "Subsubsection"]], "Text",
 CellChangeTimes->{{3.840717720003811*^9, 
  3.840717724291888*^9}},ExpressionUUID->"086a60b5-e987-4b97-a217-\
3ca5a6417226"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TableForm", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"V", "[", 
          RowBox[{"a", ",", "b"}], "]"}], "[", "c", "]"}], 
        RowBox[{"objNames", "[", "c", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "obs"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "obs"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "obs"}], "}"}]}], "]"}], ",", 
   RowBox[{"TableHeadings", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"objNames", "[", "#", "]"}], "&"}], "/@", "obs"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"objNames", "[", "#", "]"}], "&"}], "/@", "obs"}]}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.840717415615163*^9, 3.840717420290963*^9}, {
  3.8407175721469507`*^9, 3.8407176016660633`*^9}, {3.841158029988908*^9, 
  3.8411580319709997`*^9}},ExpressionUUID->"d2c33179-89a9-441e-ba72-\
5a374a315fb2"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      StyleBox["\[Null]",
       ShowStringCharacters->False], 
      TagBox["1",
       HoldForm], 
      TagBox["\[Alpha]",
       HoldForm], 
      TagBox[
       SuperscriptBox["\[Alpha]", "2"],
       HoldForm], 
      TagBox["\[Rho]",
       HoldForm], 
      TagBox[
       RowBox[{"\[Alpha]", " ", "\[Rho]"}],
       HoldForm], 
      TagBox[
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}],
       HoldForm]},
     {
      TagBox["1",
       HoldForm], "1", "\[Alpha]", 
      SuperscriptBox["\[Alpha]", "2"], "\[Rho]", 
      RowBox[{"\[Alpha]", " ", "\[Rho]"}], 
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}]},
     {
      TagBox["\[Alpha]",
       HoldForm], "\[Alpha]", 
      SuperscriptBox["\[Alpha]", "2"], "1", 
      RowBox[{"\[Alpha]", " ", "\[Rho]"}], 
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}], "\[Rho]"},
     {
      TagBox[
       SuperscriptBox["\[Alpha]", "2"],
       HoldForm], 
      SuperscriptBox["\[Alpha]", "2"], "1", "\[Alpha]", 
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}], "\[Rho]", 
      RowBox[{"\[Alpha]", " ", "\[Rho]"}]},
     {
      TagBox["\[Rho]",
       HoldForm], "\[Rho]", 
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}], 
      RowBox[{"\[Alpha]", " ", "\[Rho]"}], 
      RowBox[{"1", "+", "\[Rho]", "+", 
       RowBox[{"\[Alpha]", " ", "\[Rho]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}]}], 
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], "+", "\[Rho]", "+", 
       RowBox[{"\[Alpha]", " ", "\[Rho]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}]}], 
      RowBox[{"\[Alpha]", "+", "\[Rho]", "+", 
       RowBox[{"\[Alpha]", " ", "\[Rho]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}]}]},
     {
      TagBox[
       RowBox[{"\[Alpha]", " ", "\[Rho]"}],
       HoldForm], 
      RowBox[{"\[Alpha]", " ", "\[Rho]"}], "\[Rho]", 
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}], 
      RowBox[{"\[Alpha]", "+", "\[Rho]", "+", 
       RowBox[{"\[Alpha]", " ", "\[Rho]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}]}], 
      RowBox[{"1", "+", "\[Rho]", "+", 
       RowBox[{"\[Alpha]", " ", "\[Rho]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}]}], 
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], "+", "\[Rho]", "+", 
       RowBox[{"\[Alpha]", " ", "\[Rho]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}]}]},
     {
      TagBox[
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}],
       HoldForm], 
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}], 
      RowBox[{"\[Alpha]", " ", "\[Rho]"}], "\[Rho]", 
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], "+", "\[Rho]", "+", 
       RowBox[{"\[Alpha]", " ", "\[Rho]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}]}], 
      RowBox[{"\[Alpha]", "+", "\[Rho]", "+", 
       RowBox[{"\[Alpha]", " ", "\[Rho]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}]}], 
      RowBox[{"1", "+", "\[Rho]", "+", 
       RowBox[{"\[Alpha]", " ", "\[Rho]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxDividers->{
     "Columns" -> {False, True, {False}, False}, 
      "Rows" -> {False, True, {False}, False}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   {OutputFormsDump`HeadedRows, OutputFormsDump`HeadedColumns}],
  Function[BoxForm`e$, 
   TableForm[
   BoxForm`e$, 
    TableHeadings -> {{
      1, $CellContext`\[Alpha], $CellContext`\[Alpha]^2, $CellContext`\[Rho], \
$CellContext`\[Alpha] $CellContext`\[Rho], $CellContext`\[Alpha]^2 \
$CellContext`\[Rho]}, {
      1, $CellContext`\[Alpha], $CellContext`\[Alpha]^2, $CellContext`\[Rho], \
$CellContext`\[Alpha] $CellContext`\[Rho], $CellContext`\[Alpha]^2 \
$CellContext`\[Rho]}}]]]], "Output",
 CellChangeTimes->{3.8411407544750757`*^9},
 CellLabel->
  "Out[6]//TableForm=",ExpressionUUID->"e96fc023-dd8c-49cd-afb9-fd522af7bb6d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Dimensions", "Subsubsection",
 CellChangeTimes->{{3.840717771244265*^9, 
  3.840717773012088*^9}},ExpressionUUID->"7549b54b-b4be-4efb-bc86-\
4b0d086dde21"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dim", "[", "#", "]"}], "&"}], "/@", 
  "obs"}], "\[IndentingNewLine]", 
 SuperscriptBox[
  RowBox[{"dtot", "[", "]"}], "2"]}], "Input",
 CellChangeTimes->{{3.8407177595169487`*^9, 3.840717778868682*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"9b4c824e-d109-41ec-8c05-d0f8e37a4d75"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", "1", ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      SqrtBox["13"]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      SqrtBox["13"]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      SqrtBox["13"]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.841140754634387*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"c364d18f-d5bc-498e-99ad-93e752325ef8"],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "2"], " ", 
  RowBox[{"(", 
   RowBox[{"13", "+", 
    RowBox[{"3", " ", 
     SqrtBox["13"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.841140754772493*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"9d6a3f82-5894-4c1a-9b4a-7c2613b02ab3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Frobenius-Schur indicators", "Subsubsection",
 CellChangeTimes->{
  3.840717739031022*^9},ExpressionUUID->"6a97eab2-5bcf-4e78-8f6c-\
ea355aa8feef"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Kappa]", "[", "#", "]"}], "&"}], "/@", "obs"}]], "Input",
 CellChangeTimes->{{3.840717694364314*^9, 3.840717710012581*^9}, 
   3.8407177415074263`*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"aa7fcef2-b415-4cd9-ae85-ebbf0b727bcb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.841140754918026*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"0d761f90-b9b5-4f82-8170-02c7c941bf44"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Unitary fusion category?", "Subsubsection",
 CellChangeTimes->{{3.84071899936092*^9, 
  3.840719007002082*^9}},ExpressionUUID->"d1969c6e-e988-4f39-af07-\
196c1fe0f5f5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NpentagonQ", "&&", "NunitaryQ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Being", " ", "checked", " ", "numerically"}], ",", " ", 
    RowBox[{
    "can", " ", "check", " ", "exactly", " ", "by", " ", "removing", " ", 
     RowBox[{"leading", " ", "'"}], 
     RowBox[{"N", "'"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.840719009538295*^9, 3.840719040034535*^9}, {
  3.840719159594219*^9, 3.84071919230723*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"d76bf8bd-703c-44f3-808b-85bd6911b0f4"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.841140769614031*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"75c7adb4-67cf-4815-baf7-e6560ac118b7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Visualizations", "Subsubsection",
 CellChangeTimes->{{3.8407177928524723`*^9, 
  3.840717795892415*^9}},ExpressionUUID->"0767cf50-7c6b-4761-a0c4-\
c910cd4ca1e0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ArrayPlot", "[", 
  RowBox[{
   RowBox[{"ArrayReshape", "[", 
    RowBox[{
     RowBox[{"RandomSample", "[", 
      FractionBox[
       RowBox[{"Fs", "+", "1"}], "2"], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"27", ",", "53"}], "}"}], ",", "\[Infinity]"}], "]"}], ",", 
   RowBox[{"ColorFunction", "\[Rule]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Blend", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"White", ",", "Green", ",", "Black"}], "}"}], ",", "#"}], 
       "]"}], "&"}], ")"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "False"}], ",", 
   RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"RandomSample", "[", "Fs", "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1.05"}], ",", "1.05"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8279162519047813`*^9, 3.8279162552946043`*^9}, {
  3.827916377460034*^9, 3.827916379745572*^9}, {3.827916480020465*^9, 
  3.827916505369752*^9}, {3.827916542456006*^9, 3.827916585247593*^9}, {
  3.827916775419137*^9, 3.827916911204404*^9}, {3.828000702262329*^9, 
  3.828000707158712*^9}, {3.828000749830207*^9, 3.828000765846456*^9}, {
  3.828001849437989*^9, 3.828001860461204*^9}, {3.84071785124191*^9, 
  3.840717851671194*^9}, {3.840719887945444*^9, 3.840719890252556*^9}, {
  3.8407264277967997`*^9, 3.840726429303146*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"37dbedea-1149-42ac-808c-b2b4ec657174"],

Cell[BoxData[
 GraphicsBox[RasterBox[CompressedData["
1:eJzNnb/OTVEQxW+iURIVGh5CoRCNSgjxCERLI6HVqLyARq8TrUKr+RKFUqOR
6DyAAoktcZLJnrXnt+bcldzkuyfnmzP7z5k9s2b2vpfvP7738NThcLj4+3Pl
9+fP3wNP3j+6/f3Fl+vj+6ez5x7cffX57/cf1///fjg8e/jz9csPJ9P7Z3JU
XLh17embO9+m/3/j5Pnbq5e+/nvu+D7T58zN86ffffyyrN+Aqz+j+6PnUlDH
Ue3nrvlDIepnddy3oNu7nSfRexFdn8l3vS+R/rP7t4j6c9bebL+p7XSPr3p9
1R6qz43sdnb+zPrfZfdUPQeifqD6M5Kj9kP2fnX+U+/LDJH+2f5ZfR8pu1e1
b6odo/2fav/PQMlR+yGLVT8zi1U5Wf9kdj2Cape22NuvU+e5Og+p9UL1i6rr
xcyeuOTM5sNecU3Un1k56nV63czqP5BdH7veX9Vuq/NQ7Z8sVvsty28MVOMg
pU1/sGofKL+C8h9UqO3KrgtdfFRVDh0nUvIpUP5hdh1ftf9U/BKh6m+vrqcU
/+lq1wxZP00dd3V8Vf+B4mln/VCNC+g4t3vdjJ5L+YGr/gaVx8n6Xas8nptP
iKDGZdS6X9WfWl9Wr1NQ7XyV7+qKayg/OUKVnxlwjzvlV1f1ofyWLt5b1T9C
Vf9Vv93tx1JQ+2cvXtTlx7rjIOq5q/OwGrfO5GRBtzer/yqfQ8lx2x8V7nXH
7S9FqPKce/HzA2q+o4rV9lL2LZqHW36Y4uVUe0L7Odn4keZD3HV6lH8bITsu
e+VrBii7qvoV2+e664jo/JQKqq6S4lUo/qTKr2bbkZUT5elc9S1UfjmrVxZU
e7Pr3UB3fEHJocelam+p+I7i7VcRjXs2n753HlbN+1exGj9W4x06r1etb4lA
+5kUH6vC/X5R/anGNe48ket+ev535zHpfEq1Hp7Kn86gxiNbuP0EOp9I1XlS
fj7FL7n4ogE3D+zWX9Unguq3R6DiShXVOq7V+DGC22+s8or0+h7BlUcYoHha
9zyk1p3ufcQRaN6SqvNR76/ynF35X0p/13sX6eOOs7rqb1U51boymt9Qx2WL
vfwc2l+NoMqh1seq/tT8p+OXLN/exYe7+HnafnbvQ1HtWFdeY686Aeq5x84T
0uNV5SXcvNBqe135yi50xwV0/7jraih9XDzw7P7u+gcVVL3iDFX/lpZP5Y9U
vsi9z47KD7rj6y1W+Qr3OQlUvXq2vbP/q9YfdsUX1Dw5tjx+BPc+5QhVvsKd
x6T4E2r+uNdTFfR7RL0vrv2hlL/RxUtEcJ/XStXvZfWncWznjWyxam/V/FG1
ziGSQ/OZ7n277n1wFKr5GlW+e39WF59Gndvm2gdE8UhdfgsVx1F1EcdWF6fC
fa7yXvv1qH1A1XNpqPi9y3+r2iVaT6pu5Nh4zr3OiVLvd/tXe9mNCNS+ue5z
3el4SoXrHBiaD6fyL1R9sivfPYM7P+I6X3TAfY5iVk83L7qKatxN2T06z1L9
HYoZqrx0F3+SBV2H1n1O9UyfLGi/JYL7PDQVlF9H1ZFm0VXf0u3/dMVH7vyg
a71w6zlA1anupb9r/5c6jqv8Rvc5SxHc83bVTrrOJ3HnLyLQ/eDCXuM1g6tO
dVX/Lag4esDN16ly3OdrRVDtP/X7QZR89zmlFN+uPle9381j77XfgYL7nOru
fo7k0HbSvS5Q59q5xzfCXnmibn742EDvb3X/LoNrXXPzTqo9X41nqfa6/Ez3
+tXFL1X58NX+V5/rrqet3r9XnKvKoeczFUe79w9S+9HcvAe1vnTzA5Qd6LJ7
1fPZBlzx4Axu/sSNatxBxcu/AFDdueY=
   "], {{0, 0}, {53, 27}}, {0, 1}],
  Frame->False,
  FrameLabel->{None, None},
  FrameTicks->{{None, None}, {None, None}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultPlotStyle" -> 
    Automatic}]], "Output",
 CellChangeTimes->{3.841140769816997*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"027ad3c7-816f-498d-96ce-f2e081489553"],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.004583333333333334], 
    AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxd20GsU3d2x/GrKpW8YOFRWXjBwq3Q6KlCldvS9k3LNHdaJuOZoR03YSYv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     "]]}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 1431.}, {-1.05, 1.05}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8411407699287643`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"61321f51-7a0e-4db4-977e-178279e4ef13"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Fblk", "[", 
    RowBox[{"3", ",", "3", ",", "3"}], "]"}], "[", "3", "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8407179971100082`*^9, 3.840718025936262*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"9ab7b693-59ea-4372-a6ba-9509fab2d269"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         SqrtBox["13"]}], ")"}]}], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.550\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.55025052270033747436883686532382853329`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "4"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], 0.5502505227003375},
        "NumericalApproximation"],
       Root[-1 + 3 #^2 + #^4& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.550\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.55025052270033747436883686532382853329`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "4"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], 0.5502505227003375},
        "NumericalApproximation"],
       Root[-1 + 3 #^2 + #^4& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.550\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.55025052270033747436883686532382853329`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "4"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], 0.5502505227003375},
        "NumericalApproximation"],
       Root[-1 + 3 #^2 + #^4& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.550\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.55025052270033747436883686532382853329`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "4"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], 0.5502505227003375},
        "NumericalApproximation"],
       Root[-1 + 3 #^2 + #^4& , 2, 0]], 
      RowBox[{
       FractionBox["1", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         SqrtBox["13"]}], ")"}]}], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.554\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.55426566541888955264028027158929035068`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "+", "#1", "+", 
                  RowBox[{"7", " ", 
                    SuperscriptBox["#1", "2"]}], "-", 
                  RowBox[{"15", " ", 
                    SuperscriptBox["#1", "3"]}], "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], 0.5542656654188896},
        "NumericalApproximation"],
       Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"-0.322\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> 
           False], -0.32185754466288779562788135990558657795`15.\
954589770191003, Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "+", "#1", "+", 
                  RowBox[{"7", " ", 
                    SuperscriptBox["#1", "2"]}], "-", 
                  RowBox[{"15", " ", 
                    SuperscriptBox["#1", "3"]}], "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
          Short[#, 7]& ], -0.3218575446628878},
        "NumericalApproximation"],
       Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.550\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.55025052270033747436883686532382853329`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "4"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], 0.5502505227003375},
        "NumericalApproximation"],
       Root[-1 + 3 #^2 + #^4& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.554\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.55426566541888955264028027158929035068`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "+", "#1", "+", 
                  RowBox[{"7", " ", 
                    SuperscriptBox["#1", "2"]}], "-", 
                  RowBox[{"15", " ", 
                    SuperscriptBox["#1", "3"]}], "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], 0.5542656654188896},
        "NumericalApproximation"],
       Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"-0.322\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> 
           False], -0.32185754466288779562788135990558657795`15.\
954589770191003, Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "+", "#1", "+", 
                  RowBox[{"7", " ", 
                    SuperscriptBox["#1", "2"]}], "-", 
                  RowBox[{"15", " ", 
                    SuperscriptBox["#1", "3"]}], "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
          Short[#, 7]& ], -0.3218575446628878},
        "NumericalApproximation"],
       Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0]], 
      RowBox[{
       FractionBox["1", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         SqrtBox["13"]}], ")"}]}]},
     {
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.550\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.55025052270033747436883686532382853329`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "4"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], 0.5502505227003375},
        "NumericalApproximation"],
       Root[-1 + 3 #^2 + #^4& , 2, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"-0.322\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> 
           False], -0.32185754466288779562788135990558657795`15.\
954589770191003, Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "+", "#1", "+", 
                  RowBox[{"7", " ", 
                    SuperscriptBox["#1", "2"]}], "-", 
                  RowBox[{"15", " ", 
                    SuperscriptBox["#1", "3"]}], "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
          Short[#, 7]& ], -0.3218575446628878},
        "NumericalApproximation"],
       Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0]], 
      RowBox[{
       FractionBox["1", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         SqrtBox["13"]}], ")"}]}], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.554\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.55426566541888955264028027158929035068`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "+", "#1", "+", 
                  RowBox[{"7", " ", 
                    SuperscriptBox["#1", "2"]}], "-", 
                  RowBox[{"15", " ", 
                    SuperscriptBox["#1", "3"]}], "+", 
                  RowBox[{"9", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], 0.5542656654188896},
        "NumericalApproximation"],
       Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.841140769957861*^9},
 CellLabel->
  "Out[13]//MatrixForm=",ExpressionUUID->"c08cb552-c369-40df-a49d-\
5f415af9fd61"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1920, 1119},
WindowMargins->{{1920, Automatic}, {25, Automatic}},
FrontEndVersion->"12.3 for Linux x86 (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"6a8b03eb-51f7-4c3c-bcbd-2b878ac31c53"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1352, 34, 141, "Input",ExpressionUUID->"2e0a17db-b4d7-4261-85dc-0212620666fc"],
Cell[1913, 56, 191, 3, 40, "Text",ExpressionUUID->"086a60b5-e987-4b97-a217-3ca5a6417226"],
Cell[CellGroupData[{
Cell[2129, 63, 1060, 31, 30, "Input",ExpressionUUID->"d2c33179-89a9-441e-ba72-5a374a315fb2"],
Cell[3192, 96, 4554, 129, 169, "Output",ExpressionUUID->"e96fc023-dd8c-49cd-afb9-fd522af7bb6d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7783, 230, 161, 3, 45, "Subsubsection",ExpressionUUID->"7549b54b-b4be-4efb-bc86-4b0d086dde21"],
Cell[CellGroupData[{
Cell[7969, 237, 329, 8, 53, "Input",ExpressionUUID->"9b4c824e-d109-41ec-8c05-d0f8e37a4d75"],
Cell[8301, 247, 578, 19, 49, "Output",ExpressionUUID->"c364d18f-d5bc-498e-99ad-93e752325ef8"],
Cell[8882, 268, 280, 8, 49, "Output",ExpressionUUID->"9d6a3f82-5894-4c1a-9b4a-7c2613b02ab3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[9211, 282, 153, 3, 45, "Subsubsection",ExpressionUUID->"6a97eab2-5bcf-4e78-8f6c-ea355aa8feef"],
Cell[CellGroupData[{
Cell[9389, 289, 278, 6, 30, "Input",ExpressionUUID->"aa7fcef2-b415-4cd9-ae85-ebbf0b727bcb"],
Cell[9670, 297, 236, 5, 34, "Output",ExpressionUUID->"0d761f90-b9b5-4f82-8170-02c7c941bf44"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[9955, 308, 174, 3, 45, "Subsubsection",ExpressionUUID->"d1969c6e-e988-4f39-af07-196c1fe0f5f5"],
Cell[CellGroupData[{
Cell[10154, 315, 522, 11, 30, "Input",ExpressionUUID->"d76bf8bd-703c-44f3-808b-85bd6911b0f4"],
Cell[10679, 328, 152, 2, 34, "Output",ExpressionUUID->"75c7adb4-67cf-4815-baf7-e6560ac118b7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[10880, 336, 167, 3, 45, "Subsubsection",ExpressionUUID->"0767cf50-7c6b-4761-a0c4-c910cd4ca1e0"],
Cell[CellGroupData[{
Cell[11072, 343, 1557, 36, 70, "Input",ExpressionUUID->"37dbedea-1149-42ac-808c-b2b4ec657174"],
Cell[12632, 381, 2643, 50, 207, "Output",ExpressionUUID->"027ad3c7-816f-498d-96ce-f2e081489553"],
Cell[15278, 433, 6072, 114, 233, "Output",ExpressionUUID->"61321f51-7a0e-4db4-977e-178279e4ef13"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21387, 552, 304, 7, 30, "Input",ExpressionUUID->"9ab7b693-59ea-4372-a6ba-9509fab2d269"],
Cell[21694, 561, 12780, 336, 137, "Output",ExpressionUUID->"c08cb552-c369-40df-a49d-5f415af9fd61"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/Haagerup/M31Data.m <==
(* ::Package:: *)

(* ::Input::Initialization:: *)
obsM={0,1,2,3};

MNames=<|0->\[CapitalGamma],1->\[Alpha] \[CapitalGamma],2->\[Alpha]^2 \[CapitalGamma],3->\[CapitalLambda]|>;

W[a_,b_][c_]:=Count[{
{{0},{1},{2},{3}},
{{1},{2},{0},{3}},
{{2},{0},{1},{3}},
{{1,2,3},{0,1,3},{0,2,3},{0,1,2,3}},
{{0,2,3},{1,2,3},{0,1,3},{0,1,2,3}},
{{0,1,3},{0,2,3},{1,2,3},{0,1,2,3}}
}[[a+1,b+1]],c];

MData={L0[0,0,0][0][1,0,1][1,0,1]->1,L0[0,0,1][1][1,0,1][1,1,1]->1,L0[0,0,2][2][1,0,1][1,2,1]->1,L0[0,0,3][3][1,0,1][1,3,1]->1,L0[0,1,0][1][1,1,1][1,1,1]->1,L0[0,1,1][2][1,1,1][1,2,1]->1,L0[0,1,2][0][1,1,1][1,0,1]->1,L0[0,1,3][3][1,1,1][1,3,1]->1,L0[0,2,0][2][1,2,1][1,2,1]->1,L0[0,2,1][0][1,2,1][1,0,1]->1,L0[0,2,2][1][1,2,1][1,1,1]->1,L0[0,2,3][3][1,2,1][1,3,1]->1,L0[0,3,0][1][1,3,1][1,1,1]->1,L0[0,3,0][2][1,3,1][1,2,1]->1,L0[0,3,0][3][1,3,1][1,3,1]->1,L0[0,3,1][0][1,3,1][1,0,1]->1,L0[0,3,1][1][1,3,1][1,1,1]->1,L0[0,3,1][3][1,3,1][1,3,1]->1,L0[0,3,2][0][1,3,1][1,0,1]->1,L0[0,3,2][2][1,3,1][1,2,1]->1,L0[0,3,2][3][1,3,1][1,3,1]->1,L0[0,3,3][0][1,3,1][1,0,1]->1,L0[0,3,3][1][1,3,1][1,1,1]->1,L0[0,3,3][2][1,3,1][1,2,1]->1,L0[0,3,3][3][1,3,1][1,3,1]->1,L0[0,4,0][0][1,4,1][1,0,1]->1,L0[0,4,0][2][1,4,1][1,2,1]->1,L0[0,4,0][3][1,4,1][1,3,1]->1,L0[0,4,1][1][1,4,1][1,1,1]->1,L0[0,4,1][2][1,4,1][1,2,1]->1,L0[0,4,1][3][1,4,1][1,3,1]->1,L0[0,4,2][0][1,4,1][1,0,1]->1,L0[0,4,2][1][1,4,1][1,1,1]->1,L0[0,4,2][3][1,4,1][1,3,1]->1,L0[0,4,3][0][1,4,1][1,0,1]->1,L0[0,4,3][1][1,4,1][1,1,1]->1,L0[0,4,3][2][1,4,1][1,2,1]->1,L0[0,4,3][3][1,4,1][1,3,1]->1,L0[0,5,0][0][1,5,1][1,0,1]->1,L0[0,5,0][1][1,5,1][1,1,1]->1,L0[0,5,0][3][1,5,1][1,3,1]->1,L0[0,5,1][0][1,5,1][1,0,1]->1,L0[0,5,1][2][1,5,1][1,2,1]->1,L0[0,5,1][3][1,5,1][1,3,1]->1,L0[0,5,2][1][1,5,1][1,1,1]->1,L0[0,5,2][2][1,5,1][1,2,1]->1,L0[0,5,2][3][1,5,1][1,3,1]->1,L0[0,5,3][0][1,5,1][1,0,1]->1,L0[0,5,3][1][1,5,1][1,1,1]->1,L0[0,5,3][2][1,5,1][1,2,1]->1,L0[0,5,3][3][1,5,1][1,3,1]->1,L0[1,0,0][1][1,1,1][1,0,1]->1,L0[1,0,1][2][1,1,1][1,1,1]->1,L0[1,0,2][0][1,1,1][1,2,1]->1,L0[1,0,3][3][1,1,1][1,3,1]->1,L0[1,1,0][2][1,2,1][1,1,1]->1,L0[1,1,1][0][1,2,1][1,2,1]->1,L0[1,1,2][1][1,2,1][1,0,1]->1,L0[1,1,3][3][1,2,1][1,3,1]->1,L0[1,2,0][0][1,0,1][1,2,1]->1,L0[1,2,1][1][1,0,1][1,0,1]->1,L0[1,2,2][2][1,0,1][1,1,1]->1,L0[1,2,3][3][1,0,1][1,3,1]->1,L0[1,3,0][2][1,4,1][1,1,1]->1,L0[1,3,0][0][1,4,1][1,2,1]->1,L0[1,3,0][3][1,4,1][1,3,1]->1,L0[1,3,1][1][1,4,1][1,0,1]->1,L0[1,3,1][2][1,4,1][1,1,1]->1,L0[1,3,1][3][1,4,1][1,3,1]->1,L0[1,3,2][1][1,4,1][1,0,1]->1,L0[1,3,2][0][1,4,1][1,2,1]->1,L0[1,3,2][3][1,4,1][1,3,1]->1,L0[1,3,3][1][1,4,1][1,0,1]->1,L0[1,3,3][2][1,4,1][1,1,1]->1,L0[1,3,3][0][1,4,1][1,2,1]->1,L0[1,3,3][3][1,4,1][1,3,1]->1,L0[1,4,0][1][1,5,1][1,0,1]->1,L0[1,4,0][0][1,5,1][1,2,1]->1,L0[1,4,0][3][1,5,1][1,3,1]->1,L0[1,4,1][2][1,5,1][1,1,1]->1,L0[1,4,1][0][1,5,1][1,2,1]->1,L0[1,4,1][3][1,5,1][1,3,1]->1,L0[1,4,2][1][1,5,1][1,0,1]->1,L0[1,4,2][2][1,5,1][1,1,1]->1,L0[1,4,2][3][1,5,1][1,3,1]->1,L0[1,4,3][1][1,5,1][1,0,1]->1,L0[1,4,3][2][1,5,1][1,1,1]->1,L0[1,4,3][0][1,5,1][1,2,1]->1,L0[1,4,3][3][1,5,1][1,3,1]->1,L0[1,5,0][1][1,3,1][1,0,1]->1,L0[1,5,0][2][1,3,1][1,1,1]->1,L0[1,5,0][3][1,3,1][1,3,1]->1,L0[1,5,1][1][1,3,1][1,0,1]->1,L0[1,5,1][0][1,3,1][1,2,1]->1,L0[1,5,1][3][1,3,1][1,3,1]->1,L0[1,5,2][2][1,3,1][1,1,1]->1,L0[1,5,2][0][1,3,1][1,2,1]->1,L0[1,5,2][3][1,3,1][1,3,1]->1,L0[1,5,3][1][1,3,1][1,0,1]->1,L0[1,5,3][2][1,3,1][1,1,1]->1,L0[1,5,3][0][1,3,1][1,2,1]->1,L0[1,5,3][3][1,3,1][1,3,1]->1,L0[2,0,0][2][1,2,1][1,0,1]->1,L0[2,0,1][0][1,2,1][1,1,1]->1,L0[2,0,2][1][1,2,1][1,2,1]->1,L0[2,0,3][3][1,2,1][1,3,1]->1,L0[2,1,0][0][1,0,1][1,1,1]->1,L0[2,1,1][1][1,0,1][1,2,1]->1,L0[2,1,2][2][1,0,1][1,0,1]->1,L0[2,1,3][3][1,0,1][1,3,1]->1,L0[2,2,0][1][1,1,1][1,2,1]->1,L0[2,2,1][2][1,1,1][1,0,1]->1,L0[2,2,2][0][1,1,1][1,1,1]->1,L0[2,2,3][3][1,1,1][1,3,1]->1,L0[2,3,0][0][1,5,1][1,1,1]->1,L0[2,3,0][1][1,5,1][1,2,1]->1,L0[2,3,0][3][1,5,1][1,3,1]->1,L0[2,3,1][2][1,5,1][1,0,1]->1,L0[2,3,1][0][1,5,1][1,1,1]->1,L0[2,3,1][3][1,5,1][1,3,1]->1,L0[2,3,2][2][1,5,1][1,0,1]->1,L0[2,3,2][1][1,5,1][1,2,1]->1,L0[2,3,2][3][1,5,1][1,3,1]->1,L0[2,3,3][2][1,5,1][1,0,1]->1,L0[2,3,3][0][1,5,1][1,1,1]->1,L0[2,3,3][1][1,5,1][1,2,1]->1,L0[2,3,3][3][1,5,1][1,3,1]->1,L0[2,4,0][2][1,3,1][1,0,1]->1,L0[2,4,0][1][1,3,1][1,2,1]->1,L0[2,4,0][3][1,3,1][1,3,1]->1,L0[2,4,1][0][1,3,1][1,1,1]->1,L0[2,4,1][1][1,3,1][1,2,1]->1,L0[2,4,1][3][1,3,1][1,3,1]->1,L0[2,4,2][2][1,3,1][1,0,1]->1,L0[2,4,2][0][1,3,1][1,1,1]->1,L0[2,4,2][3][1,3,1][1,3,1]->1,L0[2,4,3][2][1,3,1][1,0,1]->1,L0[2,4,3][0][1,3,1][1,1,1]->1,L0[2,4,3][1][1,3,1][1,2,1]->1,L0[2,4,3][3][1,3,1][1,3,1]->1,L0[2,5,0][2][1,4,1][1,0,1]->1,L0[2,5,0][0][1,4,1][1,1,1]->1,L0[2,5,0][3][1,4,1][1,3,1]->1,L0[2,5,1][2][1,4,1][1,0,1]->1,L0[2,5,1][1][1,4,1][1,2,1]->1,L0[2,5,1][3][1,4,1][1,3,1]->1,L0[2,5,2][0][1,4,1][1,1,1]->1,L0[2,5,2][1][1,4,1][1,2,1]->1,L0[2,5,2][3][1,4,1][1,3,1]->1,L0[2,5,3][2][1,4,1][1,0,1]->1,L0[2,5,3][0][1,4,1][1,1,1]->1,L0[2,5,3][1][1,4,1][1,2,1]->1,L0[2,5,3][3][1,4,1][1,3,1]->1,L0[3,0,0][1][1,3,1][1,0,1]->1,L0[3,0,0][2][1,3,1][1,0,1]->1,L0[3,0,0][3][1,3,1][1,0,1]->1,L0[3,0,1][0][1,3,1][1,1,1]->1,L0[3,0,1][1][1,3,1][1,1,1]->1,L0[3,0,1][3][1,3,1][1,1,1]->1,L0[3,0,2][0][1,3,1][1,2,1]->1,L0[3,0,2][2][1,3,1][1,2,1]->1,L0[3,0,2][3][1,3,1][1,2,1]->1,L0[3,0,3][0][1,3,1][1,3,1]->1,L0[3,0,3][1][1,3,1][1,3,1]->1,L0[3,0,3][2][1,3,1][1,3,1]->1,L0[3,0,3][3][1,3,1][1,3,1]->1,L0[3,1,0][0][1,5,1][1,1,1]->1,L0[3,1,0][1][1,5,1][1,1,1]->1,L0[3,1,0][3][1,5,1][1,1,1]->1,L0[3,1,1][0][1,5,1][1,2,1]->1,L0[3,1,1][2][1,5,1][1,2,1]->1,L0[3,1,1][3][1,5,1][1,2,1]->1,L0[3,1,2][1][1,5,1][1,0,1]->1,L0[3,1,2][2][1,5,1][1,0,1]->1,L0[3,1,2][3][1,5,1][1,0,1]->1,L0[3,1,3][0][1,5,1][1,3,1]->1,L0[3,1,3][1][1,5,1][1,3,1]->1,L0[3,1,3][2][1,5,1][1,3,1]->1,L0[3,1,3][3][1,5,1][1,3,1]->1,L0[3,2,0][0][1,4,1][1,2,1]->1,L0[3,2,0][2][1,4,1][1,2,1]->1,L0[3,2,0][3][1,4,1][1,2,1]->1,L0[3,2,1][1][1,4,1][1,0,1]->1,L0[3,2,1][2][1,4,1][1,0,1]->1,L0[3,2,1][3][1,4,1][1,0,1]->1,L0[3,2,2][0][1,4,1][1,1,1]->1,L0[3,2,2][1][1,4,1][1,1,1]->1,L0[3,2,2][3][1,4,1][1,1,1]->1,L0[3,2,3][0][1,4,1][1,3,1]->1,L0[3,2,3][1][1,4,1][1,3,1]->1,L0[3,2,3][2][1,4,1][1,3,1]->1,L0[3,2,3][3][1,4,1][1,3,1]->1,L0[3,3,0][0][1,0,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[3,3,0][0][1,0,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[3,3,0][0][1,0,1][1,3,1]->Sqrt[4-Sqrt[13]],L0[3,3,0][1][1,3,1][1,1,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[3,3,0][3][1,3,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[3,3,0][2][1,3,1][1,2,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[3,3,0][3][1,3,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[3,3,0][1][1,3,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[3,3,0][2][1,3,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[3,3,0][3][1,3,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[3,3,0][0][1,4,1][1,1,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[3,3,0][3][1,4,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[3,3,0][0][1,4,1][1,2,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 4, 0],L0[3,3,0][2][1,4,1][1,2,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[3,3,0][3][1,4,1][1,2,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[3,3,0][0][1,4,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 3, 0],L0[3,3,0][2][1,4,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[3,3,0][3][1,4,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[3,3,0][0][1,5,1][1,1,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 3, 0],L0[3,3,0][1][1,5,1][1,1,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[3,3,0][3][1,5,1][1,1,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[3,3,0][0][1,5,1][1,2,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[3,3,0][3][1,5,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[3,3,0][0][1,5,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 1, 0],L0[3,3,0][1][1,5,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[3,3,0][3][1,5,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[3,3,1][1][1,0,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[3,3,1][1][1,0,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[3,3,1][1][1,0,1][1,3,1]->Sqrt[4-Sqrt[13]],L0[3,3,1][1][1,3,1][1,0,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[3,3,1][3][1,3,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[3,3,1][0][1,3,1][1,1,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[3,3,1][1][1,3,1][1,1,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 4, 0],L0[3,3,1][3][1,3,1][1,1,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[3,3,1][0][1,3,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[3,3,1][1][1,3,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 3, 0],L0[3,3,1][3][1,3,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[3,3,1][1][1,4,1][1,0,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 3, 0],L0[3,3,1][2][1,4,1][1,0,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[3,3,1][3][1,4,1][1,0,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[3,3,1][1][1,4,1][1,1,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[3,3,1][3][1,4,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[3,3,1][1][1,4,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 1, 0],L0[3,3,1][2][1,4,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[3,3,1][3][1,4,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[3,3,1][2][1,5,1][1,0,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[3,3,1][3][1,5,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[3,3,1][0][1,5,1][1,1,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[3,3,1][3][1,5,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[3,3,1][0][1,5,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[3,3,1][2][1,5,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[3,3,1][3][1,5,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[3,3,2][2][1,0,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[3,3,2][2][1,0,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[3,3,2][2][1,0,1][1,3,1]->Sqrt[4-Sqrt[13]],L0[3,3,2][2][1,3,1][1,0,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[3,3,2][3][1,3,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[3,3,2][0][1,3,1][1,2,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[3,3,2][2][1,3,1][1,2,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 3, 0],L0[3,3,2][3][1,3,1][1,2,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[3,3,2][0][1,3,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[3,3,2][2][1,3,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 1, 0],L0[3,3,2][3][1,3,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[3,3,2][1][1,4,1][1,0,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[3,3,2][3][1,4,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[3,3,2][0][1,4,1][1,2,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[3,3,2][3][1,4,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[3,3,2][0][1,4,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[3,3,2][1][1,4,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[3,3,2][3][1,4,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[3,3,2][1][1,5,1][1,0,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[3,3,2][2][1,5,1][1,0,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 4, 0],L0[3,3,2][3][1,5,1][1,0,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[3,3,2][2][1,5,1][1,2,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[3,3,2][3][1,5,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[3,3,2][1][1,5,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[3,3,2][2][1,5,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 3, 0],L0[3,3,2][3][1,5,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[3,3,3][3][1,0,1][1,0,1]->Root[1 - 5 #^2 + 3 #^4& , 3, 0],L0[3,3,3][3][1,0,1][1,1,1]->Root[1 - 5 #^2 + 3 #^4& , 3, 0],L0[3,3,3][3][1,0,1][1,2,1]->Root[1 - 5 #^2 + 3 #^4& , 3, 0],L0[3,3,3][3][1,0,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[3,3,3][1][1,3,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[3,3,3][2][1,3,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[3,3,3][3][1,3,1][1,0,1]->-(1/3) Sqrt[-2+Sqrt[13]],L0[3,3,3][0][1,3,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[3,3,3][1][1,3,1][1,1,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[3,3,3][3][1,3,1][1,1,1]->1/6 Sqrt[7+Sqrt[13]+Sqrt[-210+78 Sqrt[13]]],L0[3,3,3][0][1,3,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[3,3,3][2][1,3,1][1,2,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[3,3,3][3][1,3,1][1,2,1]->Root[1 - 19 #^2 + 43 #^4 - 63 #^6 + 81 #^8& , 3, 0],L0[3,3,3][0][1,3,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[3,3,3][1][1,3,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[3,3,3][2][1,3,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[3,3,3][3][1,3,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[3,3,3][1][1,4,1][1,0,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[3,3,3][2][1,4,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[3,3,3][3][1,4,1][1,0,1]->Root[1 - 19 #^2 + 43 #^4 - 63 #^6 + 81 #^8& , 3, 0],L0[3,3,3][0][1,4,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[3,3,3][1][1,4,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[3,3,3][3][1,4,1][1,1,1]->-(1/3) Sqrt[-2+Sqrt[13]],L0[3,3,3][0][1,4,1][1,2,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[3,3,3][2][1,4,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[3,3,3][3][1,4,1][1,2,1]->1/6 Sqrt[7+Sqrt[13]+Sqrt[-210+78 Sqrt[13]]],L0[3,3,3][0][1,4,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[3,3,3][1][1,4,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[3,3,3][2][1,4,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[3,3,3][3][1,4,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[3,3,3][1][1,5,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[3,3,3][2][1,5,1][1,0,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[3,3,3][3][1,5,1][1,0,1]->1/6 Sqrt[7+Sqrt[13]+Sqrt[-210+78 Sqrt[13]]],L0[3,3,3][0][1,5,1][1,1,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[3,3,3][1][1,5,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[3,3,3][3][1,5,1][1,1,1]->Root[1 - 19 #^2 + 43 #^4 - 63 #^6 + 81 #^8& , 3, 0],L0[3,3,3][0][1,5,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[3,3,3][2][1,5,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[3,3,3][3][1,5,1][1,2,1]->-(1/3) Sqrt[-2+Sqrt[13]],L0[3,3,3][0][1,5,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[3,3,3][1][1,5,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[3,3,3][2][1,5,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[3,3,3][3][1,5,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[3,4,0][2][1,2,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[3,4,0][2][1,2,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[3,4,0][2][1,2,1][1,3,1]->Sqrt[4-Sqrt[13]],L0[3,4,0][1][1,3,1][1,0,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[3,4,0][2][1,3,1][1,0,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 4, 0],L0[3,4,0][3][1,3,1][1,0,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[3,4,0][2][1,3,1][1,2,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[3,4,0][3][1,3,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[3,4,0][1][1,3,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[3,4,0][2][1,3,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 3, 0],L0[3,4,0][3][1,3,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[3,4,0][2][1,4,1][1,0,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[3,4,0][3][1,4,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[3,4,0][0][1,4,1][1,2,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[3,4,0][2][1,4,1][1,2,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 3, 0],L0[3,4,0][3][1,4,1][1,2,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[3,4,0][0][1,4,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[3,4,0][2][1,4,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 1, 0],L0[3,4,0][3][1,4,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[3,4,0][1][1,5,1][1,0,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[3,4,0][3][1,5,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[3,4,0][0][1,5,1][1,2,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[3,4,0][3][1,5,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[3,4,0][0][1,5,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[3,4,0][1][1,5,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[3,4,0][3][1,5,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[3,4,1][0][1,2,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[3,4,1][0][1,2,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[3,4,1][0][1,2,1][1,3,1]->Sqrt[4-Sqrt[13]],L0[3,4,1][0][1,3,1][1,1,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 3, 0],L0[3,4,1][1][1,3,1][1,1,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[3,4,1][3][1,3,1][1,1,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[3,4,1][0][1,3,1][1,2,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[3,4,1][3][1,3,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[3,4,1][0][1,3,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 1, 0],L0[3,4,1][1][1,3,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[3,4,1][3][1,3,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[3,4,1][1][1,4,1][1,1,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[3,4,1][3][1,4,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[3,4,1][2][1,4,1][1,2,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[3,4,1][3][1,4,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[3,4,1][1][1,4,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[3,4,1][2][1,4,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[3,4,1][3][1,4,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[3,4,1][0][1,5,1][1,1,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[3,4,1][3][1,5,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[3,4,1][0][1,5,1][1,2,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 4, 0],L0[3,4,1][2][1,5,1][1,2,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[3,4,1][3][1,5,1][1,2,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[3,4,1][0][1,5,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 3, 0],L0[3,4,1][2][1,5,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[3,4,1][3][1,5,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[3,4,2][1][1,2,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[3,4,2][1][1,2,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[3,4,2][1][1,2,1][1,3,1]->Sqrt[4-Sqrt[13]],L0[3,4,2][2][1,3,1][1,0,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[3,4,2][3][1,3,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[3,4,2][0][1,3,1][1,1,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[3,4,2][3][1,3,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[3,4,2][0][1,3,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[3,4,2][2][1,3,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[3,4,2][3][1,3,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[3,4,2][1][1,4,1][1,0,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[3,4,2][3][1,4,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[3,4,2][0][1,4,1][1,1,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[3,4,2][1][1,4,1][1,1,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 4, 0],L0[3,4,2][3][1,4,1][1,1,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[3,4,2][0][1,4,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[3,4,2][1][1,4,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 3, 0],L0[3,4,2][3][1,4,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[3,4,2][1][1,5,1][1,0,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 3, 0],L0[3,4,2][2][1,5,1][1,0,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[3,4,2][3][1,5,1][1,0,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[3,4,2][1][1,5,1][1,1,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[3,4,2][3][1,5,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[3,4,2][1][1,5,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 1, 0],L0[3,4,2][2][1,5,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[3,4,2][3][1,5,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[3,4,3][3][1,2,1][1,0,1]->Root[1 - 5 #^2 + 3 #^4& , 3, 0],L0[3,4,3][3][1,2,1][1,1,1]->Root[1 - 5 #^2 + 3 #^4& , 3, 0],L0[3,4,3][3][1,2,1][1,2,1]->Root[1 - 5 #^2 + 3 #^4& , 3, 0],L0[3,4,3][3][1,2,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[3,4,3][1][1,3,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[3,4,3][2][1,3,1][1,0,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[3,4,3][3][1,3,1][1,0,1]->1/6 Sqrt[7+Sqrt[13]+Sqrt[-210+78 Sqrt[13]]],L0[3,4,3][0][1,3,1][1,1,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[3,4,3][1][1,3,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[3,4,3][3][1,3,1][1,1,1]->Root[1 - 19 #^2 + 43 #^4 - 63 #^6 + 81 #^8& , 3, 0],L0[3,4,3][0][1,3,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[3,4,3][2][1,3,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[3,4,3][3][1,3,1][1,2,1]->-(1/3) Sqrt[-2+Sqrt[13]],L0[3,4,3][0][1,3,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[3,4,3][1][1,3,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[3,4,3][2][1,3,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[3,4,3][3][1,3,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[3,4,3][1][1,4,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[3,4,3][2][1,4,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[3,4,3][3][1,4,1][1,0,1]->-(1/3) Sqrt[-2+Sqrt[13]],L0[3,4,3][0][1,4,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[3,4,3][1][1,4,1][1,1,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[3,4,3][3][1,4,1][1,1,1]->1/6 Sqrt[7+Sqrt[13]+Sqrt[-210+78 Sqrt[13]]],L0[3,4,3][0][1,4,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[3,4,3][2][1,4,1][1,2,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[3,4,3][3][1,4,1][1,2,1]->Root[1 - 19 #^2 + 43 #^4 - 63 #^6 + 81 #^8& , 3, 0],L0[3,4,3][0][1,4,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[3,4,3][1][1,4,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[3,4,3][2][1,4,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[3,4,3][3][1,4,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[3,4,3][1][1,5,1][1,0,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[3,4,3][2][1,5,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[3,4,3][3][1,5,1][1,0,1]->Root[1 - 19 #^2 + 43 #^4 - 63 #^6 + 81 #^8& , 3, 0],L0[3,4,3][0][1,5,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[3,4,3][1][1,5,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[3,4,3][3][1,5,1][1,1,1]->-(1/3) Sqrt[-2+Sqrt[13]],L0[3,4,3][0][1,5,1][1,2,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[3,4,3][2][1,5,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[3,4,3][3][1,5,1][1,2,1]->1/6 Sqrt[7+Sqrt[13]+Sqrt[-210+78 Sqrt[13]]],L0[3,4,3][0][1,5,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[3,4,3][1][1,5,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[3,4,3][2][1,5,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[3,4,3][3][1,5,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[3,5,0][1][1,1,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[3,5,0][1][1,1,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[3,5,0][1][1,1,1][1,3,1]->Sqrt[4-Sqrt[13]],L0[3,5,0][1][1,3,1][1,0,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 3, 0],L0[3,5,0][2][1,3,1][1,0,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[3,5,0][3][1,3,1][1,0,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[3,5,0][1][1,3,1][1,1,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[3,5,0][3][1,3,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[3,5,0][1][1,3,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 1, 0],L0[3,5,0][2][1,3,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[3,5,0][3][1,3,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[3,5,0][2][1,4,1][1,0,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[3,5,0][3][1,4,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[3,5,0][0][1,4,1][1,1,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[3,5,0][3][1,4,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[3,5,0][0][1,4,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[3,5,0][2][1,4,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[3,5,0][3][1,4,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[3,5,0][1][1,5,1][1,0,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[3,5,0][3][1,5,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[3,5,0][0][1,5,1][1,1,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[3,5,0][1][1,5,1][1,1,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 4, 0],L0[3,5,0][3][1,5,1][1,1,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[3,5,0][0][1,5,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[3,5,0][1][1,5,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 3, 0],L0[3,5,0][3][1,5,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[3,5,1][2][1,1,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[3,5,1][2][1,1,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[3,5,1][2][1,1,1][1,3,1]->Sqrt[4-Sqrt[13]],L0[3,5,1][1][1,3,1][1,0,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[3,5,1][3][1,3,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[3,5,1][0][1,3,1][1,2,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[3,5,1][3][1,3,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[3,5,1][0][1,3,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[3,5,1][1][1,3,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[3,5,1][3][1,3,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[3,5,1][1][1,4,1][1,0,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[3,5,1][2][1,4,1][1,0,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 4, 0],L0[3,5,1][3][1,4,1][1,0,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[3,5,1][2][1,4,1][1,2,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[3,5,1][3][1,4,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[3,5,1][1][1,4,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[3,5,1][2][1,4,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 3, 0],L0[3,5,1][3][1,4,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[3,5,1][2][1,5,1][1,0,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[3,5,1][3][1,5,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[3,5,1][0][1,5,1][1,2,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[3,5,1][2][1,5,1][1,2,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 3, 0],L0[3,5,1][3][1,5,1][1,2,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[3,5,1][0][1,5,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[3,5,1][2][1,5,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 1, 0],L0[3,5,1][3][1,5,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[3,5,2][0][1,1,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[3,5,2][0][1,1,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[3,5,2][0][1,1,1][1,3,1]->Sqrt[4-Sqrt[13]],L0[3,5,2][0][1,3,1][1,1,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[3,5,2][3][1,3,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[3,5,2][0][1,3,1][1,2,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 4, 0],L0[3,5,2][2][1,3,1][1,2,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[3,5,2][3][1,3,1][1,2,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[3,5,2][0][1,3,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 3, 0],L0[3,5,2][2][1,3,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[3,5,2][3][1,3,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[3,5,2][0][1,4,1][1,1,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 3, 0],L0[3,5,2][1][1,4,1][1,1,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[3,5,2][3][1,4,1][1,1,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[3,5,2][0][1,4,1][1,2,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[3,5,2][3][1,4,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[3,5,2][0][1,4,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 1, 0],L0[3,5,2][1][1,4,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[3,5,2][3][1,4,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[3,5,2][1][1,5,1][1,1,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[3,5,2][3][1,5,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[3,5,2][2][1,5,1][1,2,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[3,5,2][3][1,5,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[3,5,2][1][1,5,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[3,5,2][2][1,5,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[3,5,2][3][1,5,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[3,5,3][3][1,1,1][1,0,1]->Root[1 - 5 #^2 + 3 #^4& , 3, 0],L0[3,5,3][3][1,1,1][1,1,1]->Root[1 - 5 #^2 + 3 #^4& , 3, 0],L0[3,5,3][3][1,1,1][1,2,1]->Root[1 - 5 #^2 + 3 #^4& , 3, 0],L0[3,5,3][3][1,1,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[3,5,3][1][1,3,1][1,0,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[3,5,3][2][1,3,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[3,5,3][3][1,3,1][1,0,1]->Root[1 - 19 #^2 + 43 #^4 - 63 #^6 + 81 #^8& , 3, 0],L0[3,5,3][0][1,3,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[3,5,3][1][1,3,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[3,5,3][3][1,3,1][1,1,1]->-(1/3) Sqrt[-2+Sqrt[13]],L0[3,5,3][0][1,3,1][1,2,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[3,5,3][2][1,3,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[3,5,3][3][1,3,1][1,2,1]->1/6 Sqrt[7+Sqrt[13]+Sqrt[-210+78 Sqrt[13]]],L0[3,5,3][0][1,3,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[3,5,3][1][1,3,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[3,5,3][2][1,3,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[3,5,3][3][1,3,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[3,5,3][1][1,4,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[3,5,3][2][1,4,1][1,0,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[3,5,3][3][1,4,1][1,0,1]->1/6 Sqrt[7+Sqrt[13]+Sqrt[-210+78 Sqrt[13]]],L0[3,5,3][0][1,4,1][1,1,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[3,5,3][1][1,4,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[3,5,3][3][1,4,1][1,1,1]->Root[1 - 19 #^2 + 43 #^4 - 63 #^6 + 81 #^8& , 3, 0],L0[3,5,3][0][1,4,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[3,5,3][2][1,4,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[3,5,3][3][1,4,1][1,2,1]->-(1/3) Sqrt[-2+Sqrt[13]],L0[3,5,3][0][1,4,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[3,5,3][1][1,4,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[3,5,3][2][1,4,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[3,5,3][3][1,4,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[3,5,3][1][1,5,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[3,5,3][2][1,5,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[3,5,3][3][1,5,1][1,0,1]->-(1/3) Sqrt[-2+Sqrt[13]],L0[3,5,3][0][1,5,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[3,5,3][1][1,5,1][1,1,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[3,5,3][3][1,5,1][1,1,1]->1/6 Sqrt[7+Sqrt[13]+Sqrt[-210+78 Sqrt[13]]],L0[3,5,3][0][1,5,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[3,5,3][2][1,5,1][1,2,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[3,5,3][3][1,5,1][1,2,1]->Root[1 - 19 #^2 + 43 #^4 - 63 #^6 + 81 #^8& , 3, 0],L0[3,5,3][0][1,5,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[3,5,3][1][1,5,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[3,5,3][2][1,5,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[3,5,3][3][1,5,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[4,0,0][0][1,4,1][1,0,1]->1,L0[4,0,0][2][1,4,1][1,0,1]->1,L0[4,0,0][3][1,4,1][1,0,1]->1,L0[4,0,1][1][1,4,1][1,1,1]->1,L0[4,0,1][2][1,4,1][1,1,1]->1,L0[4,0,1][3][1,4,1][1,1,1]->1,L0[4,0,2][0][1,4,1][1,2,1]->1,L0[4,0,2][1][1,4,1][1,2,1]->1,L0[4,0,2][3][1,4,1][1,2,1]->1,L0[4,0,3][0][1,4,1][1,3,1]->1,L0[4,0,3][1][1,4,1][1,3,1]->1,L0[4,0,3][2][1,4,1][1,3,1]->1,L0[4,0,3][3][1,4,1][1,3,1]->1,L0[4,1,0][1][1,3,1][1,1,1]->1,L0[4,1,0][2][1,3,1][1,1,1]->1,L0[4,1,0][3][1,3,1][1,1,1]->1,L0[4,1,1][0][1,3,1][1,2,1]->1,L0[4,1,1][1][1,3,1][1,2,1]->1,L0[4,1,1][3][1,3,1][1,2,1]->1,L0[4,1,2][0][1,3,1][1,0,1]->1,L0[4,1,2][2][1,3,1][1,0,1]->1,L0[4,1,2][3][1,3,1][1,0,1]->1,L0[4,1,3][0][1,3,1][1,3,1]->1,L0[4,1,3][1][1,3,1][1,3,1]->1,L0[4,1,3][2][1,3,1][1,3,1]->1,L0[4,1,3][3][1,3,1][1,3,1]->1,L0[4,2,0][0][1,5,1][1,2,1]->1,L0[4,2,0][1][1,5,1][1,2,1]->1,L0[4,2,0][3][1,5,1][1,2,1]->1,L0[4,2,1][0][1,5,1][1,0,1]->1,L0[4,2,1][2][1,5,1][1,0,1]->1,L0[4,2,1][3][1,5,1][1,0,1]->1,L0[4,2,2][1][1,5,1][1,1,1]->1,L0[4,2,2][2][1,5,1][1,1,1]->1,L0[4,2,2][3][1,5,1][1,1,1]->1,L0[4,2,3][0][1,5,1][1,3,1]->1,L0[4,2,3][1][1,5,1][1,3,1]->1,L0[4,2,3][2][1,5,1][1,3,1]->1,L0[4,2,3][3][1,5,1][1,3,1]->1,L0[4,3,0][1][1,1,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[4,3,0][1][1,1,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[4,3,0][1][1,1,1][1,3,1]->Sqrt[4-Sqrt[13]],L0[4,3,0][1][1,3,1][1,1,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 3, 0],L0[4,3,0][2][1,3,1][1,1,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[4,3,0][3][1,3,1][1,1,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[4,3,0][1][1,3,1][1,2,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[4,3,0][3][1,3,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[4,3,0][1][1,3,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 1, 0],L0[4,3,0][2][1,3,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[4,3,0][3][1,3,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[4,3,0][2][1,4,1][1,1,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[4,3,0][3][1,4,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[4,3,0][0][1,4,1][1,2,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[4,3,0][3][1,4,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[4,3,0][0][1,4,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[4,3,0][2][1,4,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[4,3,0][3][1,4,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[4,3,0][1][1,5,1][1,1,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[4,3,0][3][1,5,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[4,3,0][0][1,5,1][1,2,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[4,3,0][1][1,5,1][1,2,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 4, 0],L0[4,3,0][3][1,5,1][1,2,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[4,3,0][0][1,5,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[4,3,0][1][1,5,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 3, 0],L0[4,3,0][3][1,5,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[4,3,1][2][1,1,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[4,3,1][2][1,1,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[4,3,1][2][1,1,1][1,3,1]->Sqrt[4-Sqrt[13]],L0[4,3,1][0][1,3,1][1,0,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[4,3,1][3][1,3,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[4,3,1][1][1,3,1][1,1,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[4,3,1][3][1,3,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[4,3,1][0][1,3,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[4,3,1][1][1,3,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[4,3,1][3][1,3,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[4,3,1][2][1,4,1][1,0,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[4,3,1][3][1,4,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[4,3,1][1][1,4,1][1,1,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[4,3,1][2][1,4,1][1,1,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 4, 0],L0[4,3,1][3][1,4,1][1,1,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[4,3,1][1][1,4,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[4,3,1][2][1,4,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 3, 0],L0[4,3,1][3][1,4,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[4,3,1][0][1,5,1][1,0,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[4,3,1][2][1,5,1][1,0,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 3, 0],L0[4,3,1][3][1,5,1][1,0,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[4,3,1][2][1,5,1][1,1,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[4,3,1][3][1,5,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[4,3,1][0][1,5,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[4,3,1][2][1,5,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 1, 0],L0[4,3,1][3][1,5,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[4,3,2][0][1,1,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[4,3,2][0][1,1,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[4,3,2][0][1,1,1][1,3,1]->Sqrt[4-Sqrt[13]],L0[4,3,2][0][1,3,1][1,0,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 4, 0],L0[4,3,2][2][1,3,1][1,0,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[4,3,2][3][1,3,1][1,0,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[4,3,2][0][1,3,1][1,2,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[4,3,2][3][1,3,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[4,3,2][0][1,3,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 3, 0],L0[4,3,2][2][1,3,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[4,3,2][3][1,3,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[4,3,2][0][1,4,1][1,0,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[4,3,2][3][1,4,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[4,3,2][0][1,4,1][1,2,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 3, 0],L0[4,3,2][1][1,4,1][1,2,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[4,3,2][3][1,4,1][1,2,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[4,3,2][0][1,4,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 1, 0],L0[4,3,2][1][1,4,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[4,3,2][3][1,4,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[4,3,2][2][1,5,1][1,0,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[4,3,2][3][1,5,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[4,3,2][1][1,5,1][1,2,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[4,3,2][3][1,5,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[4,3,2][1][1,5,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[4,3,2][2][1,5,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[4,3,2][3][1,5,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[4,3,3][3][1,1,1][1,0,1]->Root[1 - 5 #^2 + 3 #^4& , 3, 0],L0[4,3,3][3][1,1,1][1,1,1]->Root[1 - 5 #^2 + 3 #^4& , 3, 0],L0[4,3,3][3][1,1,1][1,2,1]->Root[1 - 5 #^2 + 3 #^4& , 3, 0],L0[4,3,3][3][1,1,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[4,3,3][0][1,3,1][1,0,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[4,3,3][2][1,3,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[4,3,3][3][1,3,1][1,0,1]->1/6 Sqrt[7+Sqrt[13]+Sqrt[-210+78 Sqrt[13]]],L0[4,3,3][1][1,3,1][1,1,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[4,3,3][2][1,3,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[4,3,3][3][1,3,1][1,1,1]->Root[1 - 19 #^2 + 43 #^4 - 63 #^6 + 81 #^8& , 3, 0],L0[4,3,3][0][1,3,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[4,3,3][1][1,3,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[4,3,3][3][1,3,1][1,2,1]->-(1/3) Sqrt[-2+Sqrt[13]],L0[4,3,3][0][1,3,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[4,3,3][1][1,3,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[4,3,3][2][1,3,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[4,3,3][3][1,3,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[4,3,3][0][1,4,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[4,3,3][2][1,4,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[4,3,3][3][1,4,1][1,0,1]->-(1/3) Sqrt[-2+Sqrt[13]],L0[4,3,3][1][1,4,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[4,3,3][2][1,4,1][1,1,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[4,3,3][3][1,4,1][1,1,1]->1/6 Sqrt[7+Sqrt[13]+Sqrt[-210+78 Sqrt[13]]],L0[4,3,3][0][1,4,1][1,2,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[4,3,3][1][1,4,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[4,3,3][3][1,4,1][1,2,1]->Root[1 - 19 #^2 + 43 #^4 - 63 #^6 + 81 #^8& , 3, 0],L0[4,3,3][0][1,4,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[4,3,3][1][1,4,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[4,3,3][2][1,4,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[4,3,3][3][1,4,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[4,3,3][0][1,5,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[4,3,3][2][1,5,1][1,0,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[4,3,3][3][1,5,1][1,0,1]->Root[1 - 19 #^2 + 43 #^4 - 63 #^6 + 81 #^8& , 3, 0],L0[4,3,3][1][1,5,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[4,3,3][2][1,5,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[4,3,3][3][1,5,1][1,1,1]->-(1/3) Sqrt[-2+Sqrt[13]],L0[4,3,3][0][1,5,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[4,3,3][1][1,5,1][1,2,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[4,3,3][3][1,5,1][1,2,1]->1/6 Sqrt[7+Sqrt[13]+Sqrt[-210+78 Sqrt[13]]],L0[4,3,3][0][1,5,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[4,3,3][1][1,5,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[4,3,3][2][1,5,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[4,3,3][3][1,5,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[4,4,0][0][1,0,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[4,4,0][0][1,0,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[4,4,0][0][1,0,1][1,3,1]->Sqrt[4-Sqrt[13]],L0[4,4,0][2][1,3,1][1,0,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[4,4,0][3][1,3,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[4,4,0][1][1,3,1][1,2,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[4,4,0][3][1,3,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[4,4,0][1][1,3,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[4,4,0][2][1,3,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[4,4,0][3][1,3,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[4,4,0][0][1,4,1][1,0,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 4, 0],L0[4,4,0][2][1,4,1][1,0,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[4,4,0][3][1,4,1][1,0,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[4,4,0][0][1,4,1][1,2,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[4,4,0][3][1,4,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[4,4,0][0][1,4,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 3, 0],L0[4,4,0][2][1,4,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[4,4,0][3][1,4,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[4,4,0][0][1,5,1][1,0,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[4,4,0][3][1,5,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[4,4,0][0][1,5,1][1,2,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 3, 0],L0[4,4,0][1][1,5,1][1,2,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[4,4,0][3][1,5,1][1,2,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[4,4,0][0][1,5,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 1, 0],L0[4,4,0][1][1,5,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[4,4,0][3][1,5,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[4,4,1][1][1,0,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[4,4,1][1][1,0,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[4,4,1][1][1,0,1][1,3,1]->Sqrt[4-Sqrt[13]],L0[4,4,1][1][1,3,1][1,1,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[4,4,1][3][1,3,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[4,4,1][0][1,3,1][1,2,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[4,4,1][1][1,3,1][1,2,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 4, 0],L0[4,4,1][3][1,3,1][1,2,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[4,4,1][0][1,3,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[4,4,1][1][1,3,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 3, 0],L0[4,4,1][3][1,3,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[4,4,1][1][1,4,1][1,1,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 3, 0],L0[4,4,1][2][1,4,1][1,1,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[4,4,1][3][1,4,1][1,1,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[4,4,1][1][1,4,1][1,2,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[4,4,1][3][1,4,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[4,4,1][1][1,4,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 1, 0],L0[4,4,1][2][1,4,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[4,4,1][3][1,4,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[4,4,1][2][1,5,1][1,1,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[4,4,1][3][1,5,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[4,4,1][0][1,5,1][1,2,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[4,4,1][3][1,5,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[4,4,1][0][1,5,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[4,4,1][2][1,5,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[4,4,1][3][1,5,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[4,4,2][2][1,0,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[4,4,2][2][1,0,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[4,4,2][2][1,0,1][1,3,1]->Sqrt[4-Sqrt[13]],L0[4,4,2][0][1,3,1][1,0,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[4,4,2][2][1,3,1][1,0,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 3, 0],L0[4,4,2][3][1,3,1][1,0,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[4,4,2][2][1,3,1][1,1,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[4,4,2][3][1,3,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[4,4,2][0][1,3,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[4,4,2][2][1,3,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 1, 0],L0[4,4,2][3][1,3,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[4,4,2][0][1,4,1][1,0,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[4,4,2][3][1,4,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[4,4,2][1][1,4,1][1,1,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[4,4,2][3][1,4,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[4,4,2][0][1,4,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[4,4,2][1][1,4,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[4,4,2][3][1,4,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[4,4,2][2][1,5,1][1,0,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[4,4,2][3][1,5,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[4,4,2][1][1,5,1][1,1,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[4,4,2][2][1,5,1][1,1,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 4, 0],L0[4,4,2][3][1,5,1][1,1,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[4,4,2][1][1,5,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[4,4,2][2][1,5,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 3, 0],L0[4,4,2][3][1,5,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[4,4,3][3][1,0,1][1,0,1]->Root[1 - 5 #^2 + 3 #^4& , 3, 0],L0[4,4,3][3][1,0,1][1,1,1]->Root[1 - 5 #^2 + 3 #^4& , 3, 0],L0[4,4,3][3][1,0,1][1,2,1]->Root[1 - 5 #^2 + 3 #^4& , 3, 0],L0[4,4,3][3][1,0,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[4,4,3][0][1,3,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[4,4,3][2][1,3,1][1,0,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[4,4,3][3][1,3,1][1,0,1]->Root[1 - 19 #^2 + 43 #^4 - 63 #^6 + 81 #^8& , 3, 0],L0[4,4,3][1][1,3,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[4,4,3][2][1,3,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[4,4,3][3][1,3,1][1,1,1]->-(1/3) Sqrt[-2+Sqrt[13]],L0[4,4,3][0][1,3,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[4,4,3][1][1,3,1][1,2,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[4,4,3][3][1,3,1][1,2,1]->1/6 Sqrt[7+Sqrt[13]+Sqrt[-210+78 Sqrt[13]]],L0[4,4,3][0][1,3,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[4,4,3][1][1,3,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[4,4,3][2][1,3,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[4,4,3][3][1,3,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[4,4,3][0][1,4,1][1,0,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[4,4,3][2][1,4,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[4,4,3][3][1,4,1][1,0,1]->1/6 Sqrt[7+Sqrt[13]+Sqrt[-210+78 Sqrt[13]]],L0[4,4,3][1][1,4,1][1,1,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[4,4,3][2][1,4,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[4,4,3][3][1,4,1][1,1,1]->Root[1 - 19 #^2 + 43 #^4 - 63 #^6 + 81 #^8& , 3, 0],L0[4,4,3][0][1,4,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[4,4,3][1][1,4,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[4,4,3][3][1,4,1][1,2,1]->-(1/3) Sqrt[-2+Sqrt[13]],L0[4,4,3][0][1,4,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[4,4,3][1][1,4,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[4,4,3][2][1,4,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[4,4,3][3][1,4,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[4,4,3][0][1,5,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[4,4,3][2][1,5,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[4,4,3][3][1,5,1][1,0,1]->-(1/3) Sqrt[-2+Sqrt[13]],L0[4,4,3][1][1,5,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[4,4,3][2][1,5,1][1,1,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[4,4,3][3][1,5,1][1,1,1]->1/6 Sqrt[7+Sqrt[13]+Sqrt[-210+78 Sqrt[13]]],L0[4,4,3][0][1,5,1][1,2,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[4,4,3][1][1,5,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[4,4,3][3][1,5,1][1,2,1]->Root[1 - 19 #^2 + 43 #^4 - 63 #^6 + 81 #^8& , 3, 0],L0[4,4,3][0][1,5,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[4,4,3][1][1,5,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[4,4,3][2][1,5,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[4,4,3][3][1,5,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[4,5,0][2][1,2,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[4,5,0][2][1,2,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[4,5,0][2][1,2,1][1,3,1]->Sqrt[4-Sqrt[13]],L0[4,5,0][2][1,3,1][1,0,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[4,5,0][3][1,3,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[4,5,0][1][1,3,1][1,1,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[4,5,0][2][1,3,1][1,1,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 4, 0],L0[4,5,0][3][1,3,1][1,1,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[4,5,0][1][1,3,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[4,5,0][2][1,3,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 3, 0],L0[4,5,0][3][1,3,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[4,5,0][0][1,4,1][1,0,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[4,5,0][2][1,4,1][1,0,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 3, 0],L0[4,5,0][3][1,4,1][1,0,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[4,5,0][2][1,4,1][1,1,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[4,5,0][3][1,4,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[4,5,0][0][1,4,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[4,5,0][2][1,4,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 1, 0],L0[4,5,0][3][1,4,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[4,5,0][0][1,5,1][1,0,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[4,5,0][3][1,5,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[4,5,0][1][1,5,1][1,1,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[4,5,0][3][1,5,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[4,5,0][0][1,5,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[4,5,0][1][1,5,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[4,5,0][3][1,5,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[4,5,1][0][1,2,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[4,5,1][0][1,2,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[4,5,1][0][1,2,1][1,3,1]->Sqrt[4-Sqrt[13]],L0[4,5,1][0][1,3,1][1,0,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[4,5,1][3][1,3,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[4,5,1][0][1,3,1][1,2,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 3, 0],L0[4,5,1][1][1,3,1][1,2,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[4,5,1][3][1,3,1][1,2,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[4,5,1][0][1,3,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 1, 0],L0[4,5,1][1][1,3,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[4,5,1][3][1,3,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[4,5,1][2][1,4,1][1,0,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[4,5,1][3][1,4,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[4,5,1][1][1,4,1][1,2,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[4,5,1][3][1,4,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[4,5,1][1][1,4,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[4,5,1][2][1,4,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[4,5,1][3][1,4,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[4,5,1][0][1,5,1][1,0,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 4, 0],L0[4,5,1][2][1,5,1][1,0,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[4,5,1][3][1,5,1][1,0,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[4,5,1][0][1,5,1][1,2,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[4,5,1][3][1,5,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[4,5,1][0][1,5,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 3, 0],L0[4,5,1][2][1,5,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[4,5,1][3][1,5,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[4,5,2][1][1,2,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[4,5,2][1][1,2,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[4,5,2][1][1,2,1][1,3,1]->Sqrt[4-Sqrt[13]],L0[4,5,2][2][1,3,1][1,1,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[4,5,2][3][1,3,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[4,5,2][0][1,3,1][1,2,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[4,5,2][3][1,3,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[4,5,2][0][1,3,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[4,5,2][2][1,3,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[4,5,2][3][1,3,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[4,5,2][1][1,4,1][1,1,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[4,5,2][3][1,4,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[4,5,2][0][1,4,1][1,2,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[4,5,2][1][1,4,1][1,2,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 4, 0],L0[4,5,2][3][1,4,1][1,2,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[4,5,2][0][1,4,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[4,5,2][1][1,4,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 3, 0],L0[4,5,2][3][1,4,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[4,5,2][1][1,5,1][1,1,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 3, 0],L0[4,5,2][2][1,5,1][1,1,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[4,5,2][3][1,5,1][1,1,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[4,5,2][1][1,5,1][1,2,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[4,5,2][3][1,5,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[4,5,2][1][1,5,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 1, 0],L0[4,5,2][2][1,5,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[4,5,2][3][1,5,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[4,5,3][3][1,2,1][1,0,1]->Root[1 - 5 #^2 + 3 #^4& , 3, 0],L0[4,5,3][3][1,2,1][1,1,1]->Root[1 - 5 #^2 + 3 #^4& , 3, 0],L0[4,5,3][3][1,2,1][1,2,1]->Root[1 - 5 #^2 + 3 #^4& , 3, 0],L0[4,5,3][3][1,2,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[4,5,3][0][1,3,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[4,5,3][2][1,3,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[4,5,3][3][1,3,1][1,0,1]->-(1/3) Sqrt[-2+Sqrt[13]],L0[4,5,3][1][1,3,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[4,5,3][2][1,3,1][1,1,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[4,5,3][3][1,3,1][1,1,1]->1/6 Sqrt[7+Sqrt[13]+Sqrt[-210+78 Sqrt[13]]],L0[4,5,3][0][1,3,1][1,2,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[4,5,3][1][1,3,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[4,5,3][3][1,3,1][1,2,1]->Root[1 - 19 #^2 + 43 #^4 - 63 #^6 + 81 #^8& , 3, 0],L0[4,5,3][0][1,3,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[4,5,3][1][1,3,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[4,5,3][2][1,3,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[4,5,3][3][1,3,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[4,5,3][0][1,4,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[4,5,3][2][1,4,1][1,0,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[4,5,3][3][1,4,1][1,0,1]->Root[1 - 19 #^2 + 43 #^4 - 63 #^6 + 81 #^8& , 3, 0],L0[4,5,3][1][1,4,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[4,5,3][2][1,4,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[4,5,3][3][1,4,1][1,1,1]->-(1/3) Sqrt[-2+Sqrt[13]],L0[4,5,3][0][1,4,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[4,5,3][1][1,4,1][1,2,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[4,5,3][3][1,4,1][1,2,1]->1/6 Sqrt[7+Sqrt[13]+Sqrt[-210+78 Sqrt[13]]],L0[4,5,3][0][1,4,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[4,5,3][1][1,4,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[4,5,3][2][1,4,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[4,5,3][3][1,4,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[4,5,3][0][1,5,1][1,0,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[4,5,3][2][1,5,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[4,5,3][3][1,5,1][1,0,1]->1/6 Sqrt[7+Sqrt[13]+Sqrt[-210+78 Sqrt[13]]],L0[4,5,3][1][1,5,1][1,1,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[4,5,3][2][1,5,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[4,5,3][3][1,5,1][1,1,1]->Root[1 - 19 #^2 + 43 #^4 - 63 #^6 + 81 #^8& , 3, 0],L0[4,5,3][0][1,5,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[4,5,3][1][1,5,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[4,5,3][3][1,5,1][1,2,1]->-(1/3) Sqrt[-2+Sqrt[13]],L0[4,5,3][0][1,5,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[4,5,3][1][1,5,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[4,5,3][2][1,5,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[4,5,3][3][1,5,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[5,0,0][0][1,5,1][1,0,1]->1,L0[5,0,0][1][1,5,1][1,0,1]->1,L0[5,0,0][3][1,5,1][1,0,1]->1,L0[5,0,1][0][1,5,1][1,1,1]->1,L0[5,0,1][2][1,5,1][1,1,1]->1,L0[5,0,1][3][1,5,1][1,1,1]->1,L0[5,0,2][1][1,5,1][1,2,1]->1,L0[5,0,2][2][1,5,1][1,2,1]->1,L0[5,0,2][3][1,5,1][1,2,1]->1,L0[5,0,3][0][1,5,1][1,3,1]->1,L0[5,0,3][1][1,5,1][1,3,1]->1,L0[5,0,3][2][1,5,1][1,3,1]->1,L0[5,0,3][3][1,5,1][1,3,1]->1,L0[5,1,0][0][1,4,1][1,1,1]->1,L0[5,1,0][2][1,4,1][1,1,1]->1,L0[5,1,0][3][1,4,1][1,1,1]->1,L0[5,1,1][1][1,4,1][1,2,1]->1,L0[5,1,1][2][1,4,1][1,2,1]->1,L0[5,1,1][3][1,4,1][1,2,1]->1,L0[5,1,2][0][1,4,1][1,0,1]->1,L0[5,1,2][1][1,4,1][1,0,1]->1,L0[5,1,2][3][1,4,1][1,0,1]->1,L0[5,1,3][0][1,4,1][1,3,1]->1,L0[5,1,3][1][1,4,1][1,3,1]->1,L0[5,1,3][2][1,4,1][1,3,1]->1,L0[5,1,3][3][1,4,1][1,3,1]->1,L0[5,2,0][1][1,3,1][1,2,1]->1,L0[5,2,0][2][1,3,1][1,2,1]->1,L0[5,2,0][3][1,3,1][1,2,1]->1,L0[5,2,1][0][1,3,1][1,0,1]->1,L0[5,2,1][1][1,3,1][1,0,1]->1,L0[5,2,1][3][1,3,1][1,0,1]->1,L0[5,2,2][0][1,3,1][1,1,1]->1,L0[5,2,2][2][1,3,1][1,1,1]->1,L0[5,2,2][3][1,3,1][1,1,1]->1,L0[5,2,3][0][1,3,1][1,3,1]->1,L0[5,2,3][1][1,3,1][1,3,1]->1,L0[5,2,3][2][1,3,1][1,3,1]->1,L0[5,2,3][3][1,3,1][1,3,1]->1,L0[5,3,0][2][1,2,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[5,3,0][2][1,2,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[5,3,0][2][1,2,1][1,3,1]->Sqrt[4-Sqrt[13]],L0[5,3,0][2][1,3,1][1,1,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[5,3,0][3][1,3,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[5,3,0][1][1,3,1][1,2,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[5,3,0][2][1,3,1][1,2,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 4, 0],L0[5,3,0][3][1,3,1][1,2,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[5,3,0][1][1,3,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[5,3,0][2][1,3,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 3, 0],L0[5,3,0][3][1,3,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[5,3,0][0][1,4,1][1,1,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[5,3,0][2][1,4,1][1,1,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 3, 0],L0[5,3,0][3][1,4,1][1,1,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[5,3,0][2][1,4,1][1,2,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[5,3,0][3][1,4,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[5,3,0][0][1,4,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[5,3,0][2][1,4,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 1, 0],L0[5,3,0][3][1,4,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[5,3,0][0][1,5,1][1,1,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[5,3,0][3][1,5,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[5,3,0][1][1,5,1][1,2,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[5,3,0][3][1,5,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[5,3,0][0][1,5,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[5,3,0][1][1,5,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[5,3,0][3][1,5,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[5,3,1][0][1,2,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[5,3,1][0][1,2,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[5,3,1][0][1,2,1][1,3,1]->Sqrt[4-Sqrt[13]],L0[5,3,1][0][1,3,1][1,0,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 3, 0],L0[5,3,1][1][1,3,1][1,0,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[5,3,1][3][1,3,1][1,0,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[5,3,1][0][1,3,1][1,1,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[5,3,1][3][1,3,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[5,3,1][0][1,3,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 1, 0],L0[5,3,1][1][1,3,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[5,3,1][3][1,3,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[5,3,1][1][1,4,1][1,0,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[5,3,1][3][1,4,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[5,3,1][2][1,4,1][1,1,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[5,3,1][3][1,4,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[5,3,1][1][1,4,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[5,3,1][2][1,4,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[5,3,1][3][1,4,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[5,3,1][0][1,5,1][1,0,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[5,3,1][3][1,5,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[5,3,1][0][1,5,1][1,1,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 4, 0],L0[5,3,1][2][1,5,1][1,1,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[5,3,1][3][1,5,1][1,1,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[5,3,1][0][1,5,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 3, 0],L0[5,3,1][2][1,5,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[5,3,1][3][1,5,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[5,3,2][1][1,2,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[5,3,2][1][1,2,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[5,3,2][1][1,2,1][1,3,1]->Sqrt[4-Sqrt[13]],L0[5,3,2][0][1,3,1][1,0,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[5,3,2][3][1,3,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[5,3,2][2][1,3,1][1,2,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[5,3,2][3][1,3,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[5,3,2][0][1,3,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[5,3,2][2][1,3,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[5,3,2][3][1,3,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[5,3,2][0][1,4,1][1,0,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[5,3,2][1][1,4,1][1,0,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 4, 0],L0[5,3,2][3][1,4,1][1,0,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[5,3,2][1][1,4,1][1,2,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[5,3,2][3][1,4,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[5,3,2][0][1,4,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[5,3,2][1][1,4,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 3, 0],L0[5,3,2][3][1,4,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[5,3,2][1][1,5,1][1,0,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[5,3,2][3][1,5,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[5,3,2][1][1,5,1][1,2,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 3, 0],L0[5,3,2][2][1,5,1][1,2,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[5,3,2][3][1,5,1][1,2,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[5,3,2][1][1,5,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 1, 0],L0[5,3,2][2][1,5,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[5,3,2][3][1,5,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[5,3,3][3][1,2,1][1,0,1]->Root[1 - 5 #^2 + 3 #^4& , 3, 0],L0[5,3,3][3][1,2,1][1,1,1]->Root[1 - 5 #^2 + 3 #^4& , 3, 0],L0[5,3,3][3][1,2,1][1,2,1]->Root[1 - 5 #^2 + 3 #^4& , 3, 0],L0[5,3,3][3][1,2,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[5,3,3][0][1,3,1][1,0,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[5,3,3][1][1,3,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[5,3,3][3][1,3,1][1,0,1]->Root[1 - 19 #^2 + 43 #^4 - 63 #^6 + 81 #^8& , 3, 0],L0[5,3,3][0][1,3,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[5,3,3][2][1,3,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[5,3,3][3][1,3,1][1,1,1]->-(1/3) Sqrt[-2+Sqrt[13]],L0[5,3,3][1][1,3,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[5,3,3][2][1,3,1][1,2,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[5,3,3][3][1,3,1][1,2,1]->1/6 Sqrt[7+Sqrt[13]+Sqrt[-210+78 Sqrt[13]]],L0[5,3,3][0][1,3,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[5,3,3][1][1,3,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[5,3,3][2][1,3,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[5,3,3][3][1,3,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[5,3,3][0][1,4,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[5,3,3][1][1,4,1][1,0,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[5,3,3][3][1,4,1][1,0,1]->1/6 Sqrt[7+Sqrt[13]+Sqrt[-210+78 Sqrt[13]]],L0[5,3,3][0][1,4,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[5,3,3][2][1,4,1][1,1,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[5,3,3][3][1,4,1][1,1,1]->Root[1 - 19 #^2 + 43 #^4 - 63 #^6 + 81 #^8& , 3, 0],L0[5,3,3][1][1,4,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[5,3,3][2][1,4,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[5,3,3][3][1,4,1][1,2,1]->-(1/3) Sqrt[-2+Sqrt[13]],L0[5,3,3][0][1,4,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[5,3,3][1][1,4,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[5,3,3][2][1,4,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[5,3,3][3][1,4,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[5,3,3][0][1,5,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[5,3,3][1][1,5,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[5,3,3][3][1,5,1][1,0,1]->-(1/3) Sqrt[-2+Sqrt[13]],L0[5,3,3][0][1,5,1][1,1,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[5,3,3][2][1,5,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[5,3,3][3][1,5,1][1,1,1]->1/6 Sqrt[7+Sqrt[13]+Sqrt[-210+78 Sqrt[13]]],L0[5,3,3][1][1,5,1][1,2,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[5,3,3][2][1,5,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[5,3,3][3][1,5,1][1,2,1]->Root[1 - 19 #^2 + 43 #^4 - 63 #^6 + 81 #^8& , 3, 0],L0[5,3,3][0][1,5,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[5,3,3][1][1,5,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[5,3,3][2][1,5,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[5,3,3][3][1,5,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[5,4,0][1][1,1,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[5,4,0][1][1,1,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[5,4,0][1][1,1,1][1,3,1]->Sqrt[4-Sqrt[13]],L0[5,4,0][1][1,3,1][1,0,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[5,4,0][3][1,3,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[5,4,0][1][1,3,1][1,2,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 3, 0],L0[5,4,0][2][1,3,1][1,2,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[5,4,0][3][1,3,1][1,2,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[5,4,0][1][1,3,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 1, 0],L0[5,4,0][2][1,3,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[5,4,0][3][1,3,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[5,4,0][0][1,4,1][1,0,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[5,4,0][3][1,4,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[5,4,0][2][1,4,1][1,2,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[5,4,0][3][1,4,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[5,4,0][0][1,4,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[5,4,0][2][1,4,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[5,4,0][3][1,4,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[5,4,0][0][1,5,1][1,0,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[5,4,0][1][1,5,1][1,0,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 4, 0],L0[5,4,0][3][1,5,1][1,0,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[5,4,0][1][1,5,1][1,2,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[5,4,0][3][1,5,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[5,4,0][0][1,5,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[5,4,0][1][1,5,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 3, 0],L0[5,4,0][3][1,5,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[5,4,1][2][1,1,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[5,4,1][2][1,1,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[5,4,1][2][1,1,1][1,3,1]->Sqrt[4-Sqrt[13]],L0[5,4,1][0][1,3,1][1,1,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[5,4,1][3][1,3,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[5,4,1][1][1,3,1][1,2,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[5,4,1][3][1,3,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[5,4,1][0][1,3,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[5,4,1][1][1,3,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[5,4,1][3][1,3,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[5,4,1][2][1,4,1][1,1,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[5,4,1][3][1,4,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[5,4,1][1][1,4,1][1,2,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[5,4,1][2][1,4,1][1,2,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 4, 0],L0[5,4,1][3][1,4,1][1,2,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[5,4,1][1][1,4,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[5,4,1][2][1,4,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 3, 0],L0[5,4,1][3][1,4,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[5,4,1][0][1,5,1][1,1,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[5,4,1][2][1,5,1][1,1,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 3, 0],L0[5,4,1][3][1,5,1][1,1,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[5,4,1][2][1,5,1][1,2,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[5,4,1][3][1,5,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[5,4,1][0][1,5,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[5,4,1][2][1,5,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 1, 0],L0[5,4,1][3][1,5,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[5,4,2][0][1,1,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[5,4,2][0][1,1,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[5,4,2][0][1,1,1][1,3,1]->Sqrt[4-Sqrt[13]],L0[5,4,2][0][1,3,1][1,0,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[5,4,2][3][1,3,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[5,4,2][0][1,3,1][1,1,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 4, 0],L0[5,4,2][2][1,3,1][1,1,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[5,4,2][3][1,3,1][1,1,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[5,4,2][0][1,3,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 3, 0],L0[5,4,2][2][1,3,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[5,4,2][3][1,3,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[5,4,2][0][1,4,1][1,0,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 3, 0],L0[5,4,2][1][1,4,1][1,0,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[5,4,2][3][1,4,1][1,0,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[5,4,2][0][1,4,1][1,1,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[5,4,2][3][1,4,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[5,4,2][0][1,4,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 1, 0],L0[5,4,2][1][1,4,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[5,4,2][3][1,4,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[5,4,2][1][1,5,1][1,0,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[5,4,2][3][1,5,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[5,4,2][2][1,5,1][1,1,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[5,4,2][3][1,5,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[5,4,2][1][1,5,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[5,4,2][2][1,5,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[5,4,2][3][1,5,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[5,4,3][3][1,1,1][1,0,1]->Root[1 - 5 #^2 + 3 #^4& , 3, 0],L0[5,4,3][3][1,1,1][1,1,1]->Root[1 - 5 #^2 + 3 #^4& , 3, 0],L0[5,4,3][3][1,1,1][1,2,1]->Root[1 - 5 #^2 + 3 #^4& , 3, 0],L0[5,4,3][3][1,1,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[5,4,3][0][1,3,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[5,4,3][1][1,3,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[5,4,3][3][1,3,1][1,0,1]->-(1/3) Sqrt[-2+Sqrt[13]],L0[5,4,3][0][1,3,1][1,1,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[5,4,3][2][1,3,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[5,4,3][3][1,3,1][1,1,1]->1/6 Sqrt[7+Sqrt[13]+Sqrt[-210+78 Sqrt[13]]],L0[5,4,3][1][1,3,1][1,2,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[5,4,3][2][1,3,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[5,4,3][3][1,3,1][1,2,1]->Root[1 - 19 #^2 + 43 #^4 - 63 #^6 + 81 #^8& , 3, 0],L0[5,4,3][0][1,3,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[5,4,3][1][1,3,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[5,4,3][2][1,3,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[5,4,3][3][1,3,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[5,4,3][0][1,4,1][1,0,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[5,4,3][1][1,4,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[5,4,3][3][1,4,1][1,0,1]->Root[1 - 19 #^2 + 43 #^4 - 63 #^6 + 81 #^8& , 3, 0],L0[5,4,3][0][1,4,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[5,4,3][2][1,4,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[5,4,3][3][1,4,1][1,1,1]->-(1/3) Sqrt[-2+Sqrt[13]],L0[5,4,3][1][1,4,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[5,4,3][2][1,4,1][1,2,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[5,4,3][3][1,4,1][1,2,1]->1/6 Sqrt[7+Sqrt[13]+Sqrt[-210+78 Sqrt[13]]],L0[5,4,3][0][1,4,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[5,4,3][1][1,4,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[5,4,3][2][1,4,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[5,4,3][3][1,4,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[5,4,3][0][1,5,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[5,4,3][1][1,5,1][1,0,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[5,4,3][3][1,5,1][1,0,1]->1/6 Sqrt[7+Sqrt[13]+Sqrt[-210+78 Sqrt[13]]],L0[5,4,3][0][1,5,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[5,4,3][2][1,5,1][1,1,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[5,4,3][3][1,5,1][1,1,1]->Root[1 - 19 #^2 + 43 #^4 - 63 #^6 + 81 #^8& , 3, 0],L0[5,4,3][1][1,5,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[5,4,3][2][1,5,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[5,4,3][3][1,5,1][1,2,1]->-(1/3) Sqrt[-2+Sqrt[13]],L0[5,4,3][0][1,5,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[5,4,3][1][1,5,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[5,4,3][2][1,5,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[5,4,3][3][1,5,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[5,5,0][0][1,0,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[5,5,0][0][1,0,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[5,5,0][0][1,0,1][1,3,1]->Sqrt[4-Sqrt[13]],L0[5,5,0][1][1,3,1][1,0,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[5,5,0][3][1,3,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[5,5,0][2][1,3,1][1,1,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[5,5,0][3][1,3,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[5,5,0][1][1,3,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[5,5,0][2][1,3,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[5,5,0][3][1,3,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[5,5,0][0][1,4,1][1,0,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[5,5,0][3][1,4,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[5,5,0][0][1,4,1][1,1,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 4, 0],L0[5,5,0][2][1,4,1][1,1,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[5,5,0][3][1,4,1][1,1,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[5,5,0][0][1,4,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 3, 0],L0[5,5,0][2][1,4,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[5,5,0][3][1,4,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[5,5,0][0][1,5,1][1,0,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 3, 0],L0[5,5,0][1][1,5,1][1,0,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[5,5,0][3][1,5,1][1,0,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[5,5,0][0][1,5,1][1,1,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[5,5,0][3][1,5,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[5,5,0][0][1,5,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 1, 0],L0[5,5,0][1][1,5,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[5,5,0][3][1,5,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[5,5,1][1][1,0,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[5,5,1][1][1,0,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[5,5,1][1][1,0,1][1,3,1]->Sqrt[4-Sqrt[13]],L0[5,5,1][0][1,3,1][1,0,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[5,5,1][1][1,3,1][1,0,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 4, 0],L0[5,5,1][3][1,3,1][1,0,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[5,5,1][1][1,3,1][1,2,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[5,5,1][3][1,3,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[5,5,1][0][1,3,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[5,5,1][1][1,3,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 3, 0],L0[5,5,1][3][1,3,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[5,5,1][1][1,4,1][1,0,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[5,5,1][3][1,4,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[5,5,1][1][1,4,1][1,2,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 3, 0],L0[5,5,1][2][1,4,1][1,2,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[5,5,1][3][1,4,1][1,2,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[5,5,1][1][1,4,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 1, 0],L0[5,5,1][2][1,4,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[5,5,1][3][1,4,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[5,5,1][0][1,5,1][1,0,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[5,5,1][3][1,5,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[5,5,1][2][1,5,1][1,2,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[5,5,1][3][1,5,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[5,5,1][0][1,5,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[5,5,1][2][1,5,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[5,5,1][3][1,5,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[5,5,2][2][1,0,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[5,5,2][2][1,0,1][1,2,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[5,5,2][2][1,0,1][1,3,1]->Sqrt[4-Sqrt[13]],L0[5,5,2][0][1,3,1][1,1,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[5,5,2][2][1,3,1][1,1,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 3, 0],L0[5,5,2][3][1,3,1][1,1,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[5,5,2][2][1,3,1][1,2,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[5,5,2][3][1,3,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[5,5,2][0][1,3,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[5,5,2][2][1,3,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 1, 0],L0[5,5,2][3][1,3,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[5,5,2][0][1,4,1][1,1,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[5,5,2][3][1,4,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[5,5,2][1][1,4,1][1,2,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[5,5,2][3][1,4,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[5,5,2][0][1,4,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[5,5,2][1][1,4,1][1,3,1]->Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[5,5,2][3][1,4,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[5,5,2][2][1,5,1][1,1,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[5,5,2][3][1,5,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[5,5,2][1][1,5,1][1,2,1]->-Sqrt[1/6 (3+Sqrt[-21+6 Sqrt[13]])],L0[5,5,2][2][1,5,1][1,2,1]->Root[1 - 19 #^2 + 56 #^4 - 24 #^6 + 3 #^8& , 4, 0],L0[5,5,2][3][1,5,1][1,2,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[5,5,2][1][1,5,1][1,3,1]->Sqrt[1/6 (3-Sqrt[-21+6 Sqrt[13]])],L0[5,5,2][2][1,5,1][1,3,1]->Root[1 - 28 #^2 + 35 #^4 + 18 #^6 + 3 #^8& , 3, 0],L0[5,5,2][3][1,5,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[5,5,3][3][1,0,1][1,0,1]->Root[1 - 5 #^2 + 3 #^4& , 3, 0],L0[5,5,3][3][1,0,1][1,1,1]->Root[1 - 5 #^2 + 3 #^4& , 3, 0],L0[5,5,3][3][1,0,1][1,2,1]->Root[1 - 5 #^2 + 3 #^4& , 3, 0],L0[5,5,3][3][1,0,1][1,3,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[5,5,3][0][1,3,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[5,5,3][1][1,3,1][1,0,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[5,5,3][3][1,3,1][1,0,1]->1/6 Sqrt[7+Sqrt[13]+Sqrt[-210+78 Sqrt[13]]],L0[5,5,3][0][1,3,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[5,5,3][2][1,3,1][1,1,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[5,5,3][3][1,3,1][1,1,1]->Root[1 - 19 #^2 + 43 #^4 - 63 #^6 + 81 #^8& , 3, 0],L0[5,5,3][1][1,3,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[5,5,3][2][1,3,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[5,5,3][3][1,3,1][1,2,1]->-(1/3) Sqrt[-2+Sqrt[13]],L0[5,5,3][0][1,3,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[5,5,3][1][1,3,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[5,5,3][2][1,3,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[5,5,3][3][1,3,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[5,5,3][0][1,4,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[5,5,3][1][1,4,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[5,5,3][3][1,4,1][1,0,1]->-(1/3) Sqrt[-2+Sqrt[13]],L0[5,5,3][0][1,4,1][1,1,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[5,5,3][2][1,4,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[5,5,3][3][1,4,1][1,1,1]->1/6 Sqrt[7+Sqrt[13]+Sqrt[-210+78 Sqrt[13]]],L0[5,5,3][1][1,4,1][1,2,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[5,5,3][2][1,4,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[5,5,3][3][1,4,1][1,2,1]->Root[1 - 19 #^2 + 43 #^4 - 63 #^6 + 81 #^8& , 3, 0],L0[5,5,3][0][1,4,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[5,5,3][1][1,4,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[5,5,3][2][1,4,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[5,5,3][3][1,4,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[5,5,3][0][1,5,1][1,0,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 1, 0],L0[5,5,3][1][1,5,1][1,0,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[5,5,3][3][1,5,1][1,0,1]->Root[1 - 19 #^2 + 43 #^4 - 63 #^6 + 81 #^8& , 3, 0],L0[5,5,3][0][1,5,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 4, 0],L0[5,5,3][2][1,5,1][1,1,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[5,5,3][3][1,5,1][1,1,1]->-(1/3) Sqrt[-2+Sqrt[13]],L0[5,5,3][1][1,5,1][1,2,1]->Root[1 - 4 #^2 + 2 #^4 - 9 #^6 + 27 #^8& , 3, 0],L0[5,5,3][2][1,5,1][1,2,1]->Root[1 - 38 #^2 + 116 #^4 - 90 #^6 + 27 #^8& , 3, 0],L0[5,5,3][3][1,5,1][1,2,1]->1/6 Sqrt[7+Sqrt[13]+Sqrt[-210+78 Sqrt[13]]],L0[5,5,3][0][1,5,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 3, 0],L0[5,5,3][1][1,5,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0],L0[5,5,3][2][1,5,1][1,3,1]->Root[1 - 14 #^2 + 16 #^4 - 3 #^6 + 9 #^8& , 4, 0],L0[5,5,3][3][1,5,1][1,3,1]->Root[1 - 5 #^2 + 3 #^4& , 2, 0]};


==> anc/Haagerup/M31Data.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     37017,        933]
NotebookOptionsPosition[     34959,        888]
NotebookOutlinePosition[     35349,        904]
CellTagsIndexPosition[     35306,        901]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookFind", "[", 
   RowBox[{
    RowBox[{"SelectedNotebook", "[", "]"}], ",", "\"\<Output\>\"", ",", "All",
     ",", "CellStyle"}], "]"}], ";", 
  RowBox[{"FrontEndExecute", "[", 
   RowBox[{"FrontEndToken", "[", "\"\<Clear\>\"", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NotebookDelete", "@", 
    RowBox[{"Cells", "@", 
     RowBox[{"MessagesNotebook", "[", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<H3Data.m\>\""}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<MData.m\>\""}], "]"}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"ParentDirectory", "[", 
     RowBox[{"NotebookDirectory", "[", "]"}], "]"}], "<>", 
    "\"\</Functions.m\>\""}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.824831993408017*^9, 3.824831996476914*^9}, {
  3.824832762052793*^9, 3.824832762522141*^9}, {3.8407268036910753`*^9, 
  3.84072681007251*^9}, {3.840886473420319*^9, 3.8408864767070436`*^9}, {
  3.841140766459382*^9, 3.841140768627418*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"2e0a17db-b4d7-4261-85dc-0212620666fc"],

Cell[TextData[StyleBox["Fusion rules", "Subsubsection"]], "Text",
 CellChangeTimes->{{3.840717720003811*^9, 
  3.840717724291888*^9}},ExpressionUUID->"086a60b5-e987-4b97-a217-\
3ca5a6417226"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TableForm", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"W", "[", 
          RowBox[{"a", ",", "b"}], "]"}], "[", "c", "]"}], 
        RowBox[{"MNames", "[", "c", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "obsM"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "obs"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "obsM"}], "}"}]}], "]"}], ",", 
   RowBox[{"TableHeadings", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"objNames", "[", "#", "]"}], "&"}], "/@", "obs"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"MNames", "[", "#", "]"}], "&"}], "/@", "obsM"}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.840717415615163*^9, 3.840717420290963*^9}, {
  3.8407175721469507`*^9, 3.8407176016660633`*^9}, {3.8407195119886007`*^9, 
  3.840719528684951*^9}, {3.8407201101850967`*^9, 3.84072012943792*^9}, {
  3.841158171066268*^9, 3.8411581797211742`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"d2c33179-89a9-441e-ba72-5a374a315fb2"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      StyleBox["\[Null]",
       ShowStringCharacters->False], 
      TagBox["\[CapitalGamma]",
       HoldForm], 
      TagBox[
       RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}],
       HoldForm], 
      TagBox[
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[CapitalGamma]"}],
       HoldForm], 
      TagBox["\[CapitalLambda]",
       HoldForm]},
     {
      TagBox["1",
       HoldForm], "\[CapitalGamma]", 
      RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}], 
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], " ", "\[CapitalGamma]"}], 
      "\[CapitalLambda]"},
     {
      TagBox["\[Alpha]",
       HoldForm], 
      RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}], 
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], " ", "\[CapitalGamma]"}], 
      "\[CapitalGamma]", "\[CapitalLambda]"},
     {
      TagBox[
       SuperscriptBox["\[Alpha]", "2"],
       HoldForm], 
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], " ", "\[CapitalGamma]"}], 
      "\[CapitalGamma]", 
      RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}], "\[CapitalLambda]"},
     {
      TagBox["\[Rho]",
       HoldForm], 
      RowBox[{
       RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[CapitalGamma]"}], "+", 
       "\[CapitalLambda]"}], 
      RowBox[{"\[CapitalGamma]", "+", 
       RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}], "+", 
       "\[CapitalLambda]"}], 
      RowBox[{"\[CapitalGamma]", "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[CapitalGamma]"}], "+", 
       "\[CapitalLambda]"}], 
      RowBox[{"\[CapitalGamma]", "+", 
       RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[CapitalGamma]"}], "+", 
       "\[CapitalLambda]"}]},
     {
      TagBox[
       RowBox[{"\[Alpha]", " ", "\[Rho]"}],
       HoldForm], 
      RowBox[{"\[CapitalGamma]", "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[CapitalGamma]"}], "+", 
       "\[CapitalLambda]"}], 
      RowBox[{
       RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[CapitalGamma]"}], "+", 
       "\[CapitalLambda]"}], 
      RowBox[{"\[CapitalGamma]", "+", 
       RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}], "+", 
       "\[CapitalLambda]"}], 
      RowBox[{"\[CapitalGamma]", "+", 
       RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[CapitalGamma]"}], "+", 
       "\[CapitalLambda]"}]},
     {
      TagBox[
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}],
       HoldForm], 
      RowBox[{"\[CapitalGamma]", "+", 
       RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}], "+", 
       "\[CapitalLambda]"}], 
      RowBox[{"\[CapitalGamma]", "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[CapitalGamma]"}], "+", 
       "\[CapitalLambda]"}], 
      RowBox[{
       RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[CapitalGamma]"}], "+", 
       "\[CapitalLambda]"}], 
      RowBox[{"\[CapitalGamma]", "+", 
       RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[CapitalGamma]"}], "+", 
       "\[CapitalLambda]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxDividers->{
     "Columns" -> {False, True, {False}, False}, 
      "Rows" -> {False, True, {False}, False}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   {OutputFormsDump`HeadedRows, OutputFormsDump`HeadedColumns}],
  Function[BoxForm`e$, 
   TableForm[
   BoxForm`e$, 
    TableHeadings -> {{
      1, $CellContext`\[Alpha], $CellContext`\[Alpha]^2, $CellContext`\[Rho], \
$CellContext`\[Alpha] $CellContext`\[Rho], $CellContext`\[Alpha]^2 \
$CellContext`\[Rho]}, {$CellContext`\[CapitalGamma], $CellContext`\[Alpha] \
$CellContext`\[CapitalGamma], $CellContext`\[Alpha]^2 $CellContext`\
\[CapitalGamma], $CellContext`\[CapitalLambda]}}]]]], "Output",
 CellChangeTimes->{3.841158181181408*^9},
 CellLabel->
  "Out[7]//TableForm=",ExpressionUUID->"b809db66-7e2a-4084-bf8f-8ae5aad501dd"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Dimensions", "Subsubsection",
 CellChangeTimes->{{3.840717771244265*^9, 
  3.840717773012088*^9}},ExpressionUUID->"7549b54b-b4be-4efb-bc86-\
4b0d086dde21"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dimM", "[", "#", "]"}], "&"}], "/@", "obsM"}]], "Input",
 CellChangeTimes->{{3.8407177595169487`*^9, 3.840717778868682*^9}, {
  3.840719537510128*^9, 3.840719540310403*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"9b4c824e-d109-41ec-8c05-d0f8e37a4d75"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    RowBox[{"4", "+", 
     SqrtBox["13"]}]], ",", 
   SqrtBox[
    RowBox[{"4", "+", 
     SqrtBox["13"]}]], ",", 
   SqrtBox[
    RowBox[{"4", "+", 
     SqrtBox["13"]}]], ",", 
   SqrtBox[
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       SqrtBox["13"]}], ")"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.841158183550956*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"86296a10-c959-4690-b24e-ca72276242e4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Unitary module category?", "Subsubsection",
 CellChangeTimes->{{3.84071899936092*^9, 3.840719007002082*^9}, {
  3.84071954675625*^9, 
  3.840719548020348*^9}},ExpressionUUID->"d1969c6e-e988-4f39-af07-\
196c1fe0f5f5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NpentagonMQ", "&&", "NunitaryMQ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Being", " ", "checked", " ", "numerically"}], ",", " ", 
    RowBox[{
    "can", " ", "check", " ", "exactly", " ", "by", " ", "removing", " ", 
     RowBox[{"leading", " ", "'"}], 
     RowBox[{"N", "'"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.840719009538295*^9, 3.840719040034535*^9}, {
  3.840719159594219*^9, 3.84071919230723*^9}, {3.840719550183511*^9, 
  3.8407195520766993`*^9}, {3.8407201338692207`*^9, 3.840720135580522*^9}, {
  3.8407266376224127`*^9, 3.840726639893819*^9}, {3.8407321501354628`*^9, 
  3.840732151715002*^9}, {3.84078440471529*^9, 3.840784406510666*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"d76bf8bd-703c-44f3-808b-85bd6911b0f4"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.8411581974559927`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"30d6948f-a854-4a83-90f8-3e428efa3b3b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Visualizations", "Subsubsection",
 CellChangeTimes->{{3.8407177928524723`*^9, 
  3.840717795892415*^9}},ExpressionUUID->"0767cf50-7c6b-4761-a0c4-\
c910cd4ca1e0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ArrayPlot", "[", 
   RowBox[{
    RowBox[{"ArrayReshape", "[", 
     RowBox[{
      RowBox[{"RandomSample", "[", 
       FractionBox[
        RowBox[{"Ls", "+", "1"}], "2"], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"34", ",", "40"}], "}"}], ",", "\[Infinity]"}], "]"}], ",", 
    RowBox[{"ColorFunction", "\[Rule]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"#", "<", "\[Infinity]"}], ",", 
         RowBox[{"Blend", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"White", ",", "Green", ",", "Black"}], "}"}], ",", "#"}], 
          "]"}], ",", "Red"}], "]"}], "&"}], ")"}]}], ",", 
    RowBox[{"Frame", "\[Rule]", "False"}], ",", 
    RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
   "\[Infinity]", " ", "turns", " ", "up", " ", "only", " ", "to", " ", 
    "make", " ", "the", " ", "figure", " ", "a", " ", "nice", " ", 
    RowBox[{"shape", "!"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"RandomSample", "[", "Ls", "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1.05"}], ",", "1.05"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8279162519047813`*^9, 3.8279162552946043`*^9}, {
   3.827916377460034*^9, 3.827916379745572*^9}, {3.827916480020465*^9, 
   3.827916505369752*^9}, {3.827916542456006*^9, 3.827916585247593*^9}, {
   3.827916775419137*^9, 3.827916911204404*^9}, {3.828000702262329*^9, 
   3.828000707158712*^9}, {3.828000749830207*^9, 3.828000765846456*^9}, {
   3.828001849437989*^9, 3.828001860461204*^9}, {3.84071785124191*^9, 
   3.840717851671194*^9}, 3.840719561590989*^9, {3.8407197718360662`*^9, 
   3.8407197757834063`*^9}, 3.8407198135307293`*^9, {3.840719849002*^9, 
   3.840719853327347*^9}, {3.8407200016609087`*^9, 3.840720079383006*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"37dbedea-1149-42ac-808c-b2b4ec657174"],

Cell[BoxData[
 GraphicsBox[RasterBox[CompressedData["
1:eJy9nT2InVUQhi9Zi2WJoAQRG0MExeAPKQykcq1ErMQuhY1oBAmoiYigqIVY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   "], {{0, 0}, {40, 
   34}}, {0, 1}],
  Frame->False,
  FrameLabel->{None, None},
  FrameTicks->{{None, None}, {None, None}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultPlotStyle" -> 
    Automatic}]], "Output",
 CellChangeTimes->{3.841158197644307*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"8b45d31b-9cf8-4e3a-8f07-f894efecbb55"],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.004583333333333334], 
    AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxdnF2MW/lZxo9QkHyRC0tNVV+EykWhNRAhAymYErqn3XTrtumuNzu7683O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     "]]}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 1359.}, {-1.05, 1.05}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.841158197748983*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"b10ea5f2-2efb-48ef-a032-e04c300b3bba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Lblk", "[", 
    RowBox[{"3", ",", "3", ",", "3"}], "]"}], "[", "3", "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8407179971100082`*^9, 3.840718025936262*^9}, 
   3.840719565414568*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"9ab7b693-59ea-4372-a6ba-9509fab2d269"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.482\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.48208725429739562873265867892769165337`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", 
                  RowBox[{"5", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"3", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
          Short[#, 7]& ], 0.48208725429739563`},
        "NumericalApproximation"],
       Root[1 - 5 #^2 + 3 #^4& , 3, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.482\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.48208725429739562873265867892769165337`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", 
                  RowBox[{"5", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"3", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
          Short[#, 7]& ], 0.48208725429739563`},
        "NumericalApproximation"],
       Root[1 - 5 #^2 + 3 #^4& , 3, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.482\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.48208725429739562873265867892769165337`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", 
                  RowBox[{"5", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"3", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
          Short[#, 7]& ], 0.48208725429739563`},
        "NumericalApproximation"],
       Root[1 - 5 #^2 + 3 #^4& , 3, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.550\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.55025052270033747436883686532382853329`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "4"]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], 0.5502505227003375},
        "NumericalApproximation"],
       Root[-1 + 3 #^2 + #^4& , 2, 0]]},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "3"]}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SqrtBox["13"]}]]}], 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SqrtBox[
        RowBox[{"7", "+", 
         SqrtBox["13"], "+", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "210"}], "+", 
           RowBox[{"78", " ", 
            SqrtBox["13"]}]}]]}]]}], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.245\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.2452655505887431364175910175617900677`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", 
                  RowBox[{"19", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"43", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"63", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                  RowBox[{"81", " ", 
                    SuperscriptBox["#1", "8"]}]}], "&"}], ",", "3"}], "]"}], 
          Short[#, 7]& ], 0.24526555058874314`},
        "NumericalApproximation"],
       Root[1 - 19 #^2 + 43 #^4 - 63 #^6 + 81 #^8& , 3, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"-0.482\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> 
           False], -0.48208725429739562873265867892769165337`15.\
954589770191003, Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", 
                  RowBox[{"5", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"3", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], -0.48208725429739563`},
        "NumericalApproximation"],
       Root[1 - 5 #^2 + 3 #^4& , 2, 0]]},
     {
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.245\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.2452655505887431364175910175617900677`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", 
                  RowBox[{"19", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"43", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"63", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                  RowBox[{"81", " ", 
                    SuperscriptBox["#1", "8"]}]}], "&"}], ",", "3"}], "]"}], 
          Short[#, 7]& ], 0.24526555058874314`},
        "NumericalApproximation"],
       Root[1 - 19 #^2 + 43 #^4 - 63 #^6 + 81 #^8& , 3, 0]], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "3"]}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SqrtBox["13"]}]]}], 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SqrtBox[
        RowBox[{"7", "+", 
         SqrtBox["13"], "+", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "210"}], "+", 
           RowBox[{"78", " ", 
            SqrtBox["13"]}]}]]}]]}], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"-0.482\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> 
           False], -0.48208725429739562873265867892769165337`15.\
954589770191003, Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", 
                  RowBox[{"5", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"3", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], -0.48208725429739563`},
        "NumericalApproximation"],
       Root[1 - 5 #^2 + 3 #^4& , 2, 0]]},
     {
      RowBox[{
       FractionBox["1", "6"], " ", 
       SqrtBox[
        RowBox[{"7", "+", 
         SqrtBox["13"], "+", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "210"}], "+", 
           RowBox[{"78", " ", 
            SqrtBox["13"]}]}]]}]]}], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"0.245\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> False], 
          0.2452655505887431364175910175617900677`15.954589770191003, 
          Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", 
                  RowBox[{"19", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"43", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                  RowBox[{"63", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                  RowBox[{"81", " ", 
                    SuperscriptBox["#1", "8"]}]}], "&"}], ",", "3"}], "]"}], 
          Short[#, 7]& ], 0.24526555058874314`},
        "NumericalApproximation"],
       Root[1 - 19 #^2 + 43 #^4 - 63 #^6 + 81 #^8& , 3, 0]], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "3"]}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SqrtBox["13"]}]]}], 
      InterpretationBox[
       TemplateBox[{"Root", 
         InterpretationBox[
          StyleBox[
           TemplateBox[{"\"-0.482\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], ShowStringCharacters -> 
           False], -0.48208725429739562873265867892769165337`15.\
954589770191003, Editable -> False], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"1", "-", 
                  RowBox[{"5", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  RowBox[{"3", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
          Short[#, 7]& ], -0.48208725429739563`},
        "NumericalApproximation"],
       Root[1 - 5 #^2 + 3 #^4& , 2, 0]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.84115819777953*^9},
 CellLabel->
  "Out[12]//MatrixForm=",ExpressionUUID->"ce828b6f-0604-4930-bc55-\
f54b32b85d12"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1920, 1119},
WindowMargins->{{0, Automatic}, {26, Automatic}},
FrontEndVersion->"12.3 for Linux x86 (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"3accc7d3-26c0-4bcb-945b-813cc872b150"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1462, 38, 163, "Input",ExpressionUUID->"2e0a17db-b4d7-4261-85dc-0212620666fc"],
Cell[2023, 60, 191, 3, 40, "Text",ExpressionUUID->"086a60b5-e987-4b97-a217-3ca5a6417226"],
Cell[CellGroupData[{
Cell[2239, 67, 1175, 32, 30, "Input",ExpressionUUID->"d2c33179-89a9-441e-ba72-5a374a315fb2"],
Cell[3417, 101, 4543, 126, 169, "Output",ExpressionUUID->"b809db66-7e2a-4084-bf8f-8ae5aad501dd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7997, 232, 161, 3, 45, "Subsubsection",ExpressionUUID->"7549b54b-b4be-4efb-bc86-4b0d086dde21"],
Cell[CellGroupData[{
Cell[8183, 239, 298, 6, 30, "Input",ExpressionUUID->"9b4c824e-d109-41ec-8c05-d0f8e37a4d75"],
Cell[8484, 247, 508, 19, 53, "Output",ExpressionUUID->"86296a10-c959-4690-b24e-ca72276242e4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[9041, 272, 222, 4, 45, "Subsubsection",ExpressionUUID->"d1969c6e-e988-4f39-af07-196c1fe0f5f5"],
Cell[CellGroupData[{
Cell[9288, 280, 769, 14, 30, "Input",ExpressionUUID->"d76bf8bd-703c-44f3-808b-85bd6911b0f4"],
Cell[10060, 296, 153, 2, 34, "Output",ExpressionUUID->"30d6948f-a854-4a83-90f8-3e428efa3b3b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[10262, 304, 167, 3, 45, "Subsubsection",ExpressionUUID->"0767cf50-7c6b-4761-a0c4-c910cd4ca1e0"],
Cell[CellGroupData[{
Cell[10454, 311, 2023, 45, 70, "Input",ExpressionUUID->"37dbedea-1149-42ac-808c-b2b4ec657174"],
Cell[12480, 358, 3643, 67, 325, "Output",ExpressionUUID->"8b45d31b-9cf8-4e3a-8f07-f894efecbb55"],
Cell[16126, 427, 6920, 128, 233, "Output",ExpressionUUID->"b10ea5f2-2efb-48ef-a032-e04c300b3bba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23083, 560, 330, 8, 30, "Input",ExpressionUUID->"9ab7b693-59ea-4372-a6ba-9509fab2d269"],
Cell[23416, 570, 11515, 314, 145, "Output",ExpressionUUID->"ce828b6f-0604-4930-bc55-f54b32b85d12"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/Haagerup/M32Data.m <==
(* ::Package:: *)

(* ::Input::Initialization:: *)
obsM={0,1};

MNames=<|0->G,1->\[Rho]G|>;

W[a_,b_][c_]:=Count[{{{0},{1}},{{0},{1}},{{0},{1}},{{1},{0,1,1,1}},{{1},{0,1,1,1}},{{1},{0,1,1,1}}}[[a+1,b+1]],c];

MData={L0[0,0,0][0][1,0,1][1,0,1]->1,L0[0,0,1][1][1,0,1][1,1,1]->1,L0[0,1,0][0][1,1,1][1,0,1]->1,L0[0,1,1][1][1,1,1][1,1,1]->1,L0[0,2,0][0][1,2,1][1,0,1]->1,L0[0,2,1][1][1,2,1][1,1,1]->1,L0[0,3,0][1][1,3,1][1,1,1]->1,L0[0,3,1][0][1,3,1][1,0,1]->1,L0[0,3,1][1][1,3,1][1,1,1]->1,L0[0,3,1][1][1,3,1][2,1,1]->0,L0[0,3,1][1][1,3,1][3,1,1]->0,L0[0,3,1][1][1,3,2][1,1,1]->0,L0[0,3,1][1][1,3,2][2,1,1]->1,L0[0,3,1][1][1,3,2][3,1,1]->0,L0[0,3,1][1][1,3,3][1,1,1]->0,L0[0,3,1][1][1,3,3][2,1,1]->0,L0[0,3,1][1][1,3,3][3,1,1]->1,L0[0,4,0][1][1,4,1][1,1,1]->1,L0[0,4,1][0][1,4,1][1,0,1]->1,L0[0,4,1][1][1,4,1][1,1,1]->1,L0[0,4,1][1][1,4,1][2,1,1]->0,L0[0,4,1][1][1,4,1][3,1,1]->0,L0[0,4,1][1][1,4,2][1,1,1]->0,L0[0,4,1][1][1,4,2][2,1,1]->1,L0[0,4,1][1][1,4,2][3,1,1]->0,L0[0,4,1][1][1,4,3][1,1,1]->0,L0[0,4,1][1][1,4,3][2,1,1]->0,L0[0,4,1][1][1,4,3][3,1,1]->1,L0[0,5,0][1][1,5,1][1,1,1]->1,L0[0,5,1][0][1,5,1][1,0,1]->1,L0[0,5,1][1][1,5,1][1,1,1]->1,L0[0,5,1][1][1,5,1][2,1,1]->0,L0[0,5,1][1][1,5,1][3,1,1]->0,L0[0,5,1][1][1,5,2][1,1,1]->0,L0[0,5,1][1][1,5,2][2,1,1]->1,L0[0,5,1][1][1,5,2][3,1,1]->0,L0[0,5,1][1][1,5,3][1,1,1]->0,L0[0,5,1][1][1,5,3][2,1,1]->0,L0[0,5,1][1][1,5,3][3,1,1]->1,L0[1,0,0][0][1,1,1][1,0,1]->1,L0[1,0,1][1][1,1,1][1,1,1]->1,L0[1,1,0][0][1,2,1][1,0,1]->1,L0[1,1,1][1][1,2,1][1,1,1]->1,L0[1,2,0][0][1,0,1][1,0,1]->1,L0[1,2,1][1][1,0,1][1,1,1]->1,L0[1,3,0][1][1,4,1][1,1,1]->1,L0[1,3,1][0][1,4,1][1,0,1]->1,L0[1,3,1][1][1,4,1][1,1,1]->0,L0[1,3,1][1][1,4,1][2,1,1]->1,L0[1,3,1][1][1,4,1][3,1,1]->0,L0[1,3,1][1][1,4,2][1,1,1]->0,L0[1,3,1][1][1,4,2][2,1,1]->0,L0[1,3,1][1][1,4,2][3,1,1]->1,L0[1,3,1][1][1,4,3][1,1,1]->1,L0[1,3,1][1][1,4,3][2,1,1]->0,L0[1,3,1][1][1,4,3][3,1,1]->0,L0[1,4,0][1][1,5,1][1,1,1]->1,L0[1,4,1][0][1,5,1][1,0,1]->1,L0[1,4,1][1][1,5,1][1,1,1]->1,L0[1,4,1][1][1,5,1][2,1,1]->0,L0[1,4,1][1][1,5,1][3,1,1]->0,L0[1,4,1][1][1,5,2][1,1,1]->0,L0[1,4,1][1][1,5,2][2,1,1]->1,L0[1,4,1][1][1,5,2][3,1,1]->0,L0[1,4,1][1][1,5,3][1,1,1]->0,L0[1,4,1][1][1,5,3][2,1,1]->0,L0[1,4,1][1][1,5,3][3,1,1]->1,L0[1,5,0][1][1,3,1][1,1,1]->1,L0[1,5,1][0][1,3,1][1,0,1]->1,L0[1,5,1][1][1,3,1][1,1,1]->0,L0[1,5,1][1][1,3,1][2,1,1]->0,L0[1,5,1][1][1,3,1][3,1,1]->1,L0[1,5,1][1][1,3,2][1,1,1]->1,L0[1,5,1][1][1,3,2][2,1,1]->0,L0[1,5,1][1][1,3,2][3,1,1]->0,L0[1,5,1][1][1,3,3][1,1,1]->0,L0[1,5,1][1][1,3,3][2,1,1]->1,L0[1,5,1][1][1,3,3][3,1,1]->0,L0[2,0,0][0][1,2,1][1,0,1]->1,L0[2,0,1][1][1,2,1][1,1,1]->1,L0[2,1,0][0][1,0,1][1,0,1]->1,L0[2,1,1][1][1,0,1][1,1,1]->1,L0[2,2,0][0][1,1,1][1,0,1]->1,L0[2,2,1][1][1,1,1][1,1,1]->1,L0[2,3,0][1][1,5,1][1,1,1]->1,L0[2,3,1][0][1,5,1][1,0,1]->1,L0[2,3,1][1][1,5,1][1,1,1]->0,L0[2,3,1][1][1,5,1][2,1,1]->1,L0[2,3,1][1][1,5,1][3,1,1]->0,L0[2,3,1][1][1,5,2][1,1,1]->0,L0[2,3,1][1][1,5,2][2,1,1]->0,L0[2,3,1][1][1,5,2][3,1,1]->1,L0[2,3,1][1][1,5,3][1,1,1]->1,L0[2,3,1][1][1,5,3][2,1,1]->0,L0[2,3,1][1][1,5,3][3,1,1]->0,L0[2,4,0][1][1,3,1][1,1,1]->1,L0[2,4,1][0][1,3,1][1,0,1]->1,L0[2,4,1][1][1,3,1][1,1,1]->0,L0[2,4,1][1][1,3,1][2,1,1]->0,L0[2,4,1][1][1,3,1][3,1,1]->1,L0[2,4,1][1][1,3,2][1,1,1]->1,L0[2,4,1][1][1,3,2][2,1,1]->0,L0[2,4,1][1][1,3,2][3,1,1]->0,L0[2,4,1][1][1,3,3][1,1,1]->0,L0[2,4,1][1][1,3,3][2,1,1]->1,L0[2,4,1][1][1,3,3][3,1,1]->0,L0[2,5,0][1][1,4,1][1,1,1]->1,L0[2,5,1][0][1,4,1][1,0,1]->1,L0[2,5,1][1][1,4,1][1,1,1]->1,L0[2,5,1][1][1,4,1][2,1,1]->0,L0[2,5,1][1][1,4,1][3,1,1]->0,L0[2,5,1][1][1,4,2][1,1,1]->0,L0[2,5,1][1][1,4,2][2,1,1]->1,L0[2,5,1][1][1,4,2][3,1,1]->0,L0[2,5,1][1][1,4,3][1,1,1]->0,L0[2,5,1][1][1,4,3][2,1,1]->0,L0[2,5,1][1][1,4,3][3,1,1]->1,L0[3,0,0][1][1,3,1][1,0,1]->1,L0[3,0,1][0][1,3,1][1,1,1]->1,L0[3,0,1][1][1,3,1][1,1,1]->1,L0[3,0,1][1][1,3,1][1,1,2]->0,L0[3,0,1][1][1,3,1][1,1,3]->0,L0[3,0,1][1][1,3,2][1,1,1]->0,L0[3,0,1][1][1,3,2][1,1,2]->1,L0[3,0,1][1][1,3,2][1,1,3]->0,L0[3,0,1][1][1,3,3][1,1,1]->0,L0[3,0,1][1][1,3,3][1,1,2]->0,L0[3,0,1][1][1,3,3][1,1,3]->1,L0[3,1,0][1][1,5,1][1,0,1]->1,L0[3,1,1][0][1,5,1][1,1,1]->1,L0[3,1,1][1][1,5,1][1,1,1]->1,L0[3,1,1][1][1,5,1][1,1,2]->0,L0[3,1,1][1][1,5,1][1,1,3]->0,L0[3,1,1][1][1,5,2][1,1,1]->0,L0[3,1,1][1][1,5,2][1,1,2]->1,L0[3,1,1][1][1,5,2][1,1,3]->0,L0[3,1,1][1][1,5,3][1,1,1]->0,L0[3,1,1][1][1,5,3][1,1,2]->0,L0[3,1,1][1][1,5,3][1,1,3]->1,L0[3,2,0][1][1,4,1][1,0,1]->1,L0[3,2,1][0][1,4,1][1,1,1]->1,L0[3,2,1][1][1,4,1][1,1,1]->0,L0[3,2,1][1][1,4,1][1,1,2]->0,L0[3,2,1][1][1,4,1][1,1,3]->1,L0[3,2,1][1][1,4,2][1,1,1]->1,L0[3,2,1][1][1,4,2][1,1,2]->0,L0[3,2,1][1][1,4,2][1,1,3]->0,L0[3,2,1][1][1,4,3][1,1,1]->0,L0[3,2,1][1][1,4,3][1,1,2]->1,L0[3,2,1][1][1,4,3][1,1,3]->0,L0[3,3,0][0][1,0,1][1,1,1]->1,L0[3,3,0][1][1,3,1][1,1,1]->1,L0[3,3,0][1][1,3,1][1,1,2]->0,L0[3,3,0][1][1,3,1][1,1,3]->0,L0[3,3,0][1][1,4,1][1,1,1]->0,L0[3,3,0][1][1,4,1][1,1,2]->0,L0[3,3,0][1][1,4,1][1,1,3]->1,L0[3,3,0][1][1,5,1][1,1,1]->0,L0[3,3,0][1][1,5,1][1,1,2]->1,L0[3,3,0][1][1,5,1][1,1,3]->0,L0[3,3,1][1][1,0,1][1,0,1]->1/2 (-3+Sqrt[13]),L0[3,3,1][1][1,0,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[3,3,1][1][1,0,1][1,1,2]->0,L0[3,3,1][1][1,0,1][1,1,3]->0,L0[3,3,1][1][1,0,1][2,1,1]->0,L0[3,3,1][1][1,0,1][2,1,2]->0,L0[3,3,1][1][1,0,1][2,1,3]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[3,3,1][1][1,0,1][3,1,1]->0,L0[3,3,1][1][1,0,1][3,1,2]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[3,3,1][1][1,0,1][3,1,3]->0,L0[3,3,1][1][1,3,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[3,3,1][1][1,3,2][1,0,1]->0,L0[3,3,1][1][1,3,3][1,0,1]->0,L0[3,3,1][0][1,3,1][1,1,1]->1,L0[3,3,1][0][1,3,1][2,1,1]->0,L0[3,3,1][0][1,3,1][3,1,1]->0,L0[3,3,1][1][1,3,1][1,1,1]->1/3 (2-Sqrt[13]),L0[3,3,1][1][1,3,1][1,1,2]->0,L0[3,3,1][1][1,3,1][1,1,3]->0,L0[3,3,1][1][1,3,1][2,1,1]->0,L0[3,3,1][1][1,3,1][2,1,2]->0,L0[3,3,1][1][1,3,1][2,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[3,3,1][1][1,3,1][3,1,1]->0,L0[3,3,1][1][1,3,1][3,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[3,3,1][1][1,3,1][3,1,3]->0,L0[3,3,1][1][1,3,2][1,1,1]->0,L0[3,3,1][1][1,3,2][1,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[3,3,1][1][1,3,2][1,1,3]->0,L0[3,3,1][1][1,3,2][2,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[3,3,1][1][1,3,2][2,1,2]->0,L0[3,3,1][1][1,3,2][2,1,3]->0,L0[3,3,1][1][1,3,2][3,1,1]->0,L0[3,3,1][1][1,3,2][3,1,2]->0,L0[3,3,1][1][1,3,2][3,1,3]->1/6 (1+Sqrt[13]),L0[3,3,1][1][1,3,3][1,1,1]->0,L0[3,3,1][1][1,3,3][1,1,2]->0,L0[3,3,1][1][1,3,3][1,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[3,3,1][1][1,3,3][2,1,1]->0,L0[3,3,1][1][1,3,3][2,1,2]->1/6 (1+Sqrt[13]),L0[3,3,1][1][1,3,3][2,1,3]->0,L0[3,3,1][1][1,3,3][3,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[3,3,1][1][1,3,3][3,1,2]->0,L0[3,3,1][1][1,3,3][3,1,3]->0,L0[3,3,1][1][1,4,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[3,3,1][1][1,4,2][1,0,1]->0,L0[3,3,1][1][1,4,3][1,0,1]->0,L0[3,3,1][0][1,4,1][1,1,1]->0,L0[3,3,1][0][1,4,1][2,1,1]->1,L0[3,3,1][0][1,4,1][3,1,1]->0,L0[3,3,1][1][1,4,1][1,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[3,3,1][1][1,4,1][1,1,2]->0,L0[3,3,1][1][1,4,1][1,1,3]->0,L0[3,3,1][1][1,4,1][2,1,1]->0,L0[3,3,1][1][1,4,1][2,1,2]->0,L0[3,3,1][1][1,4,1][2,1,3]->1/3 (2-Sqrt[13]),L0[3,3,1][1][1,4,1][3,1,1]->0,L0[3,3,1][1][1,4,1][3,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[3,3,1][1][1,4,1][3,1,3]->0,L0[3,3,1][1][1,4,2][1,1,1]->0,L0[3,3,1][1][1,4,2][1,1,2]->1/6 (1+Sqrt[13]),L0[3,3,1][1][1,4,2][1,1,3]->0,L0[3,3,1][1][1,4,2][2,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[3,3,1][1][1,4,2][2,1,2]->0,L0[3,3,1][1][1,4,2][2,1,3]->0,L0[3,3,1][1][1,4,2][3,1,1]->0,L0[3,3,1][1][1,4,2][3,1,2]->0,L0[3,3,1][1][1,4,2][3,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[3,3,1][1][1,4,3][1,1,1]->0,L0[3,3,1][1][1,4,3][1,1,2]->0,L0[3,3,1][1][1,4,3][1,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[3,3,1][1][1,4,3][2,1,1]->0,L0[3,3,1][1][1,4,3][2,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[3,3,1][1][1,4,3][2,1,3]->0,L0[3,3,1][1][1,4,3][3,1,1]->1/6 (1+Sqrt[13]),L0[3,3,1][1][1,4,3][3,1,2]->0,L0[3,3,1][1][1,4,3][3,1,3]->0,L0[3,3,1][1][1,5,1][1,0,1]->0,L0[3,3,1][1][1,5,2][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[3,3,1][1][1,5,3][1,0,1]->0,L0[3,3,1][0][1,5,1][1,1,1]->0,L0[3,3,1][0][1,5,1][2,1,1]->0,L0[3,3,1][0][1,5,1][3,1,1]->1,L0[3,3,1][1][1,5,1][1,1,1]->0,L0[3,3,1][1][1,5,1][1,1,2]->0,L0[3,3,1][1][1,5,1][1,1,3]->1/6 (1+Sqrt[13]),L0[3,3,1][1][1,5,1][2,1,1]->0,L0[3,3,1][1][1,5,1][2,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[3,3,1][1][1,5,1][2,1,3]->0,L0[3,3,1][1][1,5,1][3,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[3,3,1][1][1,5,1][3,1,2]->0,L0[3,3,1][1][1,5,1][3,1,3]->0,L0[3,3,1][1][1,5,2][1,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[3,3,1][1][1,5,2][1,1,2]->0,L0[3,3,1][1][1,5,2][1,1,3]->0,L0[3,3,1][1][1,5,2][2,1,1]->0,L0[3,3,1][1][1,5,2][2,1,2]->0,L0[3,3,1][1][1,5,2][2,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[3,3,1][1][1,5,2][3,1,1]->0,L0[3,3,1][1][1,5,2][3,1,2]->1/3 (2-Sqrt[13]),L0[3,3,1][1][1,5,2][3,1,3]->0,L0[3,3,1][1][1,5,3][1,1,1]->0,L0[3,3,1][1][1,5,3][1,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[3,3,1][1][1,5,3][1,1,3]->0,L0[3,3,1][1][1,5,3][2,1,1]->1/6 (1+Sqrt[13]),L0[3,3,1][1][1,5,3][2,1,2]->0,L0[3,3,1][1][1,5,3][2,1,3]->0,L0[3,3,1][1][1,5,3][3,1,1]->0,L0[3,3,1][1][1,5,3][3,1,2]->0,L0[3,3,1][1][1,5,3][3,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[3,4,0][0][1,2,1][1,1,1]->1,L0[3,4,0][1][1,3,1][1,1,1]->0,L0[3,4,0][1][1,3,1][1,1,2]->1,L0[3,4,0][1][1,3,1][1,1,3]->0,L0[3,4,0][1][1,4,1][1,1,1]->1,L0[3,4,0][1][1,4,1][1,1,2]->0,L0[3,4,0][1][1,4,1][1,1,3]->0,L0[3,4,0][1][1,5,1][1,1,1]->0,L0[3,4,0][1][1,5,1][1,1,2]->0,L0[3,4,0][1][1,5,1][1,1,3]->1,L0[3,4,1][1][1,2,1][1,0,1]->1/2 (-3+Sqrt[13]),L0[3,4,1][1][1,2,1][1,1,1]->0,L0[3,4,1][1][1,2,1][1,1,2]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[3,4,1][1][1,2,1][1,1,3]->0,L0[3,4,1][1][1,2,1][2,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[3,4,1][1][1,2,1][2,1,2]->0,L0[3,4,1][1][1,2,1][2,1,3]->0,L0[3,4,1][1][1,2,1][3,1,1]->0,L0[3,4,1][1][1,2,1][3,1,2]->0,L0[3,4,1][1][1,2,1][3,1,3]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[3,4,1][1][1,3,1][1,0,1]->0,L0[3,4,1][1][1,3,2][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[3,4,1][1][1,3,3][1,0,1]->0,L0[3,4,1][0][1,3,1][1,1,1]->1,L0[3,4,1][0][1,3,1][2,1,1]->0,L0[3,4,1][0][1,3,1][3,1,1]->0,L0[3,4,1][1][1,3,1][1,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[3,4,1][1][1,3,1][1,1,2]->0,L0[3,4,1][1][1,3,1][1,1,3]->0,L0[3,4,1][1][1,3,1][2,1,1]->0,L0[3,4,1][1][1,3,1][2,1,2]->0,L0[3,4,1][1][1,3,1][2,1,3]->1/6 (1+Sqrt[13]),L0[3,4,1][1][1,3,1][3,1,1]->0,L0[3,4,1][1][1,3,1][3,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[3,4,1][1][1,3,1][3,1,3]->0,L0[3,4,1][1][1,3,2][1,1,1]->0,L0[3,4,1][1][1,3,2][1,1,2]->1/3 (2-Sqrt[13]),L0[3,4,1][1][1,3,2][1,1,3]->0,L0[3,4,1][1][1,3,2][2,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[3,4,1][1][1,3,2][2,1,2]->0,L0[3,4,1][1][1,3,2][2,1,3]->0,L0[3,4,1][1][1,3,2][3,1,1]->0,L0[3,4,1][1][1,3,2][3,1,2]->0,L0[3,4,1][1][1,3,2][3,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[3,4,1][1][1,3,3][1,1,1]->0,L0[3,4,1][1][1,3,3][1,1,2]->0,L0[3,4,1][1][1,3,3][1,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[3,4,1][1][1,3,3][2,1,1]->0,L0[3,4,1][1][1,3,3][2,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[3,4,1][1][1,3,3][2,1,3]->0,L0[3,4,1][1][1,3,3][3,1,1]->1/6 (1+Sqrt[13]),L0[3,4,1][1][1,3,3][3,1,2]->0,L0[3,4,1][1][1,3,3][3,1,3]->0,L0[3,4,1][1][1,4,1][1,0,1]->0,L0[3,4,1][1][1,4,2][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[3,4,1][1][1,4,3][1,0,1]->0,L0[3,4,1][0][1,4,1][1,1,1]->0,L0[3,4,1][0][1,4,1][2,1,1]->1,L0[3,4,1][0][1,4,1][3,1,1]->0,L0[3,4,1][1][1,4,1][1,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[3,4,1][1][1,4,1][1,1,2]->0,L0[3,4,1][1][1,4,1][1,1,3]->0,L0[3,4,1][1][1,4,1][2,1,1]->0,L0[3,4,1][1][1,4,1][2,1,2]->0,L0[3,4,1][1][1,4,1][2,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[3,4,1][1][1,4,1][3,1,1]->0,L0[3,4,1][1][1,4,1][3,1,2]->1/6 (1+Sqrt[13]),L0[3,4,1][1][1,4,1][3,1,3]->0,L0[3,4,1][1][1,4,2][1,1,1]->0,L0[3,4,1][1][1,4,2][1,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[3,4,1][1][1,4,2][1,1,3]->0,L0[3,4,1][1][1,4,2][2,1,1]->1/3 (2-Sqrt[13]),L0[3,4,1][1][1,4,2][2,1,2]->0,L0[3,4,1][1][1,4,2][2,1,3]->0,L0[3,4,1][1][1,4,2][3,1,1]->0,L0[3,4,1][1][1,4,2][3,1,2]->0,L0[3,4,1][1][1,4,2][3,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[3,4,1][1][1,4,3][1,1,1]->0,L0[3,4,1][1][1,4,3][1,1,2]->0,L0[3,4,1][1][1,4,3][1,1,3]->1/6 (1+Sqrt[13]),L0[3,4,1][1][1,4,3][2,1,1]->0,L0[3,4,1][1][1,4,3][2,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[3,4,1][1][1,4,3][2,1,3]->0,L0[3,4,1][1][1,4,3][3,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[3,4,1][1][1,4,3][3,1,2]->0,L0[3,4,1][1][1,4,3][3,1,3]->0,L0[3,4,1][1][1,5,1][1,0,1]->0,L0[3,4,1][1][1,5,2][1,0,1]->0,L0[3,4,1][1][1,5,3][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[3,4,1][0][1,5,1][1,1,1]->0,L0[3,4,1][0][1,5,1][2,1,1]->0,L0[3,4,1][0][1,5,1][3,1,1]->1,L0[3,4,1][1][1,5,1][1,1,1]->0,L0[3,4,1][1][1,5,1][1,1,2]->0,L0[3,4,1][1][1,5,1][1,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[3,4,1][1][1,5,1][2,1,1]->0,L0[3,4,1][1][1,5,1][2,1,2]->1/6 (1+Sqrt[13]),L0[3,4,1][1][1,5,1][2,1,3]->0,L0[3,4,1][1][1,5,1][3,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[3,4,1][1][1,5,1][3,1,2]->0,L0[3,4,1][1][1,5,1][3,1,3]->0,L0[3,4,1][1][1,5,2][1,1,1]->1/6 (1+Sqrt[13]),L0[3,4,1][1][1,5,2][1,1,2]->0,L0[3,4,1][1][1,5,2][1,1,3]->0,L0[3,4,1][1][1,5,2][2,1,1]->0,L0[3,4,1][1][1,5,2][2,1,2]->0,L0[3,4,1][1][1,5,2][2,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[3,4,1][1][1,5,2][3,1,1]->0,L0[3,4,1][1][1,5,2][3,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[3,4,1][1][1,5,2][3,1,3]->0,L0[3,4,1][1][1,5,3][1,1,1]->0,L0[3,4,1][1][1,5,3][1,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[3,4,1][1][1,5,3][1,1,3]->0,L0[3,4,1][1][1,5,3][2,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[3,4,1][1][1,5,3][2,1,2]->0,L0[3,4,1][1][1,5,3][2,1,3]->0,L0[3,4,1][1][1,5,3][3,1,1]->0,L0[3,4,1][1][1,5,3][3,1,2]->0,L0[3,4,1][1][1,5,3][3,1,3]->1/3 (2-Sqrt[13]),L0[3,5,0][0][1,1,1][1,1,1]->1,L0[3,5,0][1][1,3,1][1,1,1]->0,L0[3,5,0][1][1,3,1][1,1,2]->0,L0[3,5,0][1][1,3,1][1,1,3]->1,L0[3,5,0][1][1,4,1][1,1,1]->0,L0[3,5,0][1][1,4,1][1,1,2]->1,L0[3,5,0][1][1,4,1][1,1,3]->0,L0[3,5,0][1][1,5,1][1,1,1]->1,L0[3,5,0][1][1,5,1][1,1,2]->0,L0[3,5,0][1][1,5,1][1,1,3]->0,L0[3,5,1][1][1,1,1][1,0,1]->1/2 (-3+Sqrt[13]),L0[3,5,1][1][1,1,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[3,5,1][1][1,1,1][1,1,2]->0,L0[3,5,1][1][1,1,1][1,1,3]->0,L0[3,5,1][1][1,1,1][2,1,1]->0,L0[3,5,1][1][1,1,1][2,1,2]->0,L0[3,5,1][1][1,1,1][2,1,3]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[3,5,1][1][1,1,1][3,1,1]->0,L0[3,5,1][1][1,1,1][3,1,2]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[3,5,1][1][1,1,1][3,1,3]->0,L0[3,5,1][1][1,3,1][1,0,1]->0,L0[3,5,1][1][1,3,2][1,0,1]->0,L0[3,5,1][1][1,3,3][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[3,5,1][0][1,3,1][1,1,1]->0,L0[3,5,1][0][1,3,1][2,1,1]->1,L0[3,5,1][0][1,3,1][3,1,1]->0,L0[3,5,1][1][1,3,1][1,1,1]->0,L0[3,5,1][1][1,3,1][1,1,2]->1/6 (1+Sqrt[13]),L0[3,5,1][1][1,3,1][1,1,3]->0,L0[3,5,1][1][1,3,1][2,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[3,5,1][1][1,3,1][2,1,2]->0,L0[3,5,1][1][1,3,1][2,1,3]->0,L0[3,5,1][1][1,3,1][3,1,1]->0,L0[3,5,1][1][1,3,1][3,1,2]->0,L0[3,5,1][1][1,3,1][3,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[3,5,1][1][1,3,2][1,1,1]->0,L0[3,5,1][1][1,3,2][1,1,2]->0,L0[3,5,1][1][1,3,2][1,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[3,5,1][1][1,3,2][2,1,1]->0,L0[3,5,1][1][1,3,2][2,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[3,5,1][1][1,3,2][2,1,3]->0,L0[3,5,1][1][1,3,2][3,1,1]->1/6 (1+Sqrt[13]),L0[3,5,1][1][1,3,2][3,1,2]->0,L0[3,5,1][1][1,3,2][3,1,3]->0,L0[3,5,1][1][1,3,3][1,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[3,5,1][1][1,3,3][1,1,2]->0,L0[3,5,1][1][1,3,3][1,1,3]->0,L0[3,5,1][1][1,3,3][2,1,1]->0,L0[3,5,1][1][1,3,3][2,1,2]->0,L0[3,5,1][1][1,3,3][2,1,3]->1/3 (2-Sqrt[13]),L0[3,5,1][1][1,3,3][3,1,1]->0,L0[3,5,1][1][1,3,3][3,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[3,5,1][1][1,3,3][3,1,3]->0,L0[3,5,1][1][1,4,1][1,0,1]->0,L0[3,5,1][1][1,4,2][1,0,1]->0,L0[3,5,1][1][1,4,3][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[3,5,1][0][1,4,1][1,1,1]->0,L0[3,5,1][0][1,4,1][2,1,1]->0,L0[3,5,1][0][1,4,1][3,1,1]->1,L0[3,5,1][1][1,4,1][1,1,1]->0,L0[3,5,1][1][1,4,1][1,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[3,5,1][1][1,4,1][1,1,3]->0,L0[3,5,1][1][1,4,1][2,1,1]->1/6 (1+Sqrt[13]),L0[3,5,1][1][1,4,1][2,1,2]->0,L0[3,5,1][1][1,4,1][2,1,3]->0,L0[3,5,1][1][1,4,1][3,1,1]->0,L0[3,5,1][1][1,4,1][3,1,2]->0,L0[3,5,1][1][1,4,1][3,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[3,5,1][1][1,4,2][1,1,1]->0,L0[3,5,1][1][1,4,2][1,1,2]->0,L0[3,5,1][1][1,4,2][1,1,3]->1/6 (1+Sqrt[13]),L0[3,5,1][1][1,4,2][2,1,1]->0,L0[3,5,1][1][1,4,2][2,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[3,5,1][1][1,4,2][2,1,3]->0,L0[3,5,1][1][1,4,2][3,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[3,5,1][1][1,4,2][3,1,2]->0,L0[3,5,1][1][1,4,2][3,1,3]->0,L0[3,5,1][1][1,4,3][1,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[3,5,1][1][1,4,3][1,1,2]->0,L0[3,5,1][1][1,4,3][1,1,3]->0,L0[3,5,1][1][1,4,3][2,1,1]->0,L0[3,5,1][1][1,4,3][2,1,2]->0,L0[3,5,1][1][1,4,3][2,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[3,5,1][1][1,4,3][3,1,1]->0,L0[3,5,1][1][1,4,3][3,1,2]->1/3 (2-Sqrt[13]),L0[3,5,1][1][1,4,3][3,1,3]->0,L0[3,5,1][1][1,5,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[3,5,1][1][1,5,2][1,0,1]->0,L0[3,5,1][1][1,5,3][1,0,1]->0,L0[3,5,1][0][1,5,1][1,1,1]->1,L0[3,5,1][0][1,5,1][2,1,1]->0,L0[3,5,1][0][1,5,1][3,1,1]->0,L0[3,5,1][1][1,5,1][1,1,1]->1/3 (2-Sqrt[13]),L0[3,5,1][1][1,5,1][1,1,2]->0,L0[3,5,1][1][1,5,1][1,1,3]->0,L0[3,5,1][1][1,5,1][2,1,1]->0,L0[3,5,1][1][1,5,1][2,1,2]->0,L0[3,5,1][1][1,5,1][2,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[3,5,1][1][1,5,1][3,1,1]->0,L0[3,5,1][1][1,5,1][3,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[3,5,1][1][1,5,1][3,1,3]->0,L0[3,5,1][1][1,5,2][1,1,1]->0,L0[3,5,1][1][1,5,2][1,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[3,5,1][1][1,5,2][1,1,3]->0,L0[3,5,1][1][1,5,2][2,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[3,5,1][1][1,5,2][2,1,2]->0,L0[3,5,1][1][1,5,2][2,1,3]->0,L0[3,5,1][1][1,5,2][3,1,1]->0,L0[3,5,1][1][1,5,2][3,1,2]->0,L0[3,5,1][1][1,5,2][3,1,3]->1/6 (1+Sqrt[13]),L0[3,5,1][1][1,5,3][1,1,1]->0,L0[3,5,1][1][1,5,3][1,1,2]->0,L0[3,5,1][1][1,5,3][1,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[3,5,1][1][1,5,3][2,1,1]->0,L0[3,5,1][1][1,5,3][2,1,2]->1/6 (1+Sqrt[13]),L0[3,5,1][1][1,5,3][2,1,3]->0,L0[3,5,1][1][1,5,3][3,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[3,5,1][1][1,5,3][3,1,2]->0,L0[3,5,1][1][1,5,3][3,1,3]->0,L0[4,0,0][1][1,4,1][1,0,1]->1,L0[4,0,1][0][1,4,1][1,1,1]->1,L0[4,0,1][1][1,4,1][1,1,1]->1,L0[4,0,1][1][1,4,1][1,1,2]->0,L0[4,0,1][1][1,4,1][1,1,3]->0,L0[4,0,1][1][1,4,2][1,1,1]->0,L0[4,0,1][1][1,4,2][1,1,2]->1,L0[4,0,1][1][1,4,2][1,1,3]->0,L0[4,0,1][1][1,4,3][1,1,1]->0,L0[4,0,1][1][1,4,3][1,1,2]->0,L0[4,0,1][1][1,4,3][1,1,3]->1,L0[4,1,0][1][1,3,1][1,0,1]->1,L0[4,1,1][0][1,3,1][1,1,1]->1,L0[4,1,1][1][1,3,1][1,1,1]->0,L0[4,1,1][1][1,3,1][1,1,2]->1,L0[4,1,1][1][1,3,1][1,1,3]->0,L0[4,1,1][1][1,3,2][1,1,1]->0,L0[4,1,1][1][1,3,2][1,1,2]->0,L0[4,1,1][1][1,3,2][1,1,3]->1,L0[4,1,1][1][1,3,3][1,1,1]->1,L0[4,1,1][1][1,3,3][1,1,2]->0,L0[4,1,1][1][1,3,3][1,1,3]->0,L0[4,2,0][1][1,5,1][1,0,1]->1,L0[4,2,1][0][1,5,1][1,1,1]->1,L0[4,2,1][1][1,5,1][1,1,1]->0,L0[4,2,1][1][1,5,1][1,1,2]->1,L0[4,2,1][1][1,5,1][1,1,3]->0,L0[4,2,1][1][1,5,2][1,1,1]->0,L0[4,2,1][1][1,5,2][1,1,2]->0,L0[4,2,1][1][1,5,2][1,1,3]->1,L0[4,2,1][1][1,5,3][1,1,1]->1,L0[4,2,1][1][1,5,3][1,1,2]->0,L0[4,2,1][1][1,5,3][1,1,3]->0,L0[4,3,0][0][1,1,1][1,1,1]->1,L0[4,3,0][1][1,3,1][1,1,1]->1,L0[4,3,0][1][1,3,1][1,1,2]->0,L0[4,3,0][1][1,3,1][1,1,3]->0,L0[4,3,0][1][1,4,1][1,1,1]->0,L0[4,3,0][1][1,4,1][1,1,2]->0,L0[4,3,0][1][1,4,1][1,1,3]->1,L0[4,3,0][1][1,5,1][1,1,1]->0,L0[4,3,0][1][1,5,1][1,1,2]->1,L0[4,3,0][1][1,5,1][1,1,3]->0,L0[4,3,1][1][1,1,1][1,0,1]->1/2 (-3+Sqrt[13]),L0[4,3,1][1][1,1,1][1,1,1]->0,L0[4,3,1][1][1,1,1][1,1,2]->0,L0[4,3,1][1][1,1,1][1,1,3]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[4,3,1][1][1,1,1][2,1,1]->0,L0[4,3,1][1][1,1,1][2,1,2]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[4,3,1][1][1,1,1][2,1,3]->0,L0[4,3,1][1][1,1,1][3,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[4,3,1][1][1,1,1][3,1,2]->0,L0[4,3,1][1][1,1,1][3,1,3]->0,L0[4,3,1][1][1,3,1][1,0,1]->0,L0[4,3,1][1][1,3,2][1,0,1]->0,L0[4,3,1][1][1,3,3][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[4,3,1][0][1,3,1][1,1,1]->0,L0[4,3,1][0][1,3,1][2,1,1]->0,L0[4,3,1][0][1,3,1][3,1,1]->1,L0[4,3,1][1][1,3,1][1,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[4,3,1][1][1,3,1][1,1,2]->0,L0[4,3,1][1][1,3,1][1,1,3]->0,L0[4,3,1][1][1,3,1][2,1,1]->0,L0[4,3,1][1][1,3,1][2,1,2]->0,L0[4,3,1][1][1,3,1][2,1,3]->1/6 (1+Sqrt[13]),L0[4,3,1][1][1,3,1][3,1,1]->0,L0[4,3,1][1][1,3,1][3,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[4,3,1][1][1,3,1][3,1,3]->0,L0[4,3,1][1][1,3,2][1,1,1]->0,L0[4,3,1][1][1,3,2][1,1,2]->1/6 (1+Sqrt[13]),L0[4,3,1][1][1,3,2][1,1,3]->0,L0[4,3,1][1][1,3,2][2,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[4,3,1][1][1,3,2][2,1,2]->0,L0[4,3,1][1][1,3,2][2,1,3]->0,L0[4,3,1][1][1,3,2][3,1,1]->0,L0[4,3,1][1][1,3,2][3,1,2]->0,L0[4,3,1][1][1,3,2][3,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[4,3,1][1][1,3,3][1,1,1]->0,L0[4,3,1][1][1,3,3][1,1,2]->0,L0[4,3,1][1][1,3,3][1,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[4,3,1][1][1,3,3][2,1,1]->0,L0[4,3,1][1][1,3,3][2,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[4,3,1][1][1,3,3][2,1,3]->0,L0[4,3,1][1][1,3,3][3,1,1]->1/3 (2-Sqrt[13]),L0[4,3,1][1][1,3,3][3,1,2]->0,L0[4,3,1][1][1,3,3][3,1,3]->0,L0[4,3,1][1][1,4,1][1,0,1]->0,L0[4,3,1][1][1,4,2][1,0,1]->0,L0[4,3,1][1][1,4,3][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[4,3,1][0][1,4,1][1,1,1]->1,L0[4,3,1][0][1,4,1][2,1,1]->0,L0[4,3,1][0][1,4,1][3,1,1]->0,L0[4,3,1][1][1,4,1][1,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[4,3,1][1][1,4,1][1,1,2]->0,L0[4,3,1][1][1,4,1][1,1,3]->0,L0[4,3,1][1][1,4,1][2,1,1]->0,L0[4,3,1][1][1,4,1][2,1,2]->0,L0[4,3,1][1][1,4,1][2,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[4,3,1][1][1,4,1][3,1,1]->0,L0[4,3,1][1][1,4,1][3,1,2]->1/6 (1+Sqrt[13]),L0[4,3,1][1][1,4,1][3,1,3]->0,L0[4,3,1][1][1,4,2][1,1,1]->0,L0[4,3,1][1][1,4,2][1,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[4,3,1][1][1,4,2][1,1,3]->0,L0[4,3,1][1][1,4,2][2,1,1]->1/6 (1+Sqrt[13]),L0[4,3,1][1][1,4,2][2,1,2]->0,L0[4,3,1][1][1,4,2][2,1,3]->0,L0[4,3,1][1][1,4,2][3,1,1]->0,L0[4,3,1][1][1,4,2][3,1,2]->0,L0[4,3,1][1][1,4,2][3,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[4,3,1][1][1,4,3][1,1,1]->0,L0[4,3,1][1][1,4,3][1,1,2]->0,L0[4,3,1][1][1,4,3][1,1,3]->1/3 (2-Sqrt[13]),L0[4,3,1][1][1,4,3][2,1,1]->0,L0[4,3,1][1][1,4,3][2,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[4,3,1][1][1,4,3][2,1,3]->0,L0[4,3,1][1][1,4,3][3,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[4,3,1][1][1,4,3][3,1,2]->0,L0[4,3,1][1][1,4,3][3,1,3]->0,L0[4,3,1][1][1,5,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[4,3,1][1][1,5,2][1,0,1]->0,L0[4,3,1][1][1,5,3][1,0,1]->0,L0[4,3,1][0][1,5,1][1,1,1]->0,L0[4,3,1][0][1,5,1][2,1,1]->1,L0[4,3,1][0][1,5,1][3,1,1]->0,L0[4,3,1][1][1,5,1][1,1,1]->0,L0[4,3,1][1][1,5,1][1,1,2]->0,L0[4,3,1][1][1,5,1][1,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[4,3,1][1][1,5,1][2,1,1]->0,L0[4,3,1][1][1,5,1][2,1,2]->1/3 (2-Sqrt[13]),L0[4,3,1][1][1,5,1][2,1,3]->0,L0[4,3,1][1][1,5,1][3,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[4,3,1][1][1,5,1][3,1,2]->0,L0[4,3,1][1][1,5,1][3,1,3]->0,L0[4,3,1][1][1,5,2][1,1,1]->1/6 (1+Sqrt[13]),L0[4,3,1][1][1,5,2][1,1,2]->0,L0[4,3,1][1][1,5,2][1,1,3]->0,L0[4,3,1][1][1,5,2][2,1,1]->0,L0[4,3,1][1][1,5,2][2,1,2]->0,L0[4,3,1][1][1,5,2][2,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[4,3,1][1][1,5,2][3,1,1]->0,L0[4,3,1][1][1,5,2][3,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[4,3,1][1][1,5,2][3,1,3]->0,L0[4,3,1][1][1,5,3][1,1,1]->0,L0[4,3,1][1][1,5,3][1,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[4,3,1][1][1,5,3][1,1,3]->0,L0[4,3,1][1][1,5,3][2,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[4,3,1][1][1,5,3][2,1,2]->0,L0[4,3,1][1][1,5,3][2,1,3]->0,L0[4,3,1][1][1,5,3][3,1,1]->0,L0[4,3,1][1][1,5,3][3,1,2]->0,L0[4,3,1][1][1,5,3][3,1,3]->1/6 (1+Sqrt[13]),L0[4,4,0][0][1,0,1][1,1,1]->1,L0[4,4,0][1][1,3,1][1,1,1]->0,L0[4,4,0][1][1,3,1][1,1,2]->1,L0[4,4,0][1][1,3,1][1,1,3]->0,L0[4,4,0][1][1,4,1][1,1,1]->1,L0[4,4,0][1][1,4,1][1,1,2]->0,L0[4,4,0][1][1,4,1][1,1,3]->0,L0[4,4,0][1][1,5,1][1,1,1]->0,L0[4,4,0][1][1,5,1][1,1,2]->0,L0[4,4,0][1][1,5,1][1,1,3]->1,L0[4,4,1][1][1,0,1][1,0,1]->1/2 (-3+Sqrt[13]),L0[4,4,1][1][1,0,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[4,4,1][1][1,0,1][1,1,2]->0,L0[4,4,1][1][1,0,1][1,1,3]->0,L0[4,4,1][1][1,0,1][2,1,1]->0,L0[4,4,1][1][1,0,1][2,1,2]->0,L0[4,4,1][1][1,0,1][2,1,3]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[4,4,1][1][1,0,1][3,1,1]->0,L0[4,4,1][1][1,0,1][3,1,2]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[4,4,1][1][1,0,1][3,1,3]->0,L0[4,4,1][1][1,3,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[4,4,1][1][1,3,2][1,0,1]->0,L0[4,4,1][1][1,3,3][1,0,1]->0,L0[4,4,1][0][1,3,1][1,1,1]->0,L0[4,4,1][0][1,3,1][2,1,1]->0,L0[4,4,1][0][1,3,1][3,1,1]->1,L0[4,4,1][1][1,3,1][1,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[4,4,1][1][1,3,1][1,1,2]->0,L0[4,4,1][1][1,3,1][1,1,3]->0,L0[4,4,1][1][1,3,1][2,1,1]->0,L0[4,4,1][1][1,3,1][2,1,2]->0,L0[4,4,1][1][1,3,1][2,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[4,4,1][1][1,3,1][3,1,1]->0,L0[4,4,1][1][1,3,1][3,1,2]->1/3 (2-Sqrt[13]),L0[4,4,1][1][1,3,1][3,1,3]->0,L0[4,4,1][1][1,3,2][1,1,1]->0,L0[4,4,1][1][1,3,2][1,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[4,4,1][1][1,3,2][1,1,3]->0,L0[4,4,1][1][1,3,2][2,1,1]->1/6 (1+Sqrt[13]),L0[4,4,1][1][1,3,2][2,1,2]->0,L0[4,4,1][1][1,3,2][2,1,3]->0,L0[4,4,1][1][1,3,2][3,1,1]->0,L0[4,4,1][1][1,3,2][3,1,2]->0,L0[4,4,1][1][1,3,2][3,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[4,4,1][1][1,3,3][1,1,1]->0,L0[4,4,1][1][1,3,3][1,1,2]->0,L0[4,4,1][1][1,3,3][1,1,3]->1/6 (1+Sqrt[13]),L0[4,4,1][1][1,3,3][2,1,1]->0,L0[4,4,1][1][1,3,3][2,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[4,4,1][1][1,3,3][2,1,3]->0,L0[4,4,1][1][1,3,3][3,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[4,4,1][1][1,3,3][3,1,2]->0,L0[4,4,1][1][1,3,3][3,1,3]->0,L0[4,4,1][1][1,4,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[4,4,1][1][1,4,2][1,0,1]->0,L0[4,4,1][1][1,4,3][1,0,1]->0,L0[4,4,1][0][1,4,1][1,1,1]->1,L0[4,4,1][0][1,4,1][2,1,1]->0,L0[4,4,1][0][1,4,1][3,1,1]->0,L0[4,4,1][1][1,4,1][1,1,1]->1/3 (2-Sqrt[13]),L0[4,4,1][1][1,4,1][1,1,2]->0,L0[4,4,1][1][1,4,1][1,1,3]->0,L0[4,4,1][1][1,4,1][2,1,1]->0,L0[4,4,1][1][1,4,1][2,1,2]->0,L0[4,4,1][1][1,4,1][2,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[4,4,1][1][1,4,1][3,1,1]->0,L0[4,4,1][1][1,4,1][3,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[4,4,1][1][1,4,1][3,1,3]->0,L0[4,4,1][1][1,4,2][1,1,1]->0,L0[4,4,1][1][1,4,2][1,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[4,4,1][1][1,4,2][1,1,3]->0,L0[4,4,1][1][1,4,2][2,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[4,4,1][1][1,4,2][2,1,2]->0,L0[4,4,1][1][1,4,2][2,1,3]->0,L0[4,4,1][1][1,4,2][3,1,1]->0,L0[4,4,1][1][1,4,2][3,1,2]->0,L0[4,4,1][1][1,4,2][3,1,3]->1/6 (1+Sqrt[13]),L0[4,4,1][1][1,4,3][1,1,1]->0,L0[4,4,1][1][1,4,3][1,1,2]->0,L0[4,4,1][1][1,4,3][1,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[4,4,1][1][1,4,3][2,1,1]->0,L0[4,4,1][1][1,4,3][2,1,2]->1/6 (1+Sqrt[13]),L0[4,4,1][1][1,4,3][2,1,3]->0,L0[4,4,1][1][1,4,3][3,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[4,4,1][1][1,4,3][3,1,2]->0,L0[4,4,1][1][1,4,3][3,1,3]->0,L0[4,4,1][1][1,5,1][1,0,1]->0,L0[4,4,1][1][1,5,2][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[4,4,1][1][1,5,3][1,0,1]->0,L0[4,4,1][0][1,5,1][1,1,1]->0,L0[4,4,1][0][1,5,1][2,1,1]->1,L0[4,4,1][0][1,5,1][3,1,1]->0,L0[4,4,1][1][1,5,1][1,1,1]->0,L0[4,4,1][1][1,5,1][1,1,2]->0,L0[4,4,1][1][1,5,1][1,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[4,4,1][1][1,5,1][2,1,1]->0,L0[4,4,1][1][1,5,1][2,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[4,4,1][1][1,5,1][2,1,3]->0,L0[4,4,1][1][1,5,1][3,1,1]->1/6 (1+Sqrt[13]),L0[4,4,1][1][1,5,1][3,1,2]->0,L0[4,4,1][1][1,5,1][3,1,3]->0,L0[4,4,1][1][1,5,2][1,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[4,4,1][1][1,5,2][1,1,2]->0,L0[4,4,1][1][1,5,2][1,1,3]->0,L0[4,4,1][1][1,5,2][2,1,1]->0,L0[4,4,1][1][1,5,2][2,1,2]->0,L0[4,4,1][1][1,5,2][2,1,3]->1/3 (2-Sqrt[13]),L0[4,4,1][1][1,5,2][3,1,1]->0,L0[4,4,1][1][1,5,2][3,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[4,4,1][1][1,5,2][3,1,3]->0,L0[4,4,1][1][1,5,3][1,1,1]->0,L0[4,4,1][1][1,5,3][1,1,2]->1/6 (1+Sqrt[13]),L0[4,4,1][1][1,5,3][1,1,3]->0,L0[4,4,1][1][1,5,3][2,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[4,4,1][1][1,5,3][2,1,2]->0,L0[4,4,1][1][1,5,3][2,1,3]->0,L0[4,4,1][1][1,5,3][3,1,1]->0,L0[4,4,1][1][1,5,3][3,1,2]->0,L0[4,4,1][1][1,5,3][3,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[4,5,0][0][1,2,1][1,1,1]->1,L0[4,5,0][1][1,3,1][1,1,1]->0,L0[4,5,0][1][1,3,1][1,1,2]->0,L0[4,5,0][1][1,3,1][1,1,3]->1,L0[4,5,0][1][1,4,1][1,1,1]->0,L0[4,5,0][1][1,4,1][1,1,2]->1,L0[4,5,0][1][1,4,1][1,1,3]->0,L0[4,5,0][1][1,5,1][1,1,1]->1,L0[4,5,0][1][1,5,1][1,1,2]->0,L0[4,5,0][1][1,5,1][1,1,3]->0,L0[4,5,1][1][1,2,1][1,0,1]->1/2 (-3+Sqrt[13]),L0[4,5,1][1][1,2,1][1,1,1]->0,L0[4,5,1][1][1,2,1][1,1,2]->0,L0[4,5,1][1][1,2,1][1,1,3]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[4,5,1][1][1,2,1][2,1,1]->0,L0[4,5,1][1][1,2,1][2,1,2]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[4,5,1][1][1,2,1][2,1,3]->0,L0[4,5,1][1][1,2,1][3,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[4,5,1][1][1,2,1][3,1,2]->0,L0[4,5,1][1][1,2,1][3,1,3]->0,L0[4,5,1][1][1,3,1][1,0,1]->0,L0[4,5,1][1][1,3,2][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[4,5,1][1][1,3,3][1,0,1]->0,L0[4,5,1][0][1,3,1][1,1,1]->1,L0[4,5,1][0][1,3,1][2,1,1]->0,L0[4,5,1][0][1,3,1][3,1,1]->0,L0[4,5,1][1][1,3,1][1,1,1]->0,L0[4,5,1][1][1,3,1][1,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[4,5,1][1][1,3,1][1,1,3]->0,L0[4,5,1][1][1,3,1][2,1,1]->1/6 (1+Sqrt[13]),L0[4,5,1][1][1,3,1][2,1,2]->0,L0[4,5,1][1][1,3,1][2,1,3]->0,L0[4,5,1][1][1,3,1][3,1,1]->0,L0[4,5,1][1][1,3,1][3,1,2]->0,L0[4,5,1][1][1,3,1][3,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[4,5,1][1][1,3,2][1,1,1]->0,L0[4,5,1][1][1,3,2][1,1,2]->0,L0[4,5,1][1][1,3,2][1,1,3]->1/3 (2-Sqrt[13]),L0[4,5,1][1][1,3,2][2,1,1]->0,L0[4,5,1][1][1,3,2][2,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[4,5,1][1][1,3,2][2,1,3]->0,L0[4,5,1][1][1,3,2][3,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[4,5,1][1][1,3,2][3,1,2]->0,L0[4,5,1][1][1,3,2][3,1,3]->0,L0[4,5,1][1][1,3,3][1,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[4,5,1][1][1,3,3][1,1,2]->0,L0[4,5,1][1][1,3,3][1,1,3]->0,L0[4,5,1][1][1,3,3][2,1,1]->0,L0[4,5,1][1][1,3,3][2,1,2]->0,L0[4,5,1][1][1,3,3][2,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[4,5,1][1][1,3,3][3,1,1]->0,L0[4,5,1][1][1,3,3][3,1,2]->1/6 (1+Sqrt[13]),L0[4,5,1][1][1,3,3][3,1,3]->0,L0[4,5,1][1][1,4,1][1,0,1]->0,L0[4,5,1][1][1,4,2][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[4,5,1][1][1,4,3][1,0,1]->0,L0[4,5,1][0][1,4,1][1,1,1]->0,L0[4,5,1][0][1,4,1][2,1,1]->1,L0[4,5,1][0][1,4,1][3,1,1]->0,L0[4,5,1][1][1,4,1][1,1,1]->0,L0[4,5,1][1][1,4,1][1,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[4,5,1][1][1,4,1][1,1,3]->0,L0[4,5,1][1][1,4,1][2,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[4,5,1][1][1,4,1][2,1,2]->0,L0[4,5,1][1][1,4,1][2,1,3]->0,L0[4,5,1][1][1,4,1][3,1,1]->0,L0[4,5,1][1][1,4,1][3,1,2]->0,L0[4,5,1][1][1,4,1][3,1,3]->1/6 (1+Sqrt[13]),L0[4,5,1][1][1,4,2][1,1,1]->0,L0[4,5,1][1][1,4,2][1,1,2]->0,L0[4,5,1][1][1,4,2][1,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[4,5,1][1][1,4,2][2,1,1]->0,L0[4,5,1][1][1,4,2][2,1,2]->1/3 (2-Sqrt[13]),L0[4,5,1][1][1,4,2][2,1,3]->0,L0[4,5,1][1][1,4,2][3,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[4,5,1][1][1,4,2][3,1,2]->0,L0[4,5,1][1][1,4,2][3,1,3]->0,L0[4,5,1][1][1,4,3][1,1,1]->1/6 (1+Sqrt[13]),L0[4,5,1][1][1,4,3][1,1,2]->0,L0[4,5,1][1][1,4,3][1,1,3]->0,L0[4,5,1][1][1,4,3][2,1,1]->0,L0[4,5,1][1][1,4,3][2,1,2]->0,L0[4,5,1][1][1,4,3][2,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[4,5,1][1][1,4,3][3,1,1]->0,L0[4,5,1][1][1,4,3][3,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[4,5,1][1][1,4,3][3,1,3]->0,L0[4,5,1][1][1,5,1][1,0,1]->0,L0[4,5,1][1][1,5,2][1,0,1]->0,L0[4,5,1][1][1,5,3][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[4,5,1][0][1,5,1][1,1,1]->0,L0[4,5,1][0][1,5,1][2,1,1]->0,L0[4,5,1][0][1,5,1][3,1,1]->1,L0[4,5,1][1][1,5,1][1,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[4,5,1][1][1,5,1][1,1,2]->0,L0[4,5,1][1][1,5,1][1,1,3]->0,L0[4,5,1][1][1,5,1][2,1,1]->0,L0[4,5,1][1][1,5,1][2,1,2]->0,L0[4,5,1][1][1,5,1][2,1,3]->1/6 (1+Sqrt[13]),L0[4,5,1][1][1,5,1][3,1,1]->0,L0[4,5,1][1][1,5,1][3,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[4,5,1][1][1,5,1][3,1,3]->0,L0[4,5,1][1][1,5,2][1,1,1]->0,L0[4,5,1][1][1,5,2][1,1,2]->1/6 (1+Sqrt[13]),L0[4,5,1][1][1,5,2][1,1,3]->0,L0[4,5,1][1][1,5,2][2,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[4,5,1][1][1,5,2][2,1,2]->0,L0[4,5,1][1][1,5,2][2,1,3]->0,L0[4,5,1][1][1,5,2][3,1,1]->0,L0[4,5,1][1][1,5,2][3,1,2]->0,L0[4,5,1][1][1,5,2][3,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[4,5,1][1][1,5,3][1,1,1]->0,L0[4,5,1][1][1,5,3][1,1,2]->0,L0[4,5,1][1][1,5,3][1,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[4,5,1][1][1,5,3][2,1,1]->0,L0[4,5,1][1][1,5,3][2,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[4,5,1][1][1,5,3][2,1,3]->0,L0[4,5,1][1][1,5,3][3,1,1]->1/3 (2-Sqrt[13]),L0[4,5,1][1][1,5,3][3,1,2]->0,L0[4,5,1][1][1,5,3][3,1,3]->0,L0[5,0,0][1][1,5,1][1,0,1]->1,L0[5,0,1][0][1,5,1][1,1,1]->1,L0[5,0,1][1][1,5,1][1,1,1]->1,L0[5,0,1][1][1,5,1][1,1,2]->0,L0[5,0,1][1][1,5,1][1,1,3]->0,L0[5,0,1][1][1,5,2][1,1,1]->0,L0[5,0,1][1][1,5,2][1,1,2]->1,L0[5,0,1][1][1,5,2][1,1,3]->0,L0[5,0,1][1][1,5,3][1,1,1]->0,L0[5,0,1][1][1,5,3][1,1,2]->0,L0[5,0,1][1][1,5,3][1,1,3]->1,L0[5,1,0][1][1,4,1][1,0,1]->1,L0[5,1,1][0][1,4,1][1,1,1]->1,L0[5,1,1][1][1,4,1][1,1,1]->0,L0[5,1,1][1][1,4,1][1,1,2]->0,L0[5,1,1][1][1,4,1][1,1,3]->1,L0[5,1,1][1][1,4,2][1,1,1]->1,L0[5,1,1][1][1,4,2][1,1,2]->0,L0[5,1,1][1][1,4,2][1,1,3]->0,L0[5,1,1][1][1,4,3][1,1,1]->0,L0[5,1,1][1][1,4,3][1,1,2]->1,L0[5,1,1][1][1,4,3][1,1,3]->0,L0[5,2,0][1][1,3,1][1,0,1]->1,L0[5,2,1][0][1,3,1][1,1,1]->1,L0[5,2,1][1][1,3,1][1,1,1]->1,L0[5,2,1][1][1,3,1][1,1,2]->0,L0[5,2,1][1][1,3,1][1,1,3]->0,L0[5,2,1][1][1,3,2][1,1,1]->0,L0[5,2,1][1][1,3,2][1,1,2]->1,L0[5,2,1][1][1,3,2][1,1,3]->0,L0[5,2,1][1][1,3,3][1,1,1]->0,L0[5,2,1][1][1,3,3][1,1,2]->0,L0[5,2,1][1][1,3,3][1,1,3]->1,L0[5,3,0][0][1,2,1][1,1,1]->1,L0[5,3,0][1][1,3,1][1,1,1]->0,L0[5,3,0][1][1,3,1][1,1,2]->1,L0[5,3,0][1][1,3,1][1,1,3]->0,L0[5,3,0][1][1,4,1][1,1,1]->1,L0[5,3,0][1][1,4,1][1,1,2]->0,L0[5,3,0][1][1,4,1][1,1,3]->0,L0[5,3,0][1][1,5,1][1,1,1]->0,L0[5,3,0][1][1,5,1][1,1,2]->0,L0[5,3,0][1][1,5,1][1,1,3]->1,L0[5,3,1][1][1,2,1][1,0,1]->1/2 (-3+Sqrt[13]),L0[5,3,1][1][1,2,1][1,1,1]->0,L0[5,3,1][1][1,2,1][1,1,2]->0,L0[5,3,1][1][1,2,1][1,1,3]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[5,3,1][1][1,2,1][2,1,1]->0,L0[5,3,1][1][1,2,1][2,1,2]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[5,3,1][1][1,2,1][2,1,3]->0,L0[5,3,1][1][1,2,1][3,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[5,3,1][1][1,2,1][3,1,2]->0,L0[5,3,1][1][1,2,1][3,1,3]->0,L0[5,3,1][1][1,3,1][1,0,1]->0,L0[5,3,1][1][1,3,2][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[5,3,1][1][1,3,3][1,0,1]->0,L0[5,3,1][0][1,3,1][1,1,1]->0,L0[5,3,1][0][1,3,1][2,1,1]->1,L0[5,3,1][0][1,3,1][3,1,1]->0,L0[5,3,1][1][1,3,1][1,1,1]->0,L0[5,3,1][1][1,3,1][1,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[5,3,1][1][1,3,1][1,1,3]->0,L0[5,3,1][1][1,3,1][2,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[5,3,1][1][1,3,1][2,1,2]->0,L0[5,3,1][1][1,3,1][2,1,3]->0,L0[5,3,1][1][1,3,1][3,1,1]->0,L0[5,3,1][1][1,3,1][3,1,2]->0,L0[5,3,1][1][1,3,1][3,1,3]->1/6 (1+Sqrt[13]),L0[5,3,1][1][1,3,2][1,1,1]->0,L0[5,3,1][1][1,3,2][1,1,2]->0,L0[5,3,1][1][1,3,2][1,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[5,3,1][1][1,3,2][2,1,1]->0,L0[5,3,1][1][1,3,2][2,1,2]->1/3 (2-Sqrt[13]),L0[5,3,1][1][1,3,2][2,1,3]->0,L0[5,3,1][1][1,3,2][3,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[5,3,1][1][1,3,2][3,1,2]->0,L0[5,3,1][1][1,3,2][3,1,3]->0,L0[5,3,1][1][1,3,3][1,1,1]->1/6 (1+Sqrt[13]),L0[5,3,1][1][1,3,3][1,1,2]->0,L0[5,3,1][1][1,3,3][1,1,3]->0,L0[5,3,1][1][1,3,3][2,1,1]->0,L0[5,3,1][1][1,3,3][2,1,2]->0,L0[5,3,1][1][1,3,3][2,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[5,3,1][1][1,3,3][3,1,1]->0,L0[5,3,1][1][1,3,3][3,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[5,3,1][1][1,3,3][3,1,3]->0,L0[5,3,1][1][1,4,1][1,0,1]->0,L0[5,3,1][1][1,4,2][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[5,3,1][1][1,4,3][1,0,1]->0,L0[5,3,1][0][1,4,1][1,1,1]->0,L0[5,3,1][0][1,4,1][2,1,1]->0,L0[5,3,1][0][1,4,1][3,1,1]->1,L0[5,3,1][1][1,4,1][1,1,1]->0,L0[5,3,1][1][1,4,1][1,1,2]->1/6 (1+Sqrt[13]),L0[5,3,1][1][1,4,1][1,1,3]->0,L0[5,3,1][1][1,4,1][2,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[5,3,1][1][1,4,1][2,1,2]->0,L0[5,3,1][1][1,4,1][2,1,3]->0,L0[5,3,1][1][1,4,1][3,1,1]->0,L0[5,3,1][1][1,4,1][3,1,2]->0,L0[5,3,1][1][1,4,1][3,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[5,3,1][1][1,4,2][1,1,1]->0,L0[5,3,1][1][1,4,2][1,1,2]->0,L0[5,3,1][1][1,4,2][1,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[5,3,1][1][1,4,2][2,1,1]->0,L0[5,3,1][1][1,4,2][2,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[5,3,1][1][1,4,2][2,1,3]->0,L0[5,3,1][1][1,4,2][3,1,1]->1/3 (2-Sqrt[13]),L0[5,3,1][1][1,4,2][3,1,2]->0,L0[5,3,1][1][1,4,2][3,1,3]->0,L0[5,3,1][1][1,4,3][1,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[5,3,1][1][1,4,3][1,1,2]->0,L0[5,3,1][1][1,4,3][1,1,3]->0,L0[5,3,1][1][1,4,3][2,1,1]->0,L0[5,3,1][1][1,4,3][2,1,2]->0,L0[5,3,1][1][1,4,3][2,1,3]->1/6 (1+Sqrt[13]),L0[5,3,1][1][1,4,3][3,1,1]->0,L0[5,3,1][1][1,4,3][3,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[5,3,1][1][1,4,3][3,1,3]->0,L0[5,3,1][1][1,5,1][1,0,1]->0,L0[5,3,1][1][1,5,2][1,0,1]->0,L0[5,3,1][1][1,5,3][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[5,3,1][0][1,5,1][1,1,1]->1,L0[5,3,1][0][1,5,1][2,1,1]->0,L0[5,3,1][0][1,5,1][3,1,1]->0,L0[5,3,1][1][1,5,1][1,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[5,3,1][1][1,5,1][1,1,2]->0,L0[5,3,1][1][1,5,1][1,1,3]->0,L0[5,3,1][1][1,5,1][2,1,1]->0,L0[5,3,1][1][1,5,1][2,1,2]->0,L0[5,3,1][1][1,5,1][2,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[5,3,1][1][1,5,1][3,1,1]->0,L0[5,3,1][1][1,5,1][3,1,2]->1/6 (1+Sqrt[13]),L0[5,3,1][1][1,5,1][3,1,3]->0,L0[5,3,1][1][1,5,2][1,1,1]->0,L0[5,3,1][1][1,5,2][1,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[5,3,1][1][1,5,2][1,1,3]->0,L0[5,3,1][1][1,5,2][2,1,1]->1/6 (1+Sqrt[13]),L0[5,3,1][1][1,5,2][2,1,2]->0,L0[5,3,1][1][1,5,2][2,1,3]->0,L0[5,3,1][1][1,5,2][3,1,1]->0,L0[5,3,1][1][1,5,2][3,1,2]->0,L0[5,3,1][1][1,5,2][3,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[5,3,1][1][1,5,3][1,1,1]->0,L0[5,3,1][1][1,5,3][1,1,2]->0,L0[5,3,1][1][1,5,3][1,1,3]->1/3 (2-Sqrt[13]),L0[5,3,1][1][1,5,3][2,1,1]->0,L0[5,3,1][1][1,5,3][2,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[5,3,1][1][1,5,3][2,1,3]->0,L0[5,3,1][1][1,5,3][3,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[5,3,1][1][1,5,3][3,1,2]->0,L0[5,3,1][1][1,5,3][3,1,3]->0,L0[5,4,0][0][1,1,1][1,1,1]->1,L0[5,4,0][1][1,3,1][1,1,1]->0,L0[5,4,0][1][1,3,1][1,1,2]->0,L0[5,4,0][1][1,3,1][1,1,3]->1,L0[5,4,0][1][1,4,1][1,1,1]->0,L0[5,4,0][1][1,4,1][1,1,2]->1,L0[5,4,0][1][1,4,1][1,1,3]->0,L0[5,4,0][1][1,5,1][1,1,1]->1,L0[5,4,0][1][1,5,1][1,1,2]->0,L0[5,4,0][1][1,5,1][1,1,3]->0,L0[5,4,1][1][1,1,1][1,0,1]->1/2 (-3+Sqrt[13]),L0[5,4,1][1][1,1,1][1,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[5,4,1][1][1,1,1][1,1,2]->0,L0[5,4,1][1][1,1,1][1,1,3]->0,L0[5,4,1][1][1,1,1][2,1,1]->0,L0[5,4,1][1][1,1,1][2,1,2]->0,L0[5,4,1][1][1,1,1][2,1,3]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[5,4,1][1][1,1,1][3,1,1]->0,L0[5,4,1][1][1,1,1][3,1,2]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[5,4,1][1][1,1,1][3,1,3]->0,L0[5,4,1][1][1,3,1][1,0,1]->0,L0[5,4,1][1][1,3,2][1,0,1]->0,L0[5,4,1][1][1,3,3][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[5,4,1][0][1,3,1][1,1,1]->0,L0[5,4,1][0][1,3,1][2,1,1]->1,L0[5,4,1][0][1,3,1][3,1,1]->0,L0[5,4,1][1][1,3,1][1,1,1]->0,L0[5,4,1][1][1,3,1][1,1,2]->1/6 (1+Sqrt[13]),L0[5,4,1][1][1,3,1][1,1,3]->0,L0[5,4,1][1][1,3,1][2,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[5,4,1][1][1,3,1][2,1,2]->0,L0[5,4,1][1][1,3,1][2,1,3]->0,L0[5,4,1][1][1,3,1][3,1,1]->0,L0[5,4,1][1][1,3,1][3,1,2]->0,L0[5,4,1][1][1,3,1][3,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[5,4,1][1][1,3,2][1,1,1]->0,L0[5,4,1][1][1,3,2][1,1,2]->0,L0[5,4,1][1][1,3,2][1,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[5,4,1][1][1,3,2][2,1,1]->0,L0[5,4,1][1][1,3,2][2,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[5,4,1][1][1,3,2][2,1,3]->0,L0[5,4,1][1][1,3,2][3,1,1]->1/6 (1+Sqrt[13]),L0[5,4,1][1][1,3,2][3,1,2]->0,L0[5,4,1][1][1,3,2][3,1,3]->0,L0[5,4,1][1][1,3,3][1,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[5,4,1][1][1,3,3][1,1,2]->0,L0[5,4,1][1][1,3,3][1,1,3]->0,L0[5,4,1][1][1,3,3][2,1,1]->0,L0[5,4,1][1][1,3,3][2,1,2]->0,L0[5,4,1][1][1,3,3][2,1,3]->1/3 (2-Sqrt[13]),L0[5,4,1][1][1,3,3][3,1,1]->0,L0[5,4,1][1][1,3,3][3,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[5,4,1][1][1,3,3][3,1,3]->0,L0[5,4,1][1][1,4,1][1,0,1]->0,L0[5,4,1][1][1,4,2][1,0,1]->0,L0[5,4,1][1][1,4,3][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[5,4,1][0][1,4,1][1,1,1]->0,L0[5,4,1][0][1,4,1][2,1,1]->0,L0[5,4,1][0][1,4,1][3,1,1]->1,L0[5,4,1][1][1,4,1][1,1,1]->0,L0[5,4,1][1][1,4,1][1,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[5,4,1][1][1,4,1][1,1,3]->0,L0[5,4,1][1][1,4,1][2,1,1]->1/6 (1+Sqrt[13]),L0[5,4,1][1][1,4,1][2,1,2]->0,L0[5,4,1][1][1,4,1][2,1,3]->0,L0[5,4,1][1][1,4,1][3,1,1]->0,L0[5,4,1][1][1,4,1][3,1,2]->0,L0[5,4,1][1][1,4,1][3,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[5,4,1][1][1,4,2][1,1,1]->0,L0[5,4,1][1][1,4,2][1,1,2]->0,L0[5,4,1][1][1,4,2][1,1,3]->1/6 (1+Sqrt[13]),L0[5,4,1][1][1,4,2][2,1,1]->0,L0[5,4,1][1][1,4,2][2,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[5,4,1][1][1,4,2][2,1,3]->0,L0[5,4,1][1][1,4,2][3,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[5,4,1][1][1,4,2][3,1,2]->0,L0[5,4,1][1][1,4,2][3,1,3]->0,L0[5,4,1][1][1,4,3][1,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[5,4,1][1][1,4,3][1,1,2]->0,L0[5,4,1][1][1,4,3][1,1,3]->0,L0[5,4,1][1][1,4,3][2,1,1]->0,L0[5,4,1][1][1,4,3][2,1,2]->0,L0[5,4,1][1][1,4,3][2,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[5,4,1][1][1,4,3][3,1,1]->0,L0[5,4,1][1][1,4,3][3,1,2]->1/3 (2-Sqrt[13]),L0[5,4,1][1][1,4,3][3,1,3]->0,L0[5,4,1][1][1,5,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[5,4,1][1][1,5,2][1,0,1]->0,L0[5,4,1][1][1,5,3][1,0,1]->0,L0[5,4,1][0][1,5,1][1,1,1]->1,L0[5,4,1][0][1,5,1][2,1,1]->0,L0[5,4,1][0][1,5,1][3,1,1]->0,L0[5,4,1][1][1,5,1][1,1,1]->1/3 (2-Sqrt[13]),L0[5,4,1][1][1,5,1][1,1,2]->0,L0[5,4,1][1][1,5,1][1,1,3]->0,L0[5,4,1][1][1,5,1][2,1,1]->0,L0[5,4,1][1][1,5,1][2,1,2]->0,L0[5,4,1][1][1,5,1][2,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[5,4,1][1][1,5,1][3,1,1]->0,L0[5,4,1][1][1,5,1][3,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[5,4,1][1][1,5,1][3,1,3]->0,L0[5,4,1][1][1,5,2][1,1,1]->0,L0[5,4,1][1][1,5,2][1,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[5,4,1][1][1,5,2][1,1,3]->0,L0[5,4,1][1][1,5,2][2,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[5,4,1][1][1,5,2][2,1,2]->0,L0[5,4,1][1][1,5,2][2,1,3]->0,L0[5,4,1][1][1,5,2][3,1,1]->0,L0[5,4,1][1][1,5,2][3,1,2]->0,L0[5,4,1][1][1,5,2][3,1,3]->1/6 (1+Sqrt[13]),L0[5,4,1][1][1,5,3][1,1,1]->0,L0[5,4,1][1][1,5,3][1,1,2]->0,L0[5,4,1][1][1,5,3][1,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[5,4,1][1][1,5,3][2,1,1]->0,L0[5,4,1][1][1,5,3][2,1,2]->1/6 (1+Sqrt[13]),L0[5,4,1][1][1,5,3][2,1,3]->0,L0[5,4,1][1][1,5,3][3,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[5,4,1][1][1,5,3][3,1,2]->0,L0[5,4,1][1][1,5,3][3,1,3]->0,L0[5,5,0][0][1,0,1][1,1,1]->1,L0[5,5,0][1][1,3,1][1,1,1]->1,L0[5,5,0][1][1,3,1][1,1,2]->0,L0[5,5,0][1][1,3,1][1,1,3]->0,L0[5,5,0][1][1,4,1][1,1,1]->0,L0[5,5,0][1][1,4,1][1,1,2]->0,L0[5,5,0][1][1,4,1][1,1,3]->1,L0[5,5,0][1][1,5,1][1,1,1]->0,L0[5,5,0][1][1,5,1][1,1,2]->1,L0[5,5,0][1][1,5,1][1,1,3]->0,L0[5,5,1][1][1,0,1][1,0,1]->1/2 (-3+Sqrt[13]),L0[5,5,1][1][1,0,1][1,1,1]->0,L0[5,5,1][1][1,0,1][1,1,2]->0,L0[5,5,1][1][1,0,1][1,1,3]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[5,5,1][1][1,0,1][2,1,1]->0,L0[5,5,1][1][1,0,1][2,1,2]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[5,5,1][1][1,0,1][2,1,3]->0,L0[5,5,1][1][1,0,1][3,1,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[5,5,1][1][1,0,1][3,1,2]->0,L0[5,5,1][1][1,0,1][3,1,3]->0,L0[5,5,1][1][1,3,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[5,5,1][1][1,3,2][1,0,1]->0,L0[5,5,1][1][1,3,3][1,0,1]->0,L0[5,5,1][0][1,3,1][1,1,1]->0,L0[5,5,1][0][1,3,1][2,1,1]->0,L0[5,5,1][0][1,3,1][3,1,1]->1,L0[5,5,1][1][1,3,1][1,1,1]->0,L0[5,5,1][1][1,3,1][1,1,2]->0,L0[5,5,1][1][1,3,1][1,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[5,5,1][1][1,3,1][2,1,1]->0,L0[5,5,1][1][1,3,1][2,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[5,5,1][1][1,3,1][2,1,3]->0,L0[5,5,1][1][1,3,1][3,1,1]->1/3 (2-Sqrt[13]),L0[5,5,1][1][1,3,1][3,1,2]->0,L0[5,5,1][1][1,3,1][3,1,3]->0,L0[5,5,1][1][1,3,2][1,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[5,5,1][1][1,3,2][1,1,2]->0,L0[5,5,1][1][1,3,2][1,1,3]->0,L0[5,5,1][1][1,3,2][2,1,1]->0,L0[5,5,1][1][1,3,2][2,1,2]->0,L0[5,5,1][1][1,3,2][2,1,3]->1/6 (1+Sqrt[13]),L0[5,5,1][1][1,3,2][3,1,1]->0,L0[5,5,1][1][1,3,2][3,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[5,5,1][1][1,3,2][3,1,3]->0,L0[5,5,1][1][1,3,3][1,1,1]->0,L0[5,5,1][1][1,3,3][1,1,2]->1/6 (1+Sqrt[13]),L0[5,5,1][1][1,3,3][1,1,3]->0,L0[5,5,1][1][1,3,3][2,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[5,5,1][1][1,3,3][2,1,2]->0,L0[5,5,1][1][1,3,3][2,1,3]->0,L0[5,5,1][1][1,3,3][3,1,1]->0,L0[5,5,1][1][1,3,3][3,1,2]->0,L0[5,5,1][1][1,3,3][3,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[5,5,1][1][1,4,1][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[5,5,1][1][1,4,2][1,0,1]->0,L0[5,5,1][1][1,4,3][1,0,1]->0,L0[5,5,1][0][1,4,1][1,1,1]->1,L0[5,5,1][0][1,4,1][2,1,1]->0,L0[5,5,1][0][1,4,1][3,1,1]->0,L0[5,5,1][1][1,4,1][1,1,1]->0,L0[5,5,1][1][1,4,1][1,1,2]->0,L0[5,5,1][1][1,4,1][1,1,3]->1/3 (2-Sqrt[13]),L0[5,5,1][1][1,4,1][2,1,1]->0,L0[5,5,1][1][1,4,1][2,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[5,5,1][1][1,4,1][2,1,3]->0,L0[5,5,1][1][1,4,1][3,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[5,5,1][1][1,4,1][3,1,2]->0,L0[5,5,1][1][1,4,1][3,1,3]->0,L0[5,5,1][1][1,4,2][1,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[5,5,1][1][1,4,2][1,1,2]->0,L0[5,5,1][1][1,4,2][1,1,3]->0,L0[5,5,1][1][1,4,2][2,1,1]->0,L0[5,5,1][1][1,4,2][2,1,2]->0,L0[5,5,1][1][1,4,2][2,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[5,5,1][1][1,4,2][3,1,1]->0,L0[5,5,1][1][1,4,2][3,1,2]->1/6 (1+Sqrt[13]),L0[5,5,1][1][1,4,2][3,1,3]->0,L0[5,5,1][1][1,4,3][1,1,1]->0,L0[5,5,1][1][1,4,3][1,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[5,5,1][1][1,4,3][1,1,3]->0,L0[5,5,1][1][1,4,3][2,1,1]->1/6 (1+Sqrt[13]),L0[5,5,1][1][1,4,3][2,1,2]->0,L0[5,5,1][1][1,4,3][2,1,3]->0,L0[5,5,1][1][1,4,3][3,1,1]->0,L0[5,5,1][1][1,4,3][3,1,2]->0,L0[5,5,1][1][1,4,3][3,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[5,5,1][1][1,5,1][1,0,1]->0,L0[5,5,1][1][1,5,2][1,0,1]->Root[-1 + 3 #^2 + #^4& , 2, 0],L0[5,5,1][1][1,5,3][1,0,1]->0,L0[5,5,1][0][1,5,1][1,1,1]->0,L0[5,5,1][0][1,5,1][2,1,1]->1,L0[5,5,1][0][1,5,1][3,1,1]->0,L0[5,5,1][1][1,5,1][1,1,1]->0,L0[5,5,1][1][1,5,1][1,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[5,5,1][1][1,5,1][1,1,3]->0,L0[5,5,1][1][1,5,1][2,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[5,5,1][1][1,5,1][2,1,2]->0,L0[5,5,1][1][1,5,1][2,1,3]->0,L0[5,5,1][1][1,5,1][3,1,1]->0,L0[5,5,1][1][1,5,1][3,1,2]->0,L0[5,5,1][1][1,5,1][3,1,3]->1/6 (1+Sqrt[13]),L0[5,5,1][1][1,5,2][1,1,1]->0,L0[5,5,1][1][1,5,2][1,1,2]->0,L0[5,5,1][1][1,5,2][1,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[5,5,1][1][1,5,2][2,1,1]->0,L0[5,5,1][1][1,5,2][2,1,2]->1/3 (2-Sqrt[13]),L0[5,5,1][1][1,5,2][2,1,3]->0,L0[5,5,1][1][1,5,2][3,1,1]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[5,5,1][1][1,5,2][3,1,2]->0,L0[5,5,1][1][1,5,2][3,1,3]->0,L0[5,5,1][1][1,5,3][1,1,1]->1/6 (1+Sqrt[13]),L0[5,5,1][1][1,5,3][1,1,2]->0,L0[5,5,1][1][1,5,3][1,1,3]->0,L0[5,5,1][1][1,5,3][2,1,1]->0,L0[5,5,1][1][1,5,3][2,1,2]->0,L0[5,5,1][1][1,5,3][2,1,3]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 1, 0],L0[5,5,1][1][1,5,3][3,1,1]->0,L0[5,5,1][1][1,5,3][3,1,2]->Root[-1 + # + 7 #^2 - 15 #^3 + 9 #^4& , 2, 0],L0[5,5,1][1][1,5,3][3,1,3]->0};


==> anc/Haagerup/M32Data.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     19937,        500]
NotebookOptionsPosition[     17889,        455]
NotebookOutlinePosition[     18279,        471]
CellTagsIndexPosition[     18236,        468]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookFind", "[", 
   RowBox[{
    RowBox[{"SelectedNotebook", "[", "]"}], ",", "\"\<Output\>\"", ",", "All",
     ",", "CellStyle"}], "]"}], ";", 
  RowBox[{"FrontEndExecute", "[", 
   RowBox[{"FrontEndToken", "[", "\"\<Clear\>\"", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NotebookDelete", "@", 
    RowBox[{"Cells", "@", 
     RowBox[{"MessagesNotebook", "[", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<H3Data.m\>\""}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<M32Data.m\>\""}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"ParentDirectory", "[", 
     RowBox[{"NotebookDirectory", "[", "]"}], "]"}], "<>", 
    "\"\</Functions.m\>\""}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.824831993408017*^9, 3.824831996476914*^9}, {
  3.824832762052793*^9, 3.824832762522141*^9}, {3.8407268036910753`*^9, 
  3.84072681007251*^9}, {3.840886473420319*^9, 3.8408864767070436`*^9}, {
  3.841140766459382*^9, 3.841140768627418*^9}, {3.841934220137742*^9, 
  3.841934220254795*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"2e0a17db-b4d7-4261-85dc-0212620666fc"],

Cell[TextData[StyleBox["Fusion rules", "Subsubsection"]], "Text",
 CellChangeTimes->{{3.840717720003811*^9, 
  3.840717724291888*^9}},ExpressionUUID->"086a60b5-e987-4b97-a217-\
3ca5a6417226"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TableForm", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"W", "[", 
          RowBox[{"a", ",", "b"}], "]"}], "[", "c", "]"}], 
        RowBox[{"MNames", "[", "c", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "obsM"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "obs"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "obsM"}], "}"}]}], "]"}], ",", 
   RowBox[{"TableHeadings", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"objNames", "[", "#", "]"}], "&"}], "/@", "obs"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"MNames", "[", "#", "]"}], "&"}], "/@", "obsM"}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.840717415615163*^9, 3.840717420290963*^9}, {
  3.8407175721469507`*^9, 3.8407176016660633`*^9}, {3.8407195119886007`*^9, 
  3.840719528684951*^9}, {3.8407201101850967`*^9, 3.84072012943792*^9}, {
  3.841158171066268*^9, 3.8411581797211742`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"d2c33179-89a9-441e-ba72-5a374a315fb2"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      StyleBox["\[Null]",
       ShowStringCharacters->False], 
      TagBox["G",
       HoldForm], 
      TagBox["\[Rho]G",
       HoldForm]},
     {
      TagBox["1",
       HoldForm], "G", "\[Rho]G"},
     {
      TagBox["\[Alpha]",
       HoldForm], "G", "\[Rho]G"},
     {
      TagBox[
       SuperscriptBox["\[Alpha]", "2"],
       HoldForm], "G", "\[Rho]G"},
     {
      TagBox["\[Rho]",
       HoldForm], "\[Rho]G", 
      RowBox[{"G", "+", 
       RowBox[{"3", " ", "\[Rho]G"}]}]},
     {
      TagBox[
       RowBox[{"\[Alpha]", " ", "\[Rho]"}],
       HoldForm], "\[Rho]G", 
      RowBox[{"G", "+", 
       RowBox[{"3", " ", "\[Rho]G"}]}]},
     {
      TagBox[
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}],
       HoldForm], "\[Rho]G", 
      RowBox[{"G", "+", 
       RowBox[{"3", " ", "\[Rho]G"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxDividers->{
     "Columns" -> {False, True, {False}, False}, 
      "Rows" -> {False, True, {False}, False}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   {OutputFormsDump`HeadedRows, OutputFormsDump`HeadedColumns}],
  Function[BoxForm`e$, 
   TableForm[
   BoxForm`e$, 
    TableHeadings -> {{
      1, $CellContext`\[Alpha], $CellContext`\[Alpha]^2, $CellContext`\[Rho], \
$CellContext`\[Alpha] $CellContext`\[Rho], $CellContext`\[Alpha]^2 \
$CellContext`\[Rho]}, {$CellContext`G, $CellContext`\[Rho]G}}]]]], "Output",
 CellChangeTimes->{3.841934369460143*^9},
 CellLabel->
  "Out[35]//TableForm=",ExpressionUUID->"e14a0a6c-d1ec-4cd8-a57b-\
3772ed44e3aa"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Dimensions", "Subsubsection",
 CellChangeTimes->{{3.840717771244265*^9, 
  3.840717773012088*^9}},ExpressionUUID->"7549b54b-b4be-4efb-bc86-\
4b0d086dde21"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dimM", "[", "#", "]"}], "&"}], "/@", "obsM"}]], "Input",
 CellChangeTimes->{{3.8407177595169487`*^9, 3.840717778868682*^9}, {
  3.840719537510128*^9, 3.840719540310403*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"9b4c824e-d109-41ec-8c05-d0f8e37a4d75"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox["3"], ",", 
   SqrtBox[
    RowBox[{
     FractionBox["33", "2"], "+", 
     FractionBox[
      RowBox[{"9", " ", 
       SqrtBox["13"]}], "2"]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.841934370236022*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"7722e68e-8272-4372-85d4-5e901cd2ec20"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Unitary module category?", "Subsubsection",
 CellChangeTimes->{{3.84071899936092*^9, 3.840719007002082*^9}, {
  3.84071954675625*^9, 
  3.840719548020348*^9}},ExpressionUUID->"d1969c6e-e988-4f39-af07-\
196c1fe0f5f5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NpentagonMQ", "&&", "NunitaryMQ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Being", " ", "checked", " ", "numerically"}], ",", " ", 
    RowBox[{
    "can", " ", "check", " ", "exactly", " ", "by", " ", "removing", " ", 
     RowBox[{"leading", " ", "'"}], 
     RowBox[{"N", "'"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.840719009538295*^9, 3.840719040034535*^9}, {
  3.840719159594219*^9, 3.84071919230723*^9}, {3.840719550183511*^9, 
  3.8407195520766993`*^9}, {3.8407201338692207`*^9, 3.840720135580522*^9}, {
  3.8407266376224127`*^9, 3.840726639893819*^9}, {3.8407321501354628`*^9, 
  3.840732151715002*^9}, {3.84078440471529*^9, 3.840784406510666*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"d76bf8bd-703c-44f3-808b-85bd6911b0f4"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.841934384408079*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"cc7acc59-2a7d-4e4b-88f6-f7b807583061"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Visualizations", "Subsubsection",
 CellChangeTimes->{{3.8407177928524723`*^9, 
  3.840717795892415*^9}},ExpressionUUID->"0767cf50-7c6b-4761-a0c4-\
c910cd4ca1e0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ArrayPlot", "[", 
   RowBox[{
    RowBox[{"ArrayReshape", "[", 
     RowBox[{
      RowBox[{"RandomSample", "[", 
       FractionBox[
        RowBox[{"Ls", "+", "1"}], "2"], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "11"}], ",", 
        RowBox[{"3", " ", "13"}]}], "}"}], ",", "\[Infinity]"}], "]"}], ",", 
    RowBox[{"ColorFunction", "\[Rule]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"#", "<", "\[Infinity]"}], ",", 
         RowBox[{"Blend", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"White", ",", "Green", ",", "Black"}], "}"}], ",", "#"}], 
          "]"}], ",", "Red"}], "]"}], "&"}], ")"}]}], ",", 
    RowBox[{"Frame", "\[Rule]", "False"}], ",", 
    RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
   "\[Infinity]", " ", "turns", " ", "up", " ", "only", " ", "to", " ", 
    "make", " ", "the", " ", "figure", " ", "a", " ", "nice", " ", 
    RowBox[{"shape", "!"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"RandomSample", "[", "Ls", "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1.05"}], ",", "1.05"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8279162519047813`*^9, 3.8279162552946043`*^9}, {
   3.827916377460034*^9, 3.827916379745572*^9}, {3.827916480020465*^9, 
   3.827916505369752*^9}, {3.827916542456006*^9, 3.827916585247593*^9}, {
   3.827916775419137*^9, 3.827916911204404*^9}, {3.828000702262329*^9, 
   3.828000707158712*^9}, {3.828000749830207*^9, 3.828000765846456*^9}, {
   3.828001849437989*^9, 3.828001860461204*^9}, {3.84071785124191*^9, 
   3.840717851671194*^9}, 3.840719561590989*^9, {3.8407197718360662`*^9, 
   3.8407197757834063`*^9}, 3.8407198135307293`*^9, {3.840719849002*^9, 
   3.840719853327347*^9}, {3.8407200016609087`*^9, 3.840720079383006*^9}, {
   3.8419343643615627`*^9, 3.841934367216625*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"37dbedea-1149-42ac-808c-b2b4ec657174"],

Cell[BoxData[
 GraphicsBox[RasterBox[CompressedData["
1:eJztXa2OVjEQ/RIMEoICxSqeAUHWoAgEwiNA1oIhAYtB8QIYPI5gEVjMJggk
BkOC4wEQLOLjy36X085Mz/z07p5kk92TZu60d6admfZ2Dx49fXh0YbPZHJz8
3Dj5+fv7Fi+Ofr99/en4cPNf/AI8Amo/L3/pztWLHz5/K6NPm9/h9vHL9zev
fz/ctj/9N++5zz4+uffzlXx8tO21vM2e/eR795elp9bOUXtWf21yEHbtv1y+
8vjBm6///OL032z76euD+Cj/lfK9cfPWx9uv9/lef7l+jWD3F639aNuj8emN
m3aeuXb31vN393+Ut9uYeX4J9Fw0zqx1gTU/t+Ug5MddMrtCkI8Pel9ZccU+
WP7l46dLaO3fO46KXte2YPkv0h+NAzefWiLXL8bzylH9teuv1e9G12UfHkE+
/m1/lMuX8ux5r1q9QhuftFFtfY9fv2xy6vuj1O/G4i65PjE8X58adQOErPWd
pU9dO+n5hW297j83tr3feO6PT3Zew82Ldxjrl/y5rH0lbbzqnU/Z4pm+nLMW
b6xrHY+fz73j/LO5zvbjqOz4SrqOZ+uZVdcdnf974zY6b9fgEVhytPCLo6Tz
pE89396vGna1xGicM6aPXL6tjocQ369qzx3l17UPK59nWPkI6peWt8WNCFn2
MK5P1n49a/8F8VJ7y84vbPwSWvtnyUdyousAVj3byIo/+fpY86B9P8qKD715
dh1Gex5AqufsPMsO2XpG73cjvka+Ez/+iK/uL7Odj0XvkXV+SdrfqnXF2fks
f2HNnza7ksuvwkfFt1nrWpXznN7raY31GqFavpM17yHUqYe0UWec180j9O3E
Grd4z+dzxe0IdezE+9x+G7OvF305Mj9aglVPzvKX2e8f8K4PV68DnPM+vPe+
IUtPLR+zjsT7tY1H8Otvtfso2ufZtJDnp9I4lpXn+tT3EOTvXRo/xNYnEexy
susVMfEVwvrls87RxdqJHFW+97e29/qeZey5+flFDXurE/dqedZ9DtxzROPv
pco9VFF8ze9Zsngt7O99bB9fq09WPohQJ06LqfMsse55z88vRuWz8qmq5xKl
71H7vRVbzzaqrQtLXvtdf/V7V2rwWtSPe9tgxUty+THtx+Ww7ulCfsqa37L2
iaT6j9VnENaXj6P3GHPfmlwflnxu+zi7ZcmX8Vrkxz/ae1rmrNNm5R1afbzb
++XR3vt0ufc5aFEtTs6KK5Y4vz+QIyd7n3d0XVgrb63TZp3r4/IIrPyCHzfK
eC3y47psPnc/lyUnPg5h5XFedQaf70l3qLqOsMZzlnvJWPuJMfvjLH3kcrx5
r/2U2e/zYX1/oX1ujXyTL9+7npOdp3jJib3XdwnufYn8+aT33m3/dwYhzo9Y
/68t235s8u31ASQnO/5hfa/K2n+c9R6JP8piU4c=
   "], {{0, 0}, {39, 33}}, {0, 1}],
  Frame->False,
  FrameLabel->{None, None},
  FrameTicks->{{None, None}, {None, None}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultPlotStyle" -> 
    Automatic}]], "Output",
 CellChangeTimes->{3.841934384457786*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"69ff0f20-190a-4067-8a62-9b7424503762"],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.004583333333333334], 
    AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxd20/MG3deB+ARCsKHHrwiBx9yMChCFoqQgQBeKHRYsotZsqzbzS7eJe1O
27RxadpMN8nWbZNmkiaN27xJJn8ORvQwWlXIhyL50IMPkZhDDz4UZEQOPvQw
K1XIhx4s0YMRPSDUd5B+Ty7Vk8/3939mPK/f9DeeO/vUC78SRdGv/WoU/d9/
v/6zfeK/f/Jf//NP//jLJ/b/Iq7//uv/NuIo+NOMv/OL/o9vPqzrD5K3yA+R
t+NwvN+M//0bv/784B8e/cvXPkz9b+FO/Iv/jNeH8s1++9/GR6j/HdzFv4t/
D/8+/R9lvn9A/R/G3/7XK/Nvtn+5n/8R6+3t19f7+03a/zH+E/w4/lPm92fk
T+A4dFa7ns+fk+PoW+TfYj/+ghxHx8L9yI6Rf5v2OPoOOY7+khxHfXIc/RU5
jr5L/l3W/9fkODoenld2nPx7tP8e/f8NOY6+H9Zn3ycfhI4HzIe8rF1fH0+G
jp9kvCdpTx49xfg4eyqsL3H0g/D6iX9Ae1zi6ET4fIpPMP8TtMfRD5k/zn4Y
zq8kj37E+D+iPS5x9LeMj7Pa++dTkkfD8PkUD2k/DOdX4ujHjI8zXOLoJ7TH
GS5x9He0xxkucXSS9jjDJY6e3nd9/T8d5hkun+b5/wztn+H6e4b2OPop8/8p
7clLHCXh/d7GcRKed5KwPlzgsvb++iry6FnGfzasj58N6xOcUV+Ql/RfkUfP
hW7jGCfPsb/kBS5xhaPnGf95ngd1vr++hPoMF7jEFY5OMT6OcYKzU+H1XNR5
/bw5Fa6non30AuPXrs+fPMHZC+F5FOQl/VUv8Px6kfFfDOvjF+N/O339G/+c
/Mf+/pNntC9wSX31Ivf/acY/zf13OqxPTofzz2hfnObzkryqXX9+j7j/RmF9
jBOcjcL5FOQlrnD0Uuj2S+F+x+TJS7wvvhTOv6C+xBWO/p7xa9fnT57gDBe4
pL+KPHo5zNsvh3n8cvj5nJBnL3P9k5f0X5FHZ0K3cXwm3N/kDM8/6gtc4gpH
rzA+jmvXzz/y7BXWT16+Eu5f9Qo/H73K+K/yPvQq63+V9dO+wCWucHSW8WvX
199Zxqc+O8v9d5b3TeorHKWhm7idhvvRJY/xACdpeD+ndV4/P6nPcYHnuKS/
FXmFtzh6LWzffI3n4WthfZf6mHxAnpCnOMP5a5wn/c1xSfsVeUW+xdHPwuu5
+bMwb9fe769LHuMBTnCKM5zjAs+ZT0m+whX1W/LoXJg3z4V5+1x4Hl3y+Fx4
fwzOhfuZ0H+KM/rLcYHnuMQrXOEtjs6HbuJ27fr8z/N+ej583gxon5wP9yOl
Pjsf3m857Qs8p7+SfIUrxtuSRxfC9TVx+0JY38XxBc6fPMEpzi6wfvICz3GJ
V7jC2wu8//48zJu4jbs4xoPa9fMPp9RnOMcFnv+c8ydf4QpvcfR66Gbt+vzJ
uzjGA5zgFGevh9dnTl7gOS7xClf0v32d958xz//xfvt6/eOwvy6O8QAnOMUZ
4+fkxTh8f5hTX47D9a1oX+Et64veCPMmbuMujt/g+Vfn9fX/Rni/pTijvxwX
9DcnL/EKV2+E570lj94M3cRt3MUxHtSu10+e4gznb/I+Tz7H5Zvh9bEir97k
+ieP3grdxO23+Pwnj2vvr3dAfUJ9+hbfr5PnuKD/OXn5Vvj5syKv8Jb5RRfD
vInbF1l/ndfvvxfD9QyoT+gvxRn95Rc5f+rn1JfkK1zhLY4uhfNtXuL9/1JY
370Uzi8mH+AEpzijv5zxC+rnzLckX9Wu3//x9hK/j3w7zJtvh3m7zuv14xgP
cIJTnOEcF8xvTl7iFa7eDvd3S3/R5fD50Lwc7m8bdy+H/ceXw/4GOKE+xRnO
cXE5PI85eYlX1FfMZ8t6oizMG7iZhf216nz/Txt3cBf3cIz7eICHOMGjLDzP
lHzM+jLWNyHPs3C/pvRXZOH1NaP9nPoF45XkS8Zb4TX1Fd7gLd7h6Eo438aV
MG9eCfezRd7GHfrrXgn3p0d9jPt4gIc4wSOc4jHOWN+E+efUT3FxJTyfGfkc
L3CJl3iF17jCG/Z7S77D0dXQjat8HpK3yNtXw/E6V8P97Nbt9/ezR38x9X36
H1A/xAn1I/IUj3HG/CY4p36KC8afkc/pb8F6y6vh5/2S9iu8xhXeMN6WfIej
d0I33gnn0yRv1a5/PnwnXH8Hd2nfwzHu4wEeMn5CPsIp9WPyDE+Yf04+xQWe
4Tle4PKd8P5Zkq+Yz5q8whu8xTscXQv7b1zj/K+F9S3cxh3ad8l7OMZ9PMBD
nODRNT7/yce1689/8gnO8RQXeEb/c/IF+1My3yX1K7zGFd7gLee7Y37R9bC+
gZvXw/Yt8jbu4C7uXefnJ/I+HuAhTq6H+zfCKfVjnF0Pz2NS5/Xzn/opLvAM
z/ECl3jJ+Cu8pr5ivRu8pf0OR++G/TXeDfMmeQu3cYf2XfIejt8Nr68++QAP
ccJ4I5xSP8YZntA+J5+SF+QzPMcLXOIlXuE1rti/DfkW73B0Y9/1+/8Nvg++
wf1/I2zfpr5D3sU9HOM+HuAh803w6EZ4P6e0HzPfjHyCczy9EX7fWJDP8Jz9
WzB+Sf2S+a/I17jCG/rfku+YTzQJnxeNSVjfxC3cxh3cnfDz34TfH1LfxwM8
xMkk3K9Rndf3P/Vj1pvRfkJ9jqe4wDM8Zz4L8hIv8Yr9Wk/4fof+N+z3lv52
OHovdAM3cat2/f5P3sFd6nvk8XvhfPvv8X3ye+H6h/SX0N8Ip3jMeBnjTajP
8ZTxC/IZnjPegvWU9Lek/Qqv6a+i/Yb6Ld7RPno/zBu4iVu16/Mn7+Au7r3P
+x95n/4H5EOcvB/eDyPap9SP3+f3b+QTnOMp/RfkMzzHC1ziJfNbka9xxX5u
yLf0tyOPboZu3OT7cPIWbuMO7uIe/cd1vr+ffeoH5MOb/H7pJs9/2qd4jDP6
n9B/fjPc3yku6G+G53hB/yVeUr/Ca+ZbkW/wFu9oH+2F62nshXlzL2zfwm3c
oX2XvLfH+ZP393j+kw9pn5CPcEp/Y/IMT5h/zv5MqS/IZ3vhec7JF7Qv8RKv
mP+avGK+G/It3uHoVti+cYv3/1thfesW3/9S3yHv3grn37vFv6+l//4t/j0F
+RAneMR6UvIx882Yz4T2Oe2nt3j/J5/hOV7gEi/xCq+Zf8X+bqjf4h2Obodu
1K7vf/IWblPfwV3qezjG/ducP/0NqU/wCKd4jLPb4fU6wfntcH+ntC+Y34z5
z2m/oH1J+yX5Cq9xdZvPf/rb4h2O7vD8vxP237wT1rfI27hzh38vfof7n/r4
Dr//IR8wvyF5wngj8hSPcUb/E/IcT9mPgvFn1M/x4g6f/+RL9mtFvsYV3uAt
4+3Y7ygP6w/k4fgN8sdy3g/JD9aur5c83N9D5G3yw/TXwUdwl/ZHyXv4cepj
1nOM+j4+jgf4BB7ikzjBp9ifUR6e3xnqU3wej/FF1p+RX8MTxt8jz7leHpBP
Wc8H5AX+kPOYMf5H1M/z8P77mPEW1D/EJf4EL/GneMV+PmK+a+o/wxXtPyff
kH/B+rbUf0m+I/+K84ruhvUH7ob1DfLHyJvkB+/yfTH1h6hvkx/GHeqPkHfx
Udyj/eN3+f8rqT+G+/g4HuATeMh+nMQJ9afwCJ/BKes7Tz7GF3GGr+HJ3fB+
3CPPGf8B65tS/wH1Bf4Qz2j/Efmc/GO8oP4h6ymp/+Quv48n/xSv6P8R+Zr8
M/IKf878NuRf0N+W/Eu8w1/h6F7oA7iBH8NNfBC38CHcxodxBx+5F55Pl/wo
7tWu73/yGB+jvk9+HA+oP0E+xCdxQvtT5KN74c+bZ8hTfP5eeP2MyS/iDF/D
E7yHc87jAZ5S/8G98PO6YP0fUj+j/iPq59R/TL4gf4hL/Ale4k/xCj/Ca/wZ
66k4r8+p3+Av8BZ/iXf4K/Ynuh/6wP2wvoEfw8374fP+IHnrPu//5G18+H74
+dwhP8J8u+RHcQ8/jmN8jPX08XHqB/gEHuKTOMGn8AifwSn7cZ58fD+8vi5S
n1F/DU/wHs7xAzzFH+ACf4hn+CM8xx/jBX7I9ViSf4KX+FP2b0X+CK+p/4y8
4vr6HG+o/wJv8Zf3w8+LHeN/RX30IPQB3Khdv/+TNx+E9+tB8hY+9OD/r8f/
BT0Q9SM=
     "]]}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 1287.}, {-1.05, 1.05}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.841934384528892*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"f448a5ae-526e-4ac0-a6dd-113f041fee50"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ls", "//", "Dimensions"}]], "Input",
 CellChangeTimes->{{3.841934333538484*^9, 3.841934334929411*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"76f214e0-d969-4667-8294-bd873f676fbb"],

Cell[BoxData[
 RowBox[{"{", "1287", "}"}]], "Output",
 CellChangeTimes->{3.8419343845964746`*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"8fa1d80d-eafb-4782-924f-904781da73a5"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1920, 1119},
WindowMargins->{{0, Automatic}, {25, Automatic}},
FrontEndVersion->"12.3 for Linux x86 (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"3accc7d3-26c0-4bcb-945b-813cc872b150"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1515, 39, 163, "Input",ExpressionUUID->"2e0a17db-b4d7-4261-85dc-0212620666fc"],
Cell[2076, 61, 191, 3, 40, "Text",ExpressionUUID->"086a60b5-e987-4b97-a217-3ca5a6417226"],
Cell[CellGroupData[{
Cell[2292, 68, 1176, 32, 30, "Input",ExpressionUUID->"d2c33179-89a9-441e-ba72-5a374a315fb2"],
Cell[3471, 102, 1836, 61, 155, "Output",ExpressionUUID->"e14a0a6c-d1ec-4cd8-a57b-3772ed44e3aa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5344, 168, 161, 3, 45, "Subsubsection",ExpressionUUID->"7549b54b-b4be-4efb-bc86-4b0d086dde21"],
Cell[CellGroupData[{
Cell[5530, 175, 299, 6, 30, "Input",ExpressionUUID->"9b4c824e-d109-41ec-8c05-d0f8e37a4d75"],
Cell[5832, 183, 339, 11, 57, "Output",ExpressionUUID->"7722e68e-8272-4372-85d4-5e901cd2ec20"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[6220, 200, 222, 4, 45, "Subsubsection",ExpressionUUID->"d1969c6e-e988-4f39-af07-196c1fe0f5f5"],
Cell[CellGroupData[{
Cell[6467, 208, 770, 14, 30, "Input",ExpressionUUID->"d76bf8bd-703c-44f3-808b-85bd6911b0f4"],
Cell[7240, 224, 152, 2, 34, "Output",ExpressionUUID->"cc7acc59-2a7d-4e4b-88f6-f7b807583061"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[7441, 232, 167, 3, 45, "Subsubsection",ExpressionUUID->"0767cf50-7c6b-4761-a0c4-c910cd4ca1e0"],
Cell[CellGroupData[{
Cell[7633, 239, 2133, 48, 70, "Input",ExpressionUUID->"37dbedea-1149-42ac-808c-b2b4ec657174"],
Cell[9769, 289, 2224, 43, 323, "Output",ExpressionUUID->"69ff0f20-190a-4067-8a62-9b7424503762"],
Cell[11996, 334, 5444, 104, 233, "Output",ExpressionUUID->"f448a5ae-526e-4ac0-a6dd-113f041fee50"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17477, 443, 205, 3, 30, "Input",ExpressionUUID->"76f214e0-d969-4667-8294-bd873f676fbb"],
Cell[17685, 448, 176, 3, 34, "Output",ExpressionUUID->"8fa1d80d-eafb-4782-924f-904781da73a5"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/Haagerup/TubeDataH3M31.m <==
(* ::Package:: *)

(* ::Subsubsection:: *)
(*General data*)


reps={1,\[Mu],\[Eta],\[Nu]};
dimVS[1]:=4;dimVS[\[Mu]]:=9;dimVS[\[Eta]]:=13;dimVS[\[Nu]]:=17;(*Vector space dimensions*)

repNames[x_]/;MemberQ[reps,x]:=x


(* ::Subsubsection:: *)
(*Representations*)


e[1][0,0]:=1/6 (-2 (-4+Sqrt[13]) tub[0,0][0,0][1,0,1]+Sqrt[-34+10 Sqrt[13]] (tub[0,0][0,0][1,4,1]+tub[0,0][0,0][1,5,1]))
e[1][1,0]:=1/6 (-2 (-4+Sqrt[13]) tub[0,0][1,1][1,1,1]+Sqrt[-34+10 Sqrt[13]] (tub[0,0][1,1][1,3,1]+tub[0,0][1,1][1,5,1]))
e[1][2,0]:=1/6 (-2 (-4+Sqrt[13]) tub[0,0][2,2][1,2,1]+Sqrt[-34+10 Sqrt[13]] (tub[0,0][2,2][1,3,1]+tub[0,0][2,2][1,4,1]))
e[1][3,0]:=1/3 Root[-1 + 3 #^2 + #^4& , 2, 0] (tub[0,0][3,3][1,3,1]+tub[0,0][3,3][1,4,1]+tub[0,0][3,3][1,5,1])

e[\[Mu]][0,0]:=1/2 (-3+Sqrt[13]) tub[0,0][0,0][1,0,1]+Root[1 - 25 #^2 + 116 #^4 + 14 #^6 + #^8& , 3, 0] tub[0,0][0,0][1,4,1]+Root[1 - 25 #^2 + 116 #^4 + 14 #^6 + #^8& , 1, 0] tub[0,0][0,0][1,5,1];
e[\[Mu]][1,0]:=Root[-1 - 5 #^2 + 58 #^4 + 42 #^6 + 9 #^8& , 2, 0] tub[0,0][0,3][1,4,1]+Root[-1 + 5 #^2 + 58 #^4 - 42 #^6 + 9 #^8& , 2, 0] tub[0,0][0,3][1,5,1]
e[\[Mu]][2,0]:=1/2 (-3+Sqrt[13]) tub[0,0][1,1][1,1,1]+Root[1 - 25 #^2 + 116 #^4 + 14 #^6 + #^8& , 1, 0] tub[0,0][1,1][1,3,1]+Root[1 - 25 #^2 + 116 #^4 + 14 #^6 + #^8& , 3, 0] tub[0,0][1,1][1,5,1]
e[\[Mu]][3,0]:=Root[-1 + 5 #^2 + 58 #^4 - 42 #^6 + 9 #^8& , 2, 0] tub[0,0][1,3][1,3,1]+Root[-1 - 5 #^2 + 58 #^4 + 42 #^6 + 9 #^8& , 2, 0] tub[0,0][1,3][1,5,1]
e[\[Mu]][4,0]:=1/2 (-3+Sqrt[13]) tub[0,0][2,2][1,2,1]+Root[1 - 25 #^2 + 116 #^4 + 14 #^6 + #^8& , 3, 0] tub[0,0][2,2][1,3,1]+Root[1 - 25 #^2 + 116 #^4 + 14 #^6 + #^8& , 1, 0] tub[0,0][2,2][1,4,1]
e[\[Mu]][5,0]:=Root[-1 - 5 #^2 + 58 #^4 + 42 #^6 + 9 #^8& , 2, 0] tub[0,0][2,3][1,3,1]+Root[-1 + 5 #^2 + 58 #^4 - 42 #^6 + 9 #^8& , 2, 0] tub[0,0][2,3][1,4,1]
e[\[Mu]][6,0]:=Root[-1 - 5 #^2 + 58 #^4 + 42 #^6 + 9 #^8& , 2, 0] tub[0,0][3,0][1,4,1]+Root[-1 + 5 #^2 + 58 #^4 - 42 #^6 + 9 #^8& , 2, 0] tub[0,0][3,0][1,5,1]
e[\[Mu]][7,0]:=Root[-1 + 5 #^2 + 58 #^4 - 42 #^6 + 9 #^8& , 2, 0] tub[0,0][3,1][1,3,1]+Root[-1 - 5 #^2 + 58 #^4 + 42 #^6 + 9 #^8& , 2, 0] tub[0,0][3,1][1,5,1]
e[\[Mu]][8,0]:=Root[-1 - 5 #^2 + 58 #^4 + 42 #^6 + 9 #^8& , 2, 0] tub[0,0][3,2][1,3,1]+Root[-1 + 5 #^2 + 58 #^4 - 42 #^6 + 9 #^8& , 2, 0] tub[0,0][3,2][1,4,1]

e[\[Eta]][0,0]:=1/6 ((-1+Sqrt[13]) tub[0,1][0,1][1,0,1]+2 Sqrt[-5+2 Sqrt[13]] tub[0,1][0,1][1,4,1])
e[\[Eta]][1,0]:=Root[1 - 10 #^2 + 4 #^4 + 27 #^6 + 81 #^8& , 4, 0] tub[0,1][0,2][1,4,1]+Root[1 - 10 #^2 + 4 #^4 + 27 #^6 + 81 #^8& , 2, 0] tub[0,1][0,2][1,5,1]
e[\[Eta]][2,0]:=1/6 (Sqrt[1-Sqrt[13]+Sqrt[-122+38 Sqrt[13]]] tub[0,1][0,3][1,4,1]+Sqrt[-1+Sqrt[13]+Sqrt[46+14 Sqrt[13]]] tub[0,1][0,3][1,5,1])
e[\[Eta]][3,0]:=Root[1 - 10 #^2 + 4 #^4 + 27 #^6 + 81 #^8& , 3, 0] tub[0,1][1,0][1,3,1]+Root[1 - 10 #^2 + 4 #^4 + 27 #^6 + 81 #^8& , 1, 0] tub[0,1][1,0][1,5,1]
e[\[Eta]][4,0]:=1/6 ((-1+Sqrt[13]) tub[0,1][1,2][1,1,1]+2 Sqrt[-5+2 Sqrt[13]] tub[0,1][1,2][1,5,1])
e[\[Eta]][5,0]:=1/6 (Sqrt[-1+Sqrt[13]+Sqrt[46+14 Sqrt[13]]] tub[0,1][1,3][1,3,1]+Sqrt[1-Sqrt[13]+Sqrt[-122+38 Sqrt[13]]] tub[0,1][1,3][1,5,1])
e[\[Eta]][6,0]:=1/6 ((-1+Sqrt[13]) tub[0,1][2,0][1,2,1]+2 Sqrt[-5+2 Sqrt[13]] tub[0,1][2,0][1,3,1])
e[\[Eta]][7,0]:=Root[1 - 10 #^2 + 4 #^4 + 27 #^6 + 81 #^8& , 4, 0] tub[0,1][2,1][1,3,1]+Root[1 - 10 #^2 + 4 #^4 + 27 #^6 + 81 #^8& , 2, 0] tub[0,1][2,1][1,4,1]
e[\[Eta]][8,0]:=1/6 (Sqrt[1-Sqrt[13]+Sqrt[-122+38 Sqrt[13]]] tub[0,1][2,3][1,3,1]+Sqrt[-1+Sqrt[13]+Sqrt[46+14 Sqrt[13]]] tub[0,1][2,3][1,4,1])
e[\[Eta]][9,0]:=1/6 (Sqrt[-1+Sqrt[13]+Sqrt[-122+38 Sqrt[13]]] tub[0,1][3,0][1,3,1]-Sqrt[1-Sqrt[13]+Sqrt[46+14 Sqrt[13]]] tub[0,1][3,0][1,5,1])
e[\[Eta]][10,0]:=1/6 (Sqrt[1-Sqrt[13]+Sqrt[46+14 Sqrt[13]]] tub[0,1][3,1][1,3,1]-Sqrt[-1+Sqrt[13]+Sqrt[-122+38 Sqrt[13]]] tub[0,1][3,1][1,4,1])
e[\[Eta]][11,0]:=1/6 (Sqrt[1-Sqrt[13]+Sqrt[46+14 Sqrt[13]]] tub[0,1][3,2][1,4,1]-Sqrt[-1+Sqrt[13]+Sqrt[-122+38 Sqrt[13]]] tub[0,1][3,2][1,5,1])
e[\[Eta]][12,0]:=1/3 (tub[0,1][3,3][1,3,1]+tub[0,1][3,3][1,4,1]+tub[0,1][3,3][1,5,1])

e[\[Nu]][0,0]:=-(1/6) (-7+Sqrt[13]) tub[0,0][0,0][1,0,1]+Root[9 - 399 #^2 + 1600 #^4 + 90 #^6 + 81 #^8& , 1, 0] tub[0,0][0,0][1,4,1]+Root[9 - 399 #^2 + 1600 #^4 + 90 #^6 + 81 #^8& , 3, 0] tub[0,0][0,0][1,5,1]
e[\[Nu]][1,0]:=Root[3 - 7 #^2 + 3 #^4& , 3, 0] tub[0,0][0,1][1,5,1]
e[\[Nu]][2,0]:=Root[3 - 7 #^2 + 3 #^4& , 3, 0] tub[0,0][0,2][1,4,1]
e[\[Nu]][3,0]:=Root[-1 + #^2 + 20 #^4 + 24 #^6 + 9 #^8& , 2, 0] tub[0,0][0,3][1,4,1]+Root[-1 - #^2 + 20 #^4 - 24 #^6 + 9 #^8& , 1, 0] tub[0,0][0,3][1,5,1]
e[\[Nu]][4,0]:=Root[3 - 7 #^2 + 3 #^4& , 3, 0] tub[0,0][1,0][1,5,1]
e[\[Nu]][5,0]:=-(1/6) (-7+Sqrt[13]) tub[0,0][1,1][1,1,1]+Root[9 - 399 #^2 + 1600 #^4 + 90 #^6 + 81 #^8& , 3, 0] tub[0,0][1,1][1,3,1]+Root[9 - 399 #^2 + 1600 #^4 + 90 #^6 + 81 #^8& , 1, 0] tub[0,0][1,1][1,5,1]
e[\[Nu]][6,0]:=Root[3 - 7 #^2 + 3 #^4& , 3, 0] tub[0,0][1,2][1,3,1]
e[\[Nu]][7,0]:=Sqrt[1/6 (4-Sqrt[13]+Sqrt[-5+2 Sqrt[13]])] tub[0,0][1,3][1,3,1]+Root[-1 + #^2 + 20 #^4 + 24 #^6 + 9 #^8& , 1, 0] tub[0,0][1,3][1,5,1]
e[\[Nu]][8,0]:=Root[3 - 7 #^2 + 3 #^4& , 3, 0] tub[0,0][2,0][1,4,1]
e[\[Nu]][9,0]:=Root[3 - 7 #^2 + 3 #^4& , 3, 0] tub[0,0][2,1][1,3,1]
e[\[Nu]][10,0]:=-(1/6) (-7+Sqrt[13]) tub[0,0][2,2][1,2,1]+Root[9 - 399 #^2 + 1600 #^4 + 90 #^6 + 81 #^8& , 1, 0] tub[0,0][2,2][1,3,1]+Root[9 - 399 #^2 + 1600 #^4 + 90 #^6 + 81 #^8& , 3, 0] tub[0,0][2,2][1,4,1]
e[\[Nu]][11,0]:=Root[-1 + #^2 + 20 #^4 + 24 #^6 + 9 #^8& , 2, 0] tub[0,0][2,3][1,3,1]+Root[-1 - #^2 + 20 #^4 - 24 #^6 + 9 #^8& , 1, 0] tub[0,0][2,3][1,4,1]
e[\[Nu]][12,0]:=Root[-1 + #^2 + 20 #^4 + 24 #^6 + 9 #^8& , 2, 0] tub[0,0][3,0][1,4,1]+Root[-1 - #^2 + 20 #^4 - 24 #^6 + 9 #^8& , 1, 0] tub[0,0][3,0][1,5,1]
e[\[Nu]][13,0]:=Sqrt[1/6 (4-Sqrt[13]+Sqrt[-5+2 Sqrt[13]])] tub[0,0][3,1][1,3,1]+Root[-1 + #^2 + 20 #^4 + 24 #^6 + 9 #^8& , 1, 0] tub[0,0][3,1][1,5,1]
e[\[Nu]][14,0]:=Root[-1 + #^2 + 20 #^4 + 24 #^6 + 9 #^8& , 2, 0] tub[0,0][3,2][1,3,1]+Root[-1 - #^2 + 20 #^4 - 24 #^6 + 9 #^8& , 1, 0] tub[0,0][3,2][1,4,1]
e[\[Nu]][15,0]:=1/2 Sqrt[1/3 (-1+Sqrt[13])] (tub[0,0][3,3][1,4,1]-tub[0,0][3,3][1,5,1])
e[\[Nu]][16,0]:=1/6 Sqrt[-1+Sqrt[13]] (2 tub[0,0][3,3][1,3,1]-tub[0,0][3,3][1,4,1]-tub[0,0][3,3][1,5,1])


(* ::Subsubsection::Closed:: *)
(*Embedding maps*)


(* ::Input::Initialization:: *)
VEmbedding[1->1\[CircleTimes]1,1]={{(4+Sqrt[13])^(1/4) ,0,0,0},{0,(4+Sqrt[13])^(1/4) ,0,0},{0,0,(4+Sqrt[13])^(1/4) ,0},{0,0,0,Root[27 - 15 #^4 + #^8& , 4, 0] }};
VEmbedding[\[Mu]->1\[CircleTimes]\[Mu],1]={{(4+Sqrt[13])^(1/4) ,0,0,0,0,0,0,0,0},{0,(4+Sqrt[13])^(1/4) ,0,0,0,0,0,0,0},{0,0,(4+Sqrt[13])^(1/4) ,0,0,0,0,0,0},{0,0,0,(4+Sqrt[13])^(1/4) ,0,0,0,0,0},{0,0,0,0,(4+Sqrt[13])^(1/4) ,0,0,0,0},{0,0,0,0,0,(4+Sqrt[13])^(1/4) ,0,0,0},{0,0,0,0,0,0,(3/2 (5+Sqrt[13]))^(1/4) ,0,0},{0,0,0,0,0,0,0,(3/2 (5+Sqrt[13]))^(1/4) ,0},{0,0,0,0,0,0,0,0,(3/2 (5+Sqrt[13]))^(1/4) }};
VEmbedding[\[Eta]->1\[CircleTimes]\[Eta],1]={{(4+Sqrt[13])^(1/4) ,0,0,0,0,0,0,0,0,0,0,0,0},{0,(4+Sqrt[13])^(1/4) ,0,0,0,0,0,0,0,0,0,0,0},{0,0,(4+Sqrt[13])^(1/4) ,0,0,0,0,0,0,0,0,0,0},{0,0,0,(4+Sqrt[13])^(1/4) ,0,0,0,0,0,0,0,0,0},{0,0,0,0,(4+Sqrt[13])^(1/4) ,0,0,0,0,0,0,0,0},{0,0,0,0,0,(4+Sqrt[13])^(1/4) ,0,0,0,0,0,0,0},{0,0,0,0,0,0,(4+Sqrt[13])^(1/4) ,0,0,0,0,0,0},{0,0,0,0,0,0,0,(4+Sqrt[13])^(1/4) ,0,0,0,0,0},{0,0,0,0,0,0,0,0,(4+Sqrt[13])^(1/4) ,0,0,0,0},{0,0,0,0,0,0,0,0,0,(3/2 (5+Sqrt[13]))^(1/4) ,0,0,0},{0,0,0,0,0,0,0,0,0,0,(3/2 (5+Sqrt[13]))^(1/4) ,0,0},{0,0,0,0,0,0,0,0,0,0,0,(3/2 (5+Sqrt[13]))^(1/4) ,0},{0,0,0,0,0,0,0,0,0,0,0,0,(3/2 (5+Sqrt[13]))^(1/4) }};
VEmbedding[\[Nu]->1\[CircleTimes]\[Nu],1]={{(4+Sqrt[13])^(1/4) ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,(4+Sqrt[13])^(1/4) ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,(4+Sqrt[13])^(1/4) ,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,(4+Sqrt[13])^(1/4) ,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,(4+Sqrt[13])^(1/4) ,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,(4+Sqrt[13])^(1/4) ,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,(4+Sqrt[13])^(1/4) ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,(4+Sqrt[13])^(1/4) ,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,(4+Sqrt[13])^(1/4) ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,(4+Sqrt[13])^(1/4) ,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,(4+Sqrt[13])^(1/4) ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,(4+Sqrt[13])^(1/4) ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,(3/2 (5+Sqrt[13]))^(1/4) ,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,(3/2 (5+Sqrt[13]))^(1/4) ,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,(3/2 (5+Sqrt[13]))^(1/4) ,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,(3/2 (5+Sqrt[13]))^(1/4) ,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,(3/2 (5+Sqrt[13]))^(1/4) }};

VEmbedding[\[Mu]->\[Mu]\[CircleTimes]1,1]={{(4+Sqrt[13])^(1/4) ,0,0,0,0,0,0,0,0},{0,(3/2 (5+Sqrt[13]))^(1/4) ,0,0,0,0,0,0,0},{0,0,(4+Sqrt[13])^(1/4) ,0,0,0,0,0,0},{0,0,0,(3/2 (5+Sqrt[13]))^(1/4) ,0,0,0,0,0},{0,0,0,0,(4+Sqrt[13])^(1/4) ,0,0,0,0},{0,0,0,0,0,(3/2 (5+Sqrt[13]))^(1/4) ,0,0,0},{0,0,0,0,0,0,(4+Sqrt[13])^(1/4) ,0,0},{0,0,0,0,0,0,0,(4+Sqrt[13])^(1/4) ,0},{0,0,0,0,0,0,0,0,(4+Sqrt[13])^(1/4) }};
VEmbedding[1->\[Mu]\[CircleTimes]\[Mu],1]={{1/3 (1/3 (16-Sqrt[13]))^(1/4) ,0,0,0},{0,0,0,0},{1/3 (1/6 (587-143 Sqrt[13]))^(1/4) ,0,0,0},{0,0,0,0},{0,0,0,0},{0,1/3 (1/3 (16-Sqrt[13]))^(1/4) ,0,0},{0,0,0,0},{0,0,0,0},{0,1/3 (1/6 (587-143 Sqrt[13]))^(1/4) ,0,0},{0,0,0,0},{0,0,1/3 (1/3 (16-Sqrt[13]))^(1/4) ,0},{0,0,0,0},{0,0,0,0},{0,0,0,0},{0,0,1/3 (1/6 (587-143 Sqrt[13]))^(1/4) ,0},{0,0,0,0},{0,0,0,1/3 (1/6 (11+Sqrt[13]))^(1/4) },{0,0,0,0},{0,0,0,1/3 (1/6 (11+Sqrt[13]))^(1/4) },{0,0,0,0},{0,0,0,1/3 (1/6 (11+Sqrt[13]))^(1/4) }};
VEmbedding[\[Nu]->\[Mu]\[CircleTimes]\[Mu],1]={{Root[81 - 440 #^4 + 243 #^8& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[9 - 137 #^4 + 27 #^8& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0},{Root[81 - 440 #^4 + 243 #^8& , 1, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[81 - 239 #^4 + 27 #^8& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[81 - 239 #^4 + 27 #^8& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[81 - 440 #^4 + 243 #^8& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[9 - 137 #^4 + 27 #^8& , 1, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[81 - 239 #^4 + 27 #^8& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[81 - 440 #^4 + 243 #^8& , 1, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[81 - 239 #^4 + 27 #^8& , 4, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[81 - 440 #^4 + 243 #^8& , 4, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[9 - 137 #^4 + 27 #^8& , 4, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[81 - 239 #^4 + 27 #^8& , 4, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,Root[81 - 239 #^4 + 27 #^8& , 4, 0] ,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[81 - 440 #^4 + 243 #^8& , 1, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,Root[9 - 137 #^4 + 27 #^8& , 4, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 44 #^4 + 432 #^8& , 4, 0] ,Root[1 - 5900 #^4 + 3888 #^8& , 1, 0] },{0,0,0,0,0,0,0,0,0,0,0,0,0,Root[9 - 137 #^4 + 27 #^8& , 1, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[1 + 92 #^4 + 101104 #^8 - 454464 #^12 + 186624 #^16& , 1, 0] ,Root[1 - 6148 #^4 + 502384 #^8 - 15412032 #^12 + 15116544 #^16& , 3, 0] },{0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[9 - 137 #^4 + 27 #^8& , 4, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[1 + 92 #^4 + 101104 #^8 - 454464 #^12 + 186624 #^16& , 3, 0] ,Root[1 - 6148 #^4 + 502384 #^8 - 15412032 #^12 + 15116544 #^16& , 4, 0] }};

VEmbedding[\[Eta]->\[Mu]\[CircleTimes]\[Eta],1]={{Root[1 - 1054 #^4 + 2248 #^8 - 1431 #^12 + 729 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[1 - 1054 #^4 + 2248 #^8 - 1431 #^12 + 729 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[9 - 32 #^4 + 27 #^8& , 2, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{Root[6561 - 27297 #^4 + 9064 #^8 - 1026 #^12 + 729 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[6561 - 27297 #^4 + 9064 #^8 - 1026 #^12 + 729 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[9 - 32 #^4 + 27 #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[1 - 1054 #^4 + 2248 #^8 - 1431 #^12 + 729 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[1 - 1054 #^4 + 2248 #^8 - 1431 #^12 + 729 #^16& , 4, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[9 - 32 #^4 + 27 #^8& , 2, 0] ,0,0,0,0,0,0,0},{0,0,0,Root[6561 - 27297 #^4 + 9064 #^8 - 1026 #^12 + 729 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[6561 - 27297 #^4 + 9064 #^8 - 1026 #^12 + 729 #^16& , 2, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[9 - 32 #^4 + 27 #^8& , 3, 0] ,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[1 - 1054 #^4 + 2248 #^8 - 1431 #^12 + 729 #^16& , 4, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[1 - 1054 #^4 + 2248 #^8 - 1431 #^12 + 729 #^16& , 3, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[9 - 32 #^4 + 27 #^8& , 2, 0] ,0,0,0,0},{0,0,0,0,0,0,Root[6561 - 27297 #^4 + 9064 #^8 - 1026 #^12 + 729 #^16& , 3, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[6561 - 27297 #^4 + 9064 #^8 - 1026 #^12 + 729 #^16& , 4, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[9 - 32 #^4 + 27 #^8& , 3, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[1 - 10 #^4 + 40 #^8 - 621 #^12 + 729 #^16& , 2, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[1 - 10 #^4 + 40 #^8 - 621 #^12 + 729 #^16& , 4, 0] ,0},{0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 45 #^4 + 243 #^8& , 4, 0] },{0,0,0,0,0,0,0,0,0,Root[1 - 10 #^4 + 40 #^8 - 621 #^12 + 729 #^16& , 4, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[1 - 10 #^4 + 40 #^8 - 621 #^12 + 729 #^16& , 2, 0] ,0},{0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 45 #^4 + 243 #^8& , 4, 0] },{0,0,0,0,0,0,0,0,0,Root[1 - 10 #^4 + 40 #^8 - 621 #^12 + 729 #^16& , 3, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[1 - 10 #^4 + 40 #^8 - 621 #^12 + 729 #^16& , 4, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 45 #^4 + 243 #^8& , 4, 0] }};

VEmbedding[\[Nu]->\[Mu]\[CircleTimes]\[Eta],1]={{0,Root[6561 - 27297 #^4 + 9064 #^8 - 1026 #^12 + 729 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[6561 - 27297 #^4 + 9064 #^8 - 1026 #^12 + 729 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[9 - 32 #^4 + 27 #^8& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0},{Root[81 - 32 #^4 + 3 #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[6561 - 2399463 #^4 + 1336423 #^8 - 28323 #^12 + 729 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[6561 - 2399463 #^4 + 1336423 #^8 - 28323 #^12 + 729 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[729 - 587 #^4 + 27 #^8& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[6561 - 27297 #^4 + 9064 #^8 - 1026 #^12 + 729 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[6561 - 27297 #^4 + 9064 #^8 - 1026 #^12 + 729 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[9 - 32 #^4 + 27 #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[6561 - 2399463 #^4 + 1336423 #^8 - 28323 #^12 + 729 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[81 - 32 #^4 + 3 #^8& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[6561 - 2399463 #^4 + 1336423 #^8 - 28323 #^12 + 729 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[729 - 587 #^4 + 27 #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[6561 - 27297 #^4 + 9064 #^8 - 1026 #^12 + 729 #^16& , 2, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,Root[6561 - 27297 #^4 + 9064 #^8 - 1026 #^12 + 729 #^16& , 1, 0] ,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[9 - 32 #^4 + 27 #^8& , 2, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[6561 - 2399463 #^4 + 1336423 #^8 - 28323 #^12 + 729 #^16& , 4, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,Root[6561 - 2399463 #^4 + 1336423 #^8 - 28323 #^12 + 729 #^16& , 3, 0] ,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[81 - 32 #^4 + 3 #^8& , 2, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[729 - 587 #^4 + 27 #^8& , 2, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,Root[81 - 549 #^4 + 295 #^8 - 945 #^12 + 729 #^16& , 4, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[81 - 549 #^4 + 295 #^8 - 945 #^12 + 729 #^16& , 2, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 164 #^4 + 432 #^8& , 2, 0] ,Root[27 - 44 #^4 + 16 #^8& , 2, 0] },{0,0,0,0,0,0,0,0,0,0,0,0,Root[81 - 549 #^4 + 295 #^8 - 945 #^12 + 729 #^16& , 3, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[81 - 549 #^4 + 295 #^8 - 945 #^12 + 729 #^16& , 1, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[83521 - 428908 #^4 + 445168 #^8 - 271296 #^12 + 186624 #^16& , 2, 0] ,Root[1 - 268 #^4 + 112 #^8 + 2112 #^12 + 2304 #^16& , 4, 0] },{0,0,0,0,0,0,0,0,0,0,0,0,Root[81 - 549 #^4 + 295 #^8 - 945 #^12 + 729 #^16& , 1, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,Root[81 - 549 #^4 + 295 #^8 - 945 #^12 + 729 #^16& , 3, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[83521 - 428908 #^4 + 445168 #^8 - 271296 #^12 + 186624 #^16& , 4, 0] ,Root[1 - 268 #^4 + 112 #^8 + 2112 #^12 + 2304 #^16& , 3, 0] }};

VEmbedding[\[Mu]->\[Mu]\[CircleTimes]\[Nu],1]={{Root[3 - 80 #^4 + 9 #^8& , 3, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,Root[27 - 239 #^4 + 81 #^8& , 3, 0] ,0,0,0,0,0,0,0},{Root[27 - 80 #^4 + #^8& , 3, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,Root[27 - 5900 #^4 + 144 #^8& , 3, 0] ,0,0,0,0,0,0,0},{0,Root[3 - 44 #^4 + 144 #^8& , 2, 0] ,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,Root[3 - 80 #^4 + 9 #^8& , 3, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,Root[27 - 239 #^4 + 81 #^8& , 2, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,Root[27 - 80 #^4 + #^8& , 2, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,Root[729 - 48168 #^4 + 288640 #^8 + 20160 #^12 + 20736 #^16& , 1, 0] ,0,0,0,0,0},{0,0,0,Root[9 - 806664 #^4 + 12136576 #^8 - 823104 #^12 + 20736 #^16& , 3, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[3 - 80 #^4 + 9 #^8& , 3, 0] ,0,0,0,0},{0,0,0,0,0,Root[27 - 239 #^4 + 81 #^8& , 3, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[27 - 80 #^4 + #^8& , 3, 0] ,0,0,0,0},{0,0,0,0,0,Root[729 - 48168 #^4 + 288640 #^8 + 20160 #^12 + 20736 #^16& , 3, 0] ,0,0,0},{0,0,0,0,0,Root[9 - 806664 #^4 + 12136576 #^8 - 823104 #^12 + 20736 #^16& , 4, 0] ,0,0,0},{0,0,0,0,0,0,Root[3 - 239 #^4 + 729 #^8& , 2, 0] ,0,0},{0,0,0,0,0,0,0,Root[27 - 440 #^4 + 729 #^8& , 3, 0] ,0},{0,0,0,0,0,0,0,0,Root[27 - 440 #^4 + 729 #^8& , 3, 0] },{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[27 - 440 #^4 + 729 #^8& , 3, 0] ,0,0},{0,0,0,0,0,0,0,Root[3 - 239 #^4 + 729 #^8& , 2, 0] ,0},{0,0,0,0,0,0,0,0,Root[27 - 440 #^4 + 729 #^8& , 3, 0] },{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[27 - 440 #^4 + 729 #^8& , 3, 0] ,0,0},{0,0,0,0,0,0,0,Root[27 - 440 #^4 + 729 #^8& , 3, 0] ,0},{0,0,0,0,0,0,0,0,Root[3 - 239 #^4 + 729 #^8& , 2, 0] },{0,0,0,0,0,0,0,0,0}};

VEmbedding[\[Eta]->\[Mu]\[CircleTimes]\[Nu],1]={{0,0,0,0,0,0,0,0,0,0,0,0,0},{Root[1 - 9 #^4 + 1296 #^8 - 30618 #^12 + 59049 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[1 - 9 #^4 + 1296 #^8 - 30618 #^12 + 59049 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[1 - 216 #^4 + 2187 #^8& , 4, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{Root[1 - 10 #^4 + 40 #^8 - 621 #^12 + 729 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[1 - 10 #^4 + 40 #^8 - 621 #^12 + 729 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[1 - 288 #^4 + 3888 #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,Root[27 - 128 #^4 + 144 #^8& , 4, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[1 - 9 #^4 + 1296 #^8 - 30618 #^12 + 59049 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[1 - 9 #^4 + 1296 #^8 - 30618 #^12 + 59049 #^16& , 3, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[1 - 216 #^4 + 2187 #^8& , 1, 0] ,0,0,0,0,0,0,0},{0,0,0,Root[1 - 10 #^4 + 40 #^8 - 621 #^12 + 729 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[1 - 10 #^4 + 40 #^8 - 621 #^12 + 729 #^16& , 4, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[83521 - 767484 #^4 + 2757888 #^8 - 11477376 #^12 + 15116544 #^16& , 3, 0] ,0,0,0,0,0,0,0},{0,0,0,0,0,Root[1 - 444 #^4 - 4608 #^8 + 10368 #^12 + 186624 #^16& , 1, 0] ,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[1 - 9 #^4 + 1296 #^8 - 30618 #^12 + 59049 #^16& , 3, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[1 - 9 #^4 + 1296 #^8 - 30618 #^12 + 59049 #^16& , 4, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[1 - 216 #^4 + 2187 #^8& , 4, 0] ,0,0,0,0},{0,0,0,0,0,0,Root[1 - 10 #^4 + 40 #^8 - 621 #^12 + 729 #^16& , 4, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[1 - 10 #^4 + 40 #^8 - 621 #^12 + 729 #^16& , 2, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[83521 - 767484 #^4 + 2757888 #^8 - 11477376 #^12 + 15116544 #^16& , 1, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,Root[1 - 444 #^4 - 4608 #^8 + 10368 #^12 + 186624 #^16& , 2, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,Root[1 - 645 #^4 + 2187 #^8& , 1, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[1 - 5238 #^4 + 501552 #^8 - 54738423 #^12 + 387420489 #^16& , 4, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[1 - 5238 #^4 + 501552 #^8 - 54738423 #^12 + 387420489 #^16& , 2, 0] ,0},{0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 216 #^4 + 2187 #^8& , 4, 0] },{0,0,0,0,0,0,0,0,0,Root[1 - 5238 #^4 + 501552 #^8 - 54738423 #^12 + 387420489 #^16& , 3, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[1 - 645 #^4 + 2187 #^8& , 4, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[1 - 5238 #^4 + 501552 #^8 - 54738423 #^12 + 387420489 #^16& , 4, 0] ,0},{0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 216 #^4 + 2187 #^8& , 1, 0] },{0,0,0,0,0,0,0,0,0,Root[1 - 5238 #^4 + 501552 #^8 - 54738423 #^12 + 387420489 #^16& , 1, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[1 - 5238 #^4 + 501552 #^8 - 54738423 #^12 + 387420489 #^16& , 2, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[1 - 645 #^4 + 2187 #^8& , 4, 0] ,0},{0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 216 #^4 + 2187 #^8& , 4, 0] }};

VEmbedding[\[Nu]->\[Mu]\[CircleTimes]\[Nu],1]={{Root[3 - 5 #^4 + #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[1 - 10 #^4 + 40 #^8 - 621 #^12 + 729 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[1 - 10 #^4 + 40 #^8 - 621 #^12 + 729 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[1 - 41 #^4 + 27 #^8& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0},{Root[9 - 41 #^4 + 3 #^8& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[81 - 549 #^4 + 295 #^8 - 945 #^12 + 729 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[81 - 549 #^4 + 295 #^8 - 945 #^12 + 729 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[144 - 128 #^4 + 27 #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[1 - 10 #^4 + 40 #^8 - 621 #^12 + 729 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[3 - 5 #^4 + #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[1 - 10 #^4 + 40 #^8 - 621 #^12 + 729 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[1 - 41 #^4 + 27 #^8& , 2, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[81 - 549 #^4 + 295 #^8 - 945 #^12 + 729 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[9 - 41 #^4 + 3 #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[81 - 549 #^4 + 295 #^8 - 945 #^12 + 729 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[9 - 128 #^4 + 432 #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[81 - 128 #^4 + 48 #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[1 - 10 #^4 + 40 #^8 - 621 #^12 + 729 #^16& , 1, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,Root[1 - 10 #^4 + 40 #^8 - 621 #^12 + 729 #^16& , 3, 0] ,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[3 - 5 #^4 + #^8& , 3, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[1 - 41 #^4 + 27 #^8& , 2, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[81 - 549 #^4 + 295 #^8 - 945 #^12 + 729 #^16& , 3, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,Root[81 - 549 #^4 + 295 #^8 - 945 #^12 + 729 #^16& , 4, 0] ,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[9 - 41 #^4 + 3 #^8& , 2, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[9 - 128 #^4 + 432 #^8& , 2, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[81 - 128 #^4 + 48 #^8& , 3, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 15 #^4 + 27 #^8& , 2, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 9 #^4 + 1296 #^8 - 30618 #^12 + 59049 #^16& , 2, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 9 #^4 + 1296 #^8 - 30618 #^12 + 59049 #^16& , 1, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[16 - 180 #^4 + 243 #^8& , 4, 0] ,0},{0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 9 #^4 + 1296 #^8 - 30618 #^12 + 59049 #^16& , 1, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 15 #^4 + 27 #^8& , 3, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 9 #^4 + 1296 #^8 - 30618 #^12 + 59049 #^16& , 3, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 180 #^4 + 3888 #^8& , 4, 0] ,Root[1 - 20 #^4 + 48 #^8& , 4, 0] },{0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 9 #^4 + 1296 #^8 - 30618 #^12 + 59049 #^16& , 3, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 9 #^4 + 1296 #^8 - 30618 #^12 + 59049 #^16& , 4, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 15 #^4 + 27 #^8& , 2, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 180 #^4 + 3888 #^8& , 1, 0] ,Root[1 - 20 #^4 + 48 #^8& , 4, 0] }};

VEmbedding[\[Eta]->\[Eta]\[CircleTimes]1,1]={{Root[3 - 8 #^4 + #^8& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[3 - 8 #^4 + #^8& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[27 - 15 #^4 + #^8& , 4, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[3 - 8 #^4 + #^8& , 4, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[3 - 8 #^4 + #^8& , 4, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[27 - 15 #^4 + #^8& , 4, 0] ,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[3 - 8 #^4 + #^8& , 4, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[3 - 8 #^4 + #^8& , 4, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[27 - 15 #^4 + #^8& , 4, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,Root[3 - 8 #^4 + #^8& , 4, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[3 - 8 #^4 + #^8& , 4, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[3 - 8 #^4 + #^8& , 4, 0] ,0},{0,0,0,0,0,0,0,0,0,0,0,0,Root[27 - 15 #^4 + #^8& , 4, 0] }};

VEmbedding[\[Eta]->\[Eta]\[CircleTimes]\[Mu],1]={{Root[1 - 1054 #^4 + 2248 #^8 - 1431 #^12 + 729 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[1 - 10 #^4 + 40 #^8 - 621 #^12 + 729 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0},{0,Root[1 - 1054 #^4 + 2248 #^8 - 1431 #^12 + 729 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[1 - 10 #^4 + 40 #^8 - 621 #^12 + 729 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{Root[6561 - 27297 #^4 + 9064 #^8 - 1026 #^12 + 729 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[6561 - 27297 #^4 + 9064 #^8 - 1026 #^12 + 729 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[1 - 1054 #^4 + 2248 #^8 - 1431 #^12 + 729 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[1 - 10 #^4 + 40 #^8 - 621 #^12 + 729 #^16& , 3, 0] ,0,0,0,0,0,0,0},{0,0,0,0,Root[1 - 1054 #^4 + 2248 #^8 - 1431 #^12 + 729 #^16& , 3, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[1 - 10 #^4 + 40 #^8 - 621 #^12 + 729 #^16& , 4, 0] ,0,0,0,0,0,0,0},{0,0,0,Root[6561 - 27297 #^4 + 9064 #^8 - 1026 #^12 + 729 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[6561 - 27297 #^4 + 9064 #^8 - 1026 #^12 + 729 #^16& , 4, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[1 - 1054 #^4 + 2248 #^8 - 1431 #^12 + 729 #^16& , 3, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[1 - 10 #^4 + 40 #^8 - 621 #^12 + 729 #^16& , 4, 0] ,0,0,0,0},{0,0,0,0,0,0,0,Root[1 - 1054 #^4 + 2248 #^8 - 1431 #^12 + 729 #^16& , 4, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[1 - 10 #^4 + 40 #^8 - 621 #^12 + 729 #^16& , 2, 0] ,0,0,0,0},{0,0,0,0,0,0,Root[6561 - 27297 #^4 + 9064 #^8 - 1026 #^12 + 729 #^16& , 4, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[6561 - 27297 #^4 + 9064 #^8 - 1026 #^12 + 729 #^16& , 2, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,Root[9 - 32 #^4 + 27 #^8& , 2, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 45 #^4 + 243 #^8& , 1, 0] },{0,0,0,0,0,0,0,0,0,0,Root[9 - 32 #^4 + 27 #^8& , 2, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 45 #^4 + 243 #^8& , 4, 0] },{0,0,0,0,0,0,0,0,0,0,0,Root[9 - 32 #^4 + 27 #^8& , 2, 0] ,0},{0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 45 #^4 + 243 #^8& , 4, 0] },{0,0,0,0,0,0,0,0,0,Root[9 - 32 #^4 + 27 #^8& , 2, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[9 - 32 #^4 + 27 #^8& , 3, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[9 - 32 #^4 + 27 #^8& , 3, 0] ,0}};

VEmbedding[\[Nu]->\[Eta]\[CircleTimes]\[Mu],1]={{0,Root[6561 - 27297 #^4 + 9064 #^8 - 1026 #^12 + 729 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[81 - 549 #^4 + 295 #^8 - 945 #^12 + 729 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[6561 - 27297 #^4 + 9064 #^8 - 1026 #^12 + 729 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[81 - 549 #^4 + 295 #^8 - 945 #^12 + 729 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0},{Root[81 - 32 #^4 + 3 #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[6561 - 2399463 #^4 + 1336423 #^8 - 28323 #^12 + 729 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[6561 - 2399463 #^4 + 1336423 #^8 - 28323 #^12 + 729 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[6561 - 27297 #^4 + 9064 #^8 - 1026 #^12 + 729 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[81 - 549 #^4 + 295 #^8 - 945 #^12 + 729 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[6561 - 27297 #^4 + 9064 #^8 - 1026 #^12 + 729 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[81 - 549 #^4 + 295 #^8 - 945 #^12 + 729 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[6561 - 2399463 #^4 + 1336423 #^8 - 28323 #^12 + 729 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[81 - 32 #^4 + 3 #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[6561 - 2399463 #^4 + 1336423 #^8 - 28323 #^12 + 729 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[6561 - 27297 #^4 + 9064 #^8 - 1026 #^12 + 729 #^16& , 4, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[81 - 549 #^4 + 295 #^8 - 945 #^12 + 729 #^16& , 3, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,Root[6561 - 27297 #^4 + 9064 #^8 - 1026 #^12 + 729 #^16& , 3, 0] ,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[81 - 549 #^4 + 295 #^8 - 945 #^12 + 729 #^16& , 4, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[6561 - 2399463 #^4 + 1336423 #^8 - 28323 #^12 + 729 #^16& , 2, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,Root[6561 - 2399463 #^4 + 1336423 #^8 - 28323 #^12 + 729 #^16& , 4, 0] ,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[81 - 32 #^4 + 3 #^8& , 3, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,Root[9 - 32 #^4 + 27 #^8& , 2, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 164 #^4 + 432 #^8& , 2, 0] ,Root[27 - 44 #^4 + 16 #^8& , 2, 0] },{0,0,0,0,0,0,0,0,0,0,0,0,0,Root[9 - 32 #^4 + 27 #^8& , 2, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[83521 - 428908 #^4 + 445168 #^8 - 271296 #^12 + 186624 #^16& , 3, 0] ,Root[1 - 268 #^4 + 112 #^8 + 2112 #^12 + 2304 #^16& , 1, 0] },{0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[9 - 32 #^4 + 27 #^8& , 3, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[83521 - 428908 #^4 + 445168 #^8 - 271296 #^12 + 186624 #^16& , 1, 0] ,Root[1 - 268 #^4 + 112 #^8 + 2112 #^12 + 2304 #^16& , 2, 0] },{0,0,0,0,0,0,0,0,0,0,0,0,Root[729 - 587 #^4 + 27 #^8& , 3, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,Root[729 - 587 #^4 + 27 #^8& , 2, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[729 - 587 #^4 + 27 #^8& , 3, 0] ,0,0}};

VEmbedding[1->\[Eta]\[CircleTimes]\[Eta],1]={{Root[3 - 512 #^4 + #^8& , 3, 0] ,0,0,0},{0,0,0,0},{0,0,0,0},{Root[3 - 512 #^4 + #^8& , 2, 0] ,0,0,0},{0,0,0,0},{0,0,0,0},{Root[243 - 14397 #^4 + #^8& , 3, 0] ,0,0,0},{0,0,0,0},{0,0,0,0},{0,0,0,0},{0,Root[3 - 512 #^4 + #^8& , 3, 0] ,0,0},{0,0,0,0},{0,0,0,0},{0,0,0,0},{0,Root[3 - 512 #^4 + #^8& , 2, 0] ,0,0},{0,0,0,0},{0,0,0,0},{0,Root[243 - 14397 #^4 + #^8& , 2, 0] ,0,0},{0,0,0,0},{0,0,0,0},{0,0,0,0},{0,0,Root[3 - 512 #^4 + #^8& , 2, 0] ,0},{0,0,0,0},{0,0,0,0},{0,0,Root[3 - 512 #^4 + #^8& , 2, 0] ,0},{0,0,0,0},{0,0,0,0},{0,0,0,0},{0,0,Root[243 - 14397 #^4 + #^8& , 2, 0] ,0},{0,0,0,0},{0,0,0,0},{0,0,0,0},{0,0,0,Root[3 - 869 #^4 + 9 #^8& , 3, 0] },{0,0,0,0},{0,0,0,0},{0,0,0,Root[3 - 869 #^4 + 9 #^8& , 2, 0] },{0,0,0,0},{0,0,0,0},{0,0,0,Root[3 - 869 #^4 + 9 #^8& , 2, 0] },{0,0,0,0},{0,0,0,0},{0,0,0,0},{0,0,0,Root[27 - 2715 #^4 + #^8& , 2, 0] }};

VEmbedding[\[Mu]->\[Eta]\[CircleTimes]\[Eta],1]={{Root[729 - 6684822 #^4 + 89852008 #^8 - 8347 #^12 + #^16& , 4, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,Root[729 - 77490 #^4 + 755080 #^8 + 263 #^12 + #^16& , 3, 0] ,0,0,0,0,0,0,0},{Root[729 - 6684822 #^4 + 89852008 #^8 - 8347 #^12 + #^16& , 2, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,Root[729 - 77490 #^4 + 755080 #^8 + 263 #^12 + #^16& , 1, 0] ,0,0,0,0,0,0,0},{Root[19683 - 129573 #^4 + #^8& , 2, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,Root[243 - 4608 #^4 + #^8& , 2, 0] ,0,0,0,0,0,0,0},{0,0,Root[729 - 6684822 #^4 + 89852008 #^8 - 8347 #^12 + #^16& , 3, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,Root[729 - 77490 #^4 + 755080 #^8 + 263 #^12 + #^16& , 4, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,Root[729 - 6684822 #^4 + 89852008 #^8 - 8347 #^12 + #^16& , 1, 0] ,0,0,0,0,0,0},{0,0,0,Root[729 - 77490 #^4 + 755080 #^8 + 263 #^12 + #^16& , 3, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,Root[19683 - 129573 #^4 + #^8& , 3, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,Root[243 - 4608 #^4 + #^8& , 2, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[729 - 6684822 #^4 + 89852008 #^8 - 8347 #^12 + #^16& , 1, 0] ,0,0,0,0},{0,0,0,0,0,Root[729 - 77490 #^4 + 755080 #^8 + 263 #^12 + #^16& , 3, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[729 - 6684822 #^4 + 89852008 #^8 - 8347 #^12 + #^16& , 2, 0] ,0,0,0,0},{0,0,0,0,0,Root[729 - 77490 #^4 + 755080 #^8 + 263 #^12 + #^16& , 1, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[19683 - 129573 #^4 + #^8& , 3, 0] ,0,0,0,0},{0,0,0,0,0,Root[243 - 4608 #^4 + #^8& , 2, 0] ,0,0,0},{0,0,0,0,0,0,0,Root[729 - 77490 #^4 + 755080 #^8 + 263 #^12 + #^16& , 4, 0] ,0},{0,0,0,0,0,0,0,0,Root[729 - 77490 #^4 + 755080 #^8 + 263 #^12 + #^16& , 2, 0] },{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[729 - 77490 #^4 + 755080 #^8 + 263 #^12 + #^16& , 2, 0] ,0,0},{0,0,0,0,0,0,0,0,Root[729 - 77490 #^4 + 755080 #^8 + 263 #^12 + #^16& , 1, 0] },{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[729 - 77490 #^4 + 755080 #^8 + 263 #^12 + #^16& , 1, 0] ,0,0},{0,0,0,0,0,0,0,Root[729 - 77490 #^4 + 755080 #^8 + 263 #^12 + #^16& , 3, 0] ,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[243 - 4608 #^4 + #^8& , 3, 0] ,0,0},{0,0,0,0,0,0,0,Root[243 - 4608 #^4 + #^8& , 2, 0] ,0},{0,0,0,0,0,0,0,0,Root[243 - 4608 #^4 + #^8& , 2, 0] },{0,0,0,0,0,0,0,0,0}};

VEmbedding[\[Eta]->\[Eta]\[CircleTimes]\[Eta],1]={{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[1 - 8 #^4 + 3 #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[1 - 8 #^4 + 3 #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{Root[1 - 8 #^4 + 3 #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[1 - 8 #^4 + 3 #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{Root[81 - 215 #^4 + 3 #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[81 - 215 #^4 + 3 #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[9 - 440 #^4 + 3 #^8& , 2, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[1 - 8 #^4 + 3 #^8& , 2, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[1 - 8 #^4 + 3 #^8& , 2, 0] ,0,0,0,0,0,0,0},{0,0,0,Root[1 - 8 #^4 + 3 #^8& , 2, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[1 - 8 #^4 + 3 #^8& , 3, 0] ,0,0,0,0,0,0,0},{0,0,0,Root[81 - 215 #^4 + 3 #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[81 - 215 #^4 + 3 #^8& , 3, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[9 - 440 #^4 + 3 #^8& , 2, 0] ,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[1 - 8 #^4 + 3 #^8& , 3, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[1 - 8 #^4 + 3 #^8& , 3, 0] ,0,0,0,0},{0,0,0,0,0,0,Root[1 - 8 #^4 + 3 #^8& , 2, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[1 - 8 #^4 + 3 #^8& , 3, 0] ,0,0,0,0},{0,0,0,0,0,0,Root[81 - 215 #^4 + 3 #^8& , 2, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[81 - 215 #^4 + 3 #^8& , 3, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[9 - 440 #^4 + 3 #^8& , 2, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[1 - 8 #^4 + 3 #^8& , 2, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[1 - 8 #^4 + 3 #^8& , 2, 0] ,0},{0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 141 #^4 + 27 #^8& , 3, 0] },{0,0,0,0,0,0,0,0,0,Root[1 - 8 #^4 + 3 #^8& , 3, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[1 - 8 #^4 + 3 #^8& , 3, 0] ,0},{0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 141 #^4 + 27 #^8& , 2, 0] },{0,0,0,0,0,0,0,0,0,Root[1 - 8 #^4 + 3 #^8& , 2, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[1 - 8 #^4 + 3 #^8& , 3, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 141 #^4 + 27 #^8& , 2, 0] },{0,0,0,0,0,0,0,0,0,Root[9 - 440 #^4 + 3 #^8& , 2, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[9 - 440 #^4 + 3 #^8& , 2, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[9 - 440 #^4 + 3 #^8& , 2, 0] ,0},{0,0,0,0,0,0,0,0,0,0,0,0,Root[243 - 423 #^4 + #^8& , 3, 0] }};

VEmbedding[\[Nu]->\[Eta]\[CircleTimes]\[Eta],1]={{Root[59049 - 1059237 #^4 + 1741671 #^8 + 399 #^12 + #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[81 - 215 #^4 + 3 #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[81 - 35271 #^4 + 193087 #^8 + 2517 #^12 + 9 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0},{Root[59049 - 1059237 #^4 + 1741671 #^8 + 399 #^12 + #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[81 - 215 #^4 + 3 #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[81 - 35271 #^4 + 193087 #^8 + 2517 #^12 + 9 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0},{Root[243 - 14397 #^4 + #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[81 - 215 #^4 + 3 #^8& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[81 - 215 #^4 + 3 #^8& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[729 - 1136 #^4 + 3 #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[59049 - 1059237 #^4 + 1741671 #^8 + 399 #^12 + #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[81 - 215 #^4 + 3 #^8& , 2, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[81 - 35271 #^4 + 193087 #^8 + 2517 #^12 + 9 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[81 - 215 #^4 + 3 #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[59049 - 1059237 #^4 + 1741671 #^8 + 399 #^12 + #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[81 - 35271 #^4 + 193087 #^8 + 2517 #^12 + 9 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[81 - 215 #^4 + 3 #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[243 - 14397 #^4 + #^8& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[81 - 215 #^4 + 3 #^8& , 2, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[729 - 1136 #^4 + 3 #^8& , 2, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,Root[81 - 215 #^4 + 3 #^8& , 3, 0] ,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[59049 - 1059237 #^4 + 1741671 #^8 + 399 #^12 + #^16& , 2, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[81 - 35271 #^4 + 193087 #^8 + 2517 #^12 + 9 #^16& , 4, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[81 - 215 #^4 + 3 #^8& , 2, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[59049 - 1059237 #^4 + 1741671 #^8 + 399 #^12 + #^16& , 4, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[81 - 35271 #^4 + 193087 #^8 + 2517 #^12 + 9 #^16& , 2, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[81 - 215 #^4 + 3 #^8& , 3, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,Root[81 - 215 #^4 + 3 #^8& , 2, 0] ,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[243 - 14397 #^4 + #^8& , 2, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[729 - 1136 #^4 + 3 #^8& , 3, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,Root[81 - 35271 #^4 + 193087 #^8 + 2517 #^12 + 9 #^16& , 2, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[81 - 35271 #^4 + 193087 #^8 + 2517 #^12 + 9 #^16& , 1, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 20 #^4 + 48 #^8& , 1, 0] ,Root[3 - 188 #^4 + 16 #^8& , 3, 0] },{0,0,0,0,0,0,0,0,0,0,0,0,Root[81 - 35271 #^4 + 193087 #^8 + 2517 #^12 + 9 #^16& , 1, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[81 - 35271 #^4 + 193087 #^8 + 2517 #^12 + 9 #^16& , 2, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 25672 #^4 + 116224 #^8 - 26688 #^12 + 2304 #^16& , 1, 0] ,Root[9 - 168 #^4 + 256 #^8 - 64 #^12 + 256 #^16& , 2, 0] },{0,0,0,0,0,0,0,0,0,0,0,0,Root[81 - 35271 #^4 + 193087 #^8 + 2517 #^12 + 9 #^16& , 2, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,Root[81 - 35271 #^4 + 193087 #^8 + 2517 #^12 + 9 #^16& , 1, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 25672 #^4 + 116224 #^8 - 26688 #^12 + 2304 #^16& , 2, 0] ,Root[9 - 168 #^4 + 256 #^8 - 64 #^12 + 256 #^16& , 4, 0] },{0,0,0,0,0,0,0,0,0,0,0,0,Root[729 - 1136 #^4 + 3 #^8& , 2, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,Root[729 - 1136 #^4 + 3 #^8& , 2, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[729 - 1136 #^4 + 3 #^8& , 3, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}};

VEmbedding[\[Mu]->\[Eta]\[CircleTimes]\[Nu],1]={{Root[729 - 131517 #^4 + 2174896 #^8 + 4014 #^12 + 81 #^16& , 3, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,Root[729 - 223209 #^4 + 6263455 #^8 + 61155 #^12 + 6561 #^16& , 1, 0] ,0,0,0,0,0,0,0},{Root[729 - 131517 #^4 + 2174896 #^8 + 4014 #^12 + 81 #^16& , 4, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,Root[729 - 223209 #^4 + 6263455 #^8 + 61155 #^12 + 6561 #^16& , 3, 0] ,0,0,0,0,0,0,0},{Root[27 - 869 #^4 + #^8& , 3, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,Root[27 - 64352 #^4 + 144 #^8& , 3, 0] ,0,0,0,0,0,0,0},{0,Root[19683 - 314624 #^4 + 144 #^8& , 3, 0] ,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,Root[729 - 131517 #^4 + 2174896 #^8 + 4014 #^12 + 81 #^16& , 1, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,Root[729 - 223209 #^4 + 6263455 #^8 + 61155 #^12 + 6561 #^16& , 2, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,Root[729 - 131517 #^4 + 2174896 #^8 + 4014 #^12 + 81 #^16& , 3, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,Root[729 - 223209 #^4 + 6263455 #^8 + 61155 #^12 + 6561 #^16& , 4, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,Root[27 - 869 #^4 + #^8& , 2, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,Root[60886809 - 4501428012 #^4 + 54920981248 #^8 - 6026112 #^12 + 20736 #^16& , 3, 0] ,0,0,0,0,0},{0,0,0,Root[59049 - 236430252 #^4 + 11928343552 #^8 + 30013056 #^12 + 20736 #^16& , 1, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[729 - 131517 #^4 + 2174896 #^8 + 4014 #^12 + 81 #^16& , 3, 0] ,0,0,0,0},{0,0,0,0,0,Root[729 - 223209 #^4 + 6263455 #^8 + 61155 #^12 + 6561 #^16& , 4, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[729 - 131517 #^4 + 2174896 #^8 + 4014 #^12 + 81 #^16& , 4, 0] ,0,0,0,0},{0,0,0,0,0,Root[729 - 223209 #^4 + 6263455 #^8 + 61155 #^12 + 6561 #^16& , 2, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[27 - 869 #^4 + #^8& , 3, 0] ,0,0,0,0},{0,0,0,0,0,Root[60886809 - 4501428012 #^4 + 54920981248 #^8 - 6026112 #^12 + 20736 #^16& , 1, 0] ,0,0,0},{0,0,0,0,0,Root[59049 - 236430252 #^4 + 11928343552 #^8 + 30013056 #^12 + 20736 #^16& , 2, 0] ,0,0,0},{0,0,0,0,0,0,Root[243 - 7235 #^4 + 729 #^8& , 2, 0] ,0,0},{0,0,0,0,0,0,0,Root[729 - 32681934 #^4 + 2148086992 #^8 - 29757051 #^12 + 531441 #^16& , 3, 0] ,0},{0,0,0,0,0,0,0,0,Root[729 - 32681934 #^4 + 2148086992 #^8 - 29757051 #^12 + 531441 #^16& , 1, 0] },{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[729 - 32681934 #^4 + 2148086992 #^8 - 29757051 #^12 + 531441 #^16& , 4, 0] ,0,0},{0,0,0,0,0,0,0,Root[243 - 7235 #^4 + 729 #^8& , 3, 0] ,0},{0,0,0,0,0,0,0,0,Root[729 - 32681934 #^4 + 2148086992 #^8 - 29757051 #^12 + 531441 #^16& , 2, 0] },{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[729 - 32681934 #^4 + 2148086992 #^8 - 29757051 #^12 + 531441 #^16& , 2, 0] ,0,0},{0,0,0,0,0,0,0,Root[729 - 32681934 #^4 + 2148086992 #^8 - 29757051 #^12 + 531441 #^16& , 4, 0] ,0},{0,0,0,0,0,0,0,0,Root[243 - 7235 #^4 + 729 #^8& , 3, 0] },{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[27 - 869 #^4 + #^8& , 3, 0] ,0,0},{0,0,0,0,0,0,0,Root[27 - 869 #^4 + #^8& , 2, 0] ,0},{0,0,0,0,0,0,0,0,Root[27 - 869 #^4 + #^8& , 3, 0] },{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0}};

VEmbedding[\[Eta]->\[Eta]\[CircleTimes]\[Nu],1]={{0,0,0,0,0,0,0,0,0,0,0,0,0},{Root[9 - 789 #^4 + 6319 #^8 + 207 #^12 + 81 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[1 - 15 #^4 + 27 #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[1 - 2127 #^4 + 52983 #^8 + 108621 #^12 + 59049 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{Root[1 - 15 #^4 + 27 #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[9 - 789 #^4 + 6319 #^8 + 207 #^12 + 81 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[1 - 2127 #^4 + 52983 #^8 + 108621 #^12 + 59049 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{Root[1 - 739 #^4 + 6832 #^8 + 474 #^12 + 9 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[1 - 739 #^4 + 6832 #^8 + 474 #^12 + 9 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[1 - 96 #^4 + 432 #^8& , 4, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,Root[3 - 320 #^4 + 144 #^8& , 2, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[9 - 789 #^4 + 6319 #^8 + 207 #^12 + 81 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[1 - 15 #^4 + 27 #^8& , 2, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[1 - 2127 #^4 + 52983 #^8 + 108621 #^12 + 59049 #^16& , 1, 0] ,0,0,0,0,0,0,0},{0,0,0,Root[1 - 15 #^4 + 27 #^8& , 2, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[9 - 789 #^4 + 6319 #^8 + 207 #^12 + 81 #^16& , 4, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[1 - 2127 #^4 + 52983 #^8 + 108621 #^12 + 59049 #^16& , 2, 0] ,0,0,0,0,0,0,0},{0,0,0,Root[1 - 739 #^4 + 6832 #^8 + 474 #^12 + 9 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[1 - 739 #^4 + 6832 #^8 + 474 #^12 + 9 #^16& , 2, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[1 - 43572 #^4 + 372096 #^8 - 425088 #^12 + 186624 #^16& , 1, 0] ,0,0,0,0,0,0,0},{0,0,0,0,0,Root[9 - 276 #^4 + 640 #^8 - 5760 #^12 + 20736 #^16& , 2, 0] ,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[9 - 789 #^4 + 6319 #^8 + 207 #^12 + 81 #^16& , 4, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[1 - 15 #^4 + 27 #^8& , 3, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[1 - 2127 #^4 + 52983 #^8 + 108621 #^12 + 59049 #^16& , 2, 0] ,0,0,0,0},{0,0,0,0,0,0,Root[1 - 15 #^4 + 27 #^8& , 3, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[9 - 789 #^4 + 6319 #^8 + 207 #^12 + 81 #^16& , 2, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[1 - 2127 #^4 + 52983 #^8 + 108621 #^12 + 59049 #^16& , 1, 0] ,0,0,0,0},{0,0,0,0,0,0,Root[1 - 739 #^4 + 6832 #^8 + 474 #^12 + 9 #^16& , 2, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[1 - 739 #^4 + 6832 #^8 + 474 #^12 + 9 #^16& , 1, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[1 - 43572 #^4 + 372096 #^8 - 425088 #^12 + 186624 #^16& , 2, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,Root[9 - 276 #^4 + 640 #^8 - 5760 #^12 + 20736 #^16& , 4, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,Root[3 - 2504 #^4 + 729 #^8& , 2, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[1 - 96 #^4 + 2187 #^8& , 4, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[1 - 96 #^4 + 2187 #^8& , 4, 0] ,0},{0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 33 #^4 + 243 #^8& , 2, 0] },{0,0,0,0,0,0,0,0,0,Root[1 - 96 #^4 + 2187 #^8& , 4, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[3 - 2504 #^4 + 729 #^8& , 2, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[1 - 96 #^4 + 2187 #^8& , 1, 0] ,0},{0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 33 #^4 + 243 #^8& , 2, 0] },{0,0,0,0,0,0,0,0,0,Root[1 - 96 #^4 + 2187 #^8& , 4, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[1 - 96 #^4 + 2187 #^8& , 1, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[3 - 2504 #^4 + 729 #^8& , 2, 0] ,0},{0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 33 #^4 + 243 #^8& , 3, 0] },{0,0,0,0,0,0,0,0,0,Root[1 - 8 #^4 + 3 #^8& , 2, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[1 - 8 #^4 + 3 #^8& , 2, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[1 - 8 #^4 + 3 #^8& , 3, 0] ,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0}};

VEmbedding[\[Nu]->\[Eta]\[CircleTimes]\[Nu],1]={{Root[81 - 675 #^4 + 1044 #^8 + 42 #^12 + #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[9 - 399 #^4 + 3319 #^8 + 225 #^12 + 9 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[1 - 174 #^4 + 1152 #^8 - 513 #^12 + 81 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0},{Root[9 - 1395 #^4 + 40759 #^8 + 789 #^12 + 9 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[1 - 174 #^4 + 1152 #^8 - 513 #^12 + 81 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[9 - 126 #^4 + 316 #^8 + 69 #^12 + 9 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[9 - 399 #^4 + 3319 #^8 + 225 #^12 + 9 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0},{Root[81 - 17037 #^4 + 127512 #^8 - 606 #^12 + #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[9 - 30 #^4 + 4 #^8 + 9 #^12 + 9 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[9 - 85062 #^4 + 397360 #^8 + 3663 #^12 + 9 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[2518569 - 46768440 #^4 + 209704192 #^8 - 1353024 #^12 + 2304 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[6561 - 3252312 #^4 + 57344256 #^8 - 205632 #^12 + 256 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[9 - 126 #^4 + 316 #^8 + 69 #^12 + 9 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[9 - 1395 #^4 + 40759 #^8 + 789 #^12 + 9 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[1 - 174 #^4 + 1152 #^8 - 513 #^12 + 81 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[9 - 399 #^4 + 3319 #^8 + 225 #^12 + 9 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[9 - 399 #^4 + 3319 #^8 + 225 #^12 + 9 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[81 - 675 #^4 + 1044 #^8 + 42 #^12 + #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[1 - 174 #^4 + 1152 #^8 - 513 #^12 + 81 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[9 - 85062 #^4 + 397360 #^8 + 3663 #^12 + 9 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[81 - 17037 #^4 + 127512 #^8 - 606 #^12 + #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[9 - 30 #^4 + 4 #^8 + 9 #^12 + 9 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[9 - 190200 #^4 + 758010304 #^8 + 1721664 #^12 + 2304 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[531441 - 6176088 #^4 + 13513536 #^8 + 76608 #^12 + 256 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,Root[9 - 399 #^4 + 3319 #^8 + 225 #^12 + 9 #^16& , 4, 0] ,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[81 - 675 #^4 + 1044 #^8 + 42 #^12 + #^16& , 4, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[1 - 174 #^4 + 1152 #^8 - 513 #^12 + 81 #^16& , 3, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[1 - 174 #^4 + 1152 #^8 - 513 #^12 + 81 #^16& , 3, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,Root[9 - 126 #^4 + 316 #^8 + 69 #^12 + 9 #^16& , 4, 0] ,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[9 - 1395 #^4 + 40759 #^8 + 789 #^12 + 9 #^16& , 2, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[9 - 399 #^4 + 3319 #^8 + 225 #^12 + 9 #^16& , 1, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[9 - 30 #^4 + 4 #^8 + 9 #^12 + 9 #^16& , 4, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,Root[9 - 85062 #^4 + 397360 #^8 + 3663 #^12 + 9 #^16& , 3, 0] ,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[81 - 17037 #^4 + 127512 #^8 - 606 #^12 + #^16& , 2, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[2518569 - 65736156 #^4 + 209436352 #^8 - 109440 #^12 + 2304 #^16& , 4, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[6561 - 1412316 #^4 + 57328704 #^8 + 157824 #^12 + 256 #^16& , 2, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,Root[9 - 207 #^4 + 751 #^8 + 945 #^12 + 729 #^16& , 3, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,Root[83521 - 1280034 #^4 + 4791483 #^8 + 289170 #^12 + 6561 #^16& , 3, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 1395 #^4 + 366831 #^8 + 63909 #^12 + 6561 #^16& , 1, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 504 #^4 + 45504 #^8 + 357696 #^12 + 1679616 #^16& , 4, 0] ,Root[9 - 504 #^4 + 5056 #^8 + 4416 #^12 + 2304 #^16& , 4, 0] },{0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 1395 #^4 + 366831 #^8 + 63909 #^12 + 6561 #^16& , 4, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,Root[9 - 207 #^4 + 751 #^8 + 945 #^12 + 729 #^16& , 3, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[83521 - 1280034 #^4 + 4791483 #^8 + 289170 #^12 + 6561 #^16& , 3, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 504 #^4 + 45504 #^8 + 357696 #^12 + 1679616 #^16& , 4, 0] ,Root[9 - 504 #^4 + 5056 #^8 + 4416 #^12 + 2304 #^16& , 1, 0] },{0,0,0,0,0,0,0,0,0,0,0,0,Root[83521 - 1280034 #^4 + 4791483 #^8 + 289170 #^12 + 6561 #^16& , 3, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 1395 #^4 + 366831 #^8 + 63909 #^12 + 6561 #^16& , 1, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[9 - 207 #^4 + 751 #^8 + 945 #^12 + 729 #^16& , 2, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[256 - 8064 #^4 + 45504 #^8 + 22356 #^12 + 6561 #^16& , 4, 0] ,0},{0,0,0,0,0,0,0,0,0,0,0,0,Root[9 - 28794 #^4 + 398251 #^8 - 1494 #^12 + 9 #^16& , 4, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,Root[9 - 28794 #^4 + 398251 #^8 - 1494 #^12 + 9 #^16& , 4, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[9 - 28794 #^4 + 398251 #^8 - 1494 #^12 + 9 #^16& , 4, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[6561 - 11943936 #^4 + 94219776 #^8 - 1966080 #^12 + 65536 #^16& , 1, 0] ,Root[6561 - 3421440 #^4 + 7958016 #^8 - 589824 #^12 + 65536 #^16& , 3, 0] },{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[6561 - 3421440 #^4 + 7958016 #^8 - 589824 #^12 + 65536 #^16& , 2, 0] ,Root[6561 - 11943936 #^4 + 94219776 #^8 - 1966080 #^12 + 65536 #^16& , 1, 0] }};

VEmbedding[\[Nu]->\[Eta]\[CircleTimes]\[Nu],2]={{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[81 - 675 #^4 + 1044 #^8 + 42 #^12 + #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[9 - 399 #^4 + 3319 #^8 + 225 #^12 + 9 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[1 - 174 #^4 + 1152 #^8 - 513 #^12 + 81 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0},{Root[9 - 126 #^4 + 316 #^8 + 69 #^12 + 9 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[1 - 174 #^4 + 1152 #^8 - 513 #^12 + 81 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[9 - 1395 #^4 + 40759 #^8 + 789 #^12 + 9 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[9 - 399 #^4 + 3319 #^8 + 225 #^12 + 9 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0},{Root[81 - 675 #^4 + 1044 #^8 + 42 #^12 + #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[9 - 4359 #^4 + 398116 #^8 + 2466 #^12 + 9 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[751689 - 4013310 #^4 + 5271667 #^8 + 11214 #^12 + 9 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[9 - 1596 #^4 + 53104 #^8 + 14400 #^12 + 2304 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[6561 - 129276 #^4 + 477936 #^8 + 14400 #^12 + 256 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[9 - 1395 #^4 + 40759 #^8 + 789 #^12 + 9 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[9 - 126 #^4 + 316 #^8 + 69 #^12 + 9 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[1 - 174 #^4 + 1152 #^8 - 513 #^12 + 81 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[9 - 399 #^4 + 3319 #^8 + 225 #^12 + 9 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[9 - 399 #^4 + 3319 #^8 + 225 #^12 + 9 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[81 - 675 #^4 + 1044 #^8 + 42 #^12 + #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[1 - 174 #^4 + 1152 #^8 - 513 #^12 + 81 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[751689 - 4013310 #^4 + 5271667 #^8 + 11214 #^12 + 9 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[81 - 675 #^4 + 1044 #^8 + 42 #^12 + #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[9 - 4359 #^4 + 398116 #^8 + 2466 #^12 + 9 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[2304 - 25536 #^4 + 53104 #^8 + 900 #^12 + 9 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[81 - 675 #^4 + 1044 #^8 + 42 #^12 + #^16& , 2, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,Root[9 - 399 #^4 + 3319 #^8 + 225 #^12 + 9 #^16& , 2, 0] ,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[1 - 174 #^4 + 1152 #^8 - 513 #^12 + 81 #^16& , 4, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[1 - 174 #^4 + 1152 #^8 - 513 #^12 + 81 #^16& , 4, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,Root[9 - 1395 #^4 + 40759 #^8 + 789 #^12 + 9 #^16& , 4, 0] ,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[9 - 126 #^4 + 316 #^8 + 69 #^12 + 9 #^16& , 3, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[9 - 399 #^4 + 3319 #^8 + 225 #^12 + 9 #^16& , 3, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[9 - 4359 #^4 + 398116 #^8 + 2466 #^12 + 9 #^16& , 2, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,Root[751689 - 4013310 #^4 + 5271667 #^8 + 11214 #^12 + 9 #^16& , 1, 0] ,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[81 - 675 #^4 + 1044 #^8 + 42 #^12 + #^16& , 1, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[9 - 1596 #^4 + 53104 #^8 + 14400 #^12 + 2304 #^16& , 3, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[6561 - 129276 #^4 + 477936 #^8 + 14400 #^12 + 256 #^16& , 3, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,Root[9 - 5454 #^4 + 118216 #^8 - 15741 #^12 + 729 #^16& , 1, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 27225 #^4 + 360027 #^8 + 94527 #^12 + 6561 #^16& , 4, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[1 + 9 #^4 + 36 #^8 - 2430 #^12 + 6561 #^16& , 3, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[279841 - 15014484 #^4 + 195781680 #^8 - 35194176 #^12 + 1679616 #^16& , 3, 0] ,Root[9 - 12852 #^4 + 653872 #^8 - 65856 #^12 + 2304 #^16& , 2, 0] },{0,0,0,0,0,0,0,0,0,0,0,0,Root[1 + 9 #^4 + 36 #^8 - 2430 #^12 + 6561 #^16& , 2, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,Root[9 - 5454 #^4 + 118216 #^8 - 15741 #^12 + 729 #^16& , 1, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 27225 #^4 + 360027 #^8 + 94527 #^12 + 6561 #^16& , 4, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[279841 - 21043404 #^4 + 193371120 #^8 - 3001536 #^12 + 1679616 #^16& , 2, 0] ,Root[9 - 5580 #^4 + 652144 #^8 + 50496 #^12 + 2304 #^16& , 1, 0] },{0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 27225 #^4 + 360027 #^8 + 94527 #^12 + 6561 #^16& , 4, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,Root[1 + 9 #^4 + 36 #^8 - 2430 #^12 + 6561 #^16& , 3, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[9 - 5454 #^4 + 118216 #^8 - 15741 #^12 + 729 #^16& , 4, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 60876 #^4 + 698855616 #^8 + 44634240 #^12 + 1679616 #^16& , 3, 0] ,Root[81 - 2700 #^4 + 16704 #^8 + 2688 #^12 + 256 #^16& , 2, 0] },{0,0,0,0,0,0,0,0,0,0,0,0,Root[9 - 28794 #^4 + 398251 #^8 - 1494 #^12 + 9 #^16& , 3, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,Root[9 - 28794 #^4 + 398251 #^8 - 1494 #^12 + 9 #^16& , 3, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[9 - 28794 #^4 + 398251 #^8 - 1494 #^12 + 9 #^16& , 3, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[6561 - 11943936 #^4 + 94219776 #^8 - 1966080 #^12 + 65536 #^16& , 2, 0] ,Root[6561 - 3421440 #^4 + 7958016 #^8 - 589824 #^12 + 65536 #^16& , 1, 0] },{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[6561 - 3421440 #^4 + 7958016 #^8 - 589824 #^12 + 65536 #^16& , 4, 0] ,Root[6561 - 11943936 #^4 + 94219776 #^8 - 1966080 #^12 + 65536 #^16& , 2, 0] }};

VEmbedding[\[Nu]->\[Nu]\[CircleTimes]1,1]={{Root[3 - 8 #^4 + #^8& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[3 - 8 #^4 + #^8& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[3 - 8 #^4 + #^8& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[27 - 15 #^4 + #^8& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[3 - 8 #^4 + #^8& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[3 - 8 #^4 + #^8& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[3 - 8 #^4 + #^8& , 4, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[27 - 15 #^4 + #^8& , 4, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[3 - 8 #^4 + #^8& , 4, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,Root[3 - 8 #^4 + #^8& , 4, 0] ,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[3 - 8 #^4 + #^8& , 4, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[27 - 15 #^4 + #^8& , 4, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,Root[3 - 8 #^4 + #^8& , 4, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,Root[3 - 8 #^4 + #^8& , 4, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[3 - 8 #^4 + #^8& , 4, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[27 - 15 #^4 + #^8& , 4, 0] ,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[27 - 15 #^4 + #^8& , 4, 0] }};

VEmbedding[\[Mu]->\[Nu]\[CircleTimes]\[Mu],1]={{Root[3 - 80 #^4 + 9 #^8& , 3, 0] ,0,0,0,0,0,0,0,0},{0,Root[3 - 239 #^4 + 729 #^8& , 2, 0] ,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,Root[27 - 440 #^4 + 729 #^8& , 3, 0] ,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,Root[27 - 440 #^4 + 729 #^8& , 3, 0] ,0,0,0,0,0,0,0},{Root[27 - 80 #^4 + #^8& , 3, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,Root[27 - 440 #^4 + 729 #^8& , 3, 0] ,0,0,0,0,0},{0,0,Root[3 - 80 #^4 + 9 #^8& , 3, 0] ,0,0,0,0,0,0},{0,0,0,Root[3 - 239 #^4 + 729 #^8& , 2, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,Root[27 - 440 #^4 + 729 #^8& , 3, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,Root[27 - 80 #^4 + #^8& , 2, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[27 - 440 #^4 + 729 #^8& , 3, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[27 - 440 #^4 + 729 #^8& , 3, 0] ,0,0,0},{0,0,0,0,Root[3 - 80 #^4 + 9 #^8& , 3, 0] ,0,0,0,0},{0,0,0,0,0,Root[3 - 239 #^4 + 729 #^8& , 2, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[27 - 80 #^4 + #^8& , 3, 0] ,0,0,0,0},{0,0,0,0,0,0,Root[27 - 239 #^4 + 81 #^8& , 3, 0] ,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[27 - 239 #^4 + 81 #^8& , 2, 0] ,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[27 - 239 #^4 + 81 #^8& , 3, 0] },{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[27 - 5900 #^4 + 144 #^8& , 3, 0] ,0,0},{0,0,0,0,0,0,0,Root[729 - 48168 #^4 + 288640 #^8 + 20160 #^12 + 20736 #^16& , 1, 0] ,0},{0,0,0,0,0,0,0,0,Root[729 - 48168 #^4 + 288640 #^8 + 20160 #^12 + 20736 #^16& , 3, 0] },{0,0,0,0,0,0,Root[3 - 44 #^4 + 144 #^8& , 2, 0] ,0,0},{0,0,0,0,0,0,0,Root[9 - 806664 #^4 + 12136576 #^8 - 823104 #^12 + 20736 #^16& , 3, 0] ,0},{0,0,0,0,0,0,0,0,Root[9 - 806664 #^4 + 12136576 #^8 - 823104 #^12 + 20736 #^16& , 4, 0] }};

VEmbedding[\[Eta]->\[Nu]\[CircleTimes]\[Mu],1]={{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[1 - 645 #^4 + 2187 #^8& , 4, 0] ,0,0,0,0,0,0,0,0,0,0},{Root[1 - 9 #^4 + 1296 #^8 - 30618 #^12 + 59049 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[1 - 5238 #^4 + 501552 #^8 - 54738423 #^12 + 387420489 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0},{0,Root[1 - 9 #^4 + 1296 #^8 - 30618 #^12 + 59049 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[1 - 5238 #^4 + 501552 #^8 - 54738423 #^12 + 387420489 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{Root[1 - 10 #^4 + 40 #^8 - 621 #^12 + 729 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[1 - 10 #^4 + 40 #^8 - 621 #^12 + 729 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[1 - 9 #^4 + 1296 #^8 - 30618 #^12 + 59049 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[1 - 5238 #^4 + 501552 #^8 - 54738423 #^12 + 387420489 #^16& , 4, 0] ,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[1 - 645 #^4 + 2187 #^8& , 4, 0] ,0,0,0,0,0,0,0},{0,0,0,0,Root[1 - 9 #^4 + 1296 #^8 - 30618 #^12 + 59049 #^16& , 4, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[1 - 5238 #^4 + 501552 #^8 - 54738423 #^12 + 387420489 #^16& , 2, 0] ,0,0,0,0,0,0,0},{0,0,0,Root[1 - 10 #^4 + 40 #^8 - 621 #^12 + 729 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[1 - 10 #^4 + 40 #^8 - 621 #^12 + 729 #^16& , 2, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[1 - 9 #^4 + 1296 #^8 - 30618 #^12 + 59049 #^16& , 4, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[1 - 5238 #^4 + 501552 #^8 - 54738423 #^12 + 387420489 #^16& , 2, 0] ,0,0,0,0},{0,0,0,0,0,0,0,Root[1 - 9 #^4 + 1296 #^8 - 30618 #^12 + 59049 #^16& , 3, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[1 - 5238 #^4 + 501552 #^8 - 54738423 #^12 + 387420489 #^16& , 4, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[1 - 645 #^4 + 2187 #^8& , 4, 0] ,0,0,0,0},{0,0,0,0,0,0,Root[1 - 10 #^4 + 40 #^8 - 621 #^12 + 729 #^16& , 3, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[1 - 10 #^4 + 40 #^8 - 621 #^12 + 729 #^16& , 4, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,Root[1 - 216 #^4 + 2187 #^8& , 1, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 216 #^4 + 2187 #^8& , 4, 0] },{0,0,0,0,0,0,0,0,0,0,Root[1 - 216 #^4 + 2187 #^8& , 1, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 216 #^4 + 2187 #^8& , 1, 0] },{0,0,0,0,0,0,0,0,0,0,0,Root[1 - 216 #^4 + 2187 #^8& , 4, 0] ,0},{0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 216 #^4 + 2187 #^8& , 4, 0] },{0,0,0,0,0,0,0,0,0,Root[1 - 288 #^4 + 3888 #^8& , 2, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[83521 - 767484 #^4 + 2757888 #^8 - 11477376 #^12 + 15116544 #^16& , 3, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[83521 - 767484 #^4 + 2757888 #^8 - 11477376 #^12 + 15116544 #^16& , 1, 0] ,0},{0,0,0,0,0,0,0,0,0,Root[27 - 128 #^4 + 144 #^8& , 1, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[1 - 444 #^4 - 4608 #^8 + 10368 #^12 + 186624 #^16& , 1, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[1 - 444 #^4 - 4608 #^8 + 10368 #^12 + 186624 #^16& , 2, 0] ,0}};

VEmbedding[\[Nu]->\[Nu]\[CircleTimes]\[Mu],1]={{Root[3 - 5 #^4 + #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[1 - 15 #^4 + 27 #^8& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[1 - 10 #^4 + 40 #^8 - 621 #^12 + 729 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[1 - 9 #^4 + 1296 #^8 - 30618 #^12 + 59049 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[1 - 10 #^4 + 40 #^8 - 621 #^12 + 729 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[1 - 9 #^4 + 1296 #^8 - 30618 #^12 + 59049 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0},{Root[9 - 41 #^4 + 3 #^8& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[81 - 549 #^4 + 295 #^8 - 945 #^12 + 729 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[81 - 549 #^4 + 295 #^8 - 945 #^12 + 729 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[1 - 10 #^4 + 40 #^8 - 621 #^12 + 729 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[1 - 9 #^4 + 1296 #^8 - 30618 #^12 + 59049 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[3 - 5 #^4 + #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[1 - 15 #^4 + 27 #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[1 - 10 #^4 + 40 #^8 - 621 #^12 + 729 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[1 - 9 #^4 + 1296 #^8 - 30618 #^12 + 59049 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[81 - 549 #^4 + 295 #^8 - 945 #^12 + 729 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[9 - 41 #^4 + 3 #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[81 - 549 #^4 + 295 #^8 - 945 #^12 + 729 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[1 - 10 #^4 + 40 #^8 - 621 #^12 + 729 #^16& , 3, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[1 - 9 #^4 + 1296 #^8 - 30618 #^12 + 59049 #^16& , 1, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,Root[1 - 10 #^4 + 40 #^8 - 621 #^12 + 729 #^16& , 1, 0] ,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[1 - 9 #^4 + 1296 #^8 - 30618 #^12 + 59049 #^16& , 3, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[3 - 5 #^4 + #^8& , 3, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[1 - 15 #^4 + 27 #^8& , 2, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[81 - 549 #^4 + 295 #^8 - 945 #^12 + 729 #^16& , 1, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,Root[81 - 549 #^4 + 295 #^8 - 945 #^12 + 729 #^16& , 3, 0] ,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[9 - 41 #^4 + 3 #^8& , 2, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 41 #^4 + 27 #^8& , 2, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[16 - 180 #^4 + 243 #^8& , 4, 0] ,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 41 #^4 + 27 #^8& , 2, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 180 #^4 + 3888 #^8& , 4, 0] ,Root[1 - 20 #^4 + 48 #^8& , 4, 0] },{0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 41 #^4 + 27 #^8& , 2, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 180 #^4 + 3888 #^8& , 1, 0] ,Root[1 - 20 #^4 + 48 #^8& , 4, 0] },{0,0,0,0,0,0,0,0,0,0,0,0,Root[144 - 128 #^4 + 27 #^8& , 3, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,Root[9 - 128 #^4 + 432 #^8& , 3, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[9 - 128 #^4 + 432 #^8& , 2, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,Root[81 - 128 #^4 + 48 #^8& , 3, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[81 - 128 #^4 + 48 #^8& , 3, 0] ,0,0}};

VEmbedding[\[Mu]->\[Nu]\[CircleTimes]\[Eta],1]={{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,Root[243 - 7235 #^4 + 729 #^8& , 2, 0] ,0,0,0,0,0,0,0},{Root[729 - 131517 #^4 + 2174896 #^8 + 4014 #^12 + 81 #^16& , 3, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,Root[729 - 32681934 #^4 + 2148086992 #^8 - 29757051 #^12 + 531441 #^16& , 1, 0] ,0,0,0,0,0,0,0},{Root[729 - 131517 #^4 + 2174896 #^8 + 4014 #^12 + 81 #^16& , 1, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,Root[729 - 32681934 #^4 + 2148086992 #^8 - 29757051 #^12 + 531441 #^16& , 3, 0] ,0,0,0,0,0,0,0},{Root[27 - 869 #^4 + #^8& , 3, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,Root[27 - 869 #^4 + #^8& , 2, 0] ,0,0,0,0,0,0,0},{0,0,Root[729 - 131517 #^4 + 2174896 #^8 + 4014 #^12 + 81 #^16& , 1, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,Root[729 - 32681934 #^4 + 2148086992 #^8 - 29757051 #^12 + 531441 #^16& , 3, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,Root[243 - 7235 #^4 + 729 #^8& , 2, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,Root[729 - 131517 #^4 + 2174896 #^8 + 4014 #^12 + 81 #^16& , 2, 0] ,0,0,0,0,0,0},{0,0,0,Root[729 - 32681934 #^4 + 2148086992 #^8 - 29757051 #^12 + 531441 #^16& , 1, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,Root[27 - 869 #^4 + #^8& , 3, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,Root[27 - 869 #^4 + #^8& , 3, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[729 - 131517 #^4 + 2174896 #^8 + 4014 #^12 + 81 #^16& , 2, 0] ,0,0,0,0},{0,0,0,0,0,Root[729 - 32681934 #^4 + 2148086992 #^8 - 29757051 #^12 + 531441 #^16& , 1, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[729 - 131517 #^4 + 2174896 #^8 + 4014 #^12 + 81 #^16& , 1, 0] ,0,0,0,0},{0,0,0,0,0,Root[729 - 32681934 #^4 + 2148086992 #^8 - 29757051 #^12 + 531441 #^16& , 3, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[243 - 7235 #^4 + 729 #^8& , 2, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[27 - 869 #^4 + #^8& , 2, 0] ,0,0,0,0},{0,0,0,0,0,Root[27 - 869 #^4 + #^8& , 2, 0] ,0,0,0},{0,0,0,0,0,0,0,Root[729 - 223209 #^4 + 6263455 #^8 + 61155 #^12 + 6561 #^16& , 2, 0] ,0},{0,0,0,0,0,0,0,0,Root[729 - 223209 #^4 + 6263455 #^8 + 61155 #^12 + 6561 #^16& , 1, 0] },{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[729 - 223209 #^4 + 6263455 #^8 + 61155 #^12 + 6561 #^16& , 1, 0] ,0,0},{0,0,0,0,0,0,0,0,Root[729 - 223209 #^4 + 6263455 #^8 + 61155 #^12 + 6561 #^16& , 3, 0] },{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[729 - 223209 #^4 + 6263455 #^8 + 61155 #^12 + 6561 #^16& , 2, 0] ,0,0},{0,0,0,0,0,0,0,Root[729 - 223209 #^4 + 6263455 #^8 + 61155 #^12 + 6561 #^16& , 1, 0] ,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[27 - 64352 #^4 + 144 #^8& , 3, 0] ,0,0},{0,0,0,0,0,0,0,Root[60886809 - 4501428012 #^4 + 54920981248 #^8 - 6026112 #^12 + 20736 #^16& , 2, 0] ,0},{0,0,0,0,0,0,0,0,Root[60886809 - 4501428012 #^4 + 54920981248 #^8 - 6026112 #^12 + 20736 #^16& , 4, 0] },{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[19683 - 314624 #^4 + 144 #^8& , 3, 0] ,0,0},{0,0,0,0,0,0,0,Root[59049 - 236430252 #^4 + 11928343552 #^8 + 30013056 #^12 + 20736 #^16& , 4, 0] ,0},{0,0,0,0,0,0,0,0,Root[59049 - 236430252 #^4 + 11928343552 #^8 + 30013056 #^12 + 20736 #^16& , 3, 0] },{0,0,0,0,0,0,0,0,0}};

VEmbedding[\[Eta]->\[Nu]\[CircleTimes]\[Eta],1]={{Root[9 - 789 #^4 + 6319 #^8 + 207 #^12 + 81 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[9 - 789 #^4 + 6319 #^8 + 207 #^12 + 81 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[3 - 2504 #^4 + 729 #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[1 - 15 #^4 + 27 #^8& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[1 - 96 #^4 + 2187 #^8& , 4, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{Root[1 - 15 #^4 + 27 #^8& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[1 - 96 #^4 + 2187 #^8& , 4, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{Root[1 - 739 #^4 + 6832 #^8 + 474 #^12 + 9 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[1 - 739 #^4 + 6832 #^8 + 474 #^12 + 9 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[1 - 8 #^4 + 3 #^8& , 2, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[1 - 15 #^4 + 27 #^8& , 2, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[1 - 96 #^4 + 2187 #^8& , 4, 0] ,0,0,0,0,0,0,0},{0,0,0,Root[9 - 789 #^4 + 6319 #^8 + 207 #^12 + 81 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[9 - 789 #^4 + 6319 #^8 + 207 #^12 + 81 #^16& , 3, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[3 - 2504 #^4 + 729 #^8& , 3, 0] ,0,0,0,0,0,0,0},{0,0,0,Root[1 - 15 #^4 + 27 #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[1 - 96 #^4 + 2187 #^8& , 4, 0] ,0,0,0,0,0,0,0},{0,0,0,Root[1 - 739 #^4 + 6832 #^8 + 474 #^12 + 9 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[1 - 739 #^4 + 6832 #^8 + 474 #^12 + 9 #^16& , 4, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[1 - 8 #^4 + 3 #^8& , 3, 0] ,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[1 - 15 #^4 + 27 #^8& , 2, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[1 - 96 #^4 + 2187 #^8& , 4, 0] ,0,0,0,0},{0,0,0,0,0,0,Root[1 - 15 #^4 + 27 #^8& , 3, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[1 - 96 #^4 + 2187 #^8& , 4, 0] ,0,0,0,0},{0,0,0,0,0,0,Root[9 - 789 #^4 + 6319 #^8 + 207 #^12 + 81 #^16& , 3, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[9 - 789 #^4 + 6319 #^8 + 207 #^12 + 81 #^16& , 1, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[3 - 2504 #^4 + 729 #^8& , 3, 0] ,0,0,0,0},{0,0,0,0,0,0,Root[1 - 739 #^4 + 6832 #^8 + 474 #^12 + 9 #^16& , 4, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[1 - 739 #^4 + 6832 #^8 + 474 #^12 + 9 #^16& , 3, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[1 - 8 #^4 + 3 #^8& , 2, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[1 - 2127 #^4 + 52983 #^8 + 108621 #^12 + 59049 #^16& , 1, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[1 - 2127 #^4 + 52983 #^8 + 108621 #^12 + 59049 #^16& , 3, 0] ,0},{0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 33 #^4 + 243 #^8& , 2, 0] },{0,0,0,0,0,0,0,0,0,Root[1 - 2127 #^4 + 52983 #^8 + 108621 #^12 + 59049 #^16& , 2, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[1 - 2127 #^4 + 52983 #^8 + 108621 #^12 + 59049 #^16& , 4, 0] ,0},{0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 33 #^4 + 243 #^8& , 3, 0] },{0,0,0,0,0,0,0,0,0,Root[1 - 2127 #^4 + 52983 #^8 + 108621 #^12 + 59049 #^16& , 4, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[1 - 2127 #^4 + 52983 #^8 + 108621 #^12 + 59049 #^16& , 3, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 33 #^4 + 243 #^8& , 2, 0] },{0,0,0,0,0,0,0,0,0,Root[1 - 96 #^4 + 432 #^8& , 1, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[1 - 43572 #^4 + 372096 #^8 - 425088 #^12 + 186624 #^16& , 4, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[1 - 43572 #^4 + 372096 #^8 - 425088 #^12 + 186624 #^16& , 3, 0] ,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,Root[3 - 320 #^4 + 144 #^8& , 3, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[9 - 276 #^4 + 640 #^8 - 5760 #^12 + 20736 #^16& , 3, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[9 - 276 #^4 + 640 #^8 - 5760 #^12 + 20736 #^16& , 1, 0] ,0},{0,0,0,0,0,0,0,0,0,0,0,0,0}};

VEmbedding[\[Nu]->\[Nu]\[CircleTimes]\[Eta],1]={{0,Root[9 - 126 #^4 + 316 #^8 + 69 #^12 + 9 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[9 - 207 #^4 + 751 #^8 + 945 #^12 + 729 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0},{Root[81 - 675 #^4 + 1044 #^8 + 42 #^12 + #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[1 - 174 #^4 + 1152 #^8 - 513 #^12 + 81 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[1 - 1395 #^4 + 366831 #^8 + 63909 #^12 + 6561 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0},{Root[9 - 1395 #^4 + 40759 #^8 + 789 #^12 + 9 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[9 - 399 #^4 + 3319 #^8 + 225 #^12 + 9 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[83521 - 1280034 #^4 + 4791483 #^8 + 289170 #^12 + 6561 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0},{Root[81 - 17037 #^4 + 127512 #^8 - 606 #^12 + #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[9 - 85062 #^4 + 397360 #^8 + 3663 #^12 + 9 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[9 - 30 #^4 + 4 #^8 + 9 #^12 + 9 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[9 - 28794 #^4 + 398251 #^8 - 1494 #^12 + 9 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[9 - 1395 #^4 + 40759 #^8 + 789 #^12 + 9 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[9 - 399 #^4 + 3319 #^8 + 225 #^12 + 9 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[83521 - 1280034 #^4 + 4791483 #^8 + 289170 #^12 + 6561 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[9 - 126 #^4 + 316 #^8 + 69 #^12 + 9 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[9 - 207 #^4 + 751 #^8 + 945 #^12 + 729 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[1 - 174 #^4 + 1152 #^8 - 513 #^12 + 81 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[81 - 675 #^4 + 1044 #^8 + 42 #^12 + #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[1 - 1395 #^4 + 366831 #^8 + 63909 #^12 + 6561 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[9 - 30 #^4 + 4 #^8 + 9 #^12 + 9 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[81 - 17037 #^4 + 127512 #^8 - 606 #^12 + #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[9 - 85062 #^4 + 397360 #^8 + 3663 #^12 + 9 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[9 - 28794 #^4 + 398251 #^8 - 1494 #^12 + 9 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,Root[1 - 174 #^4 + 1152 #^8 - 513 #^12 + 81 #^16& , 2, 0] ,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[81 - 675 #^4 + 1044 #^8 + 42 #^12 + #^16& , 1, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[1 - 1395 #^4 + 366831 #^8 + 63909 #^12 + 6561 #^16& , 1, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[9 - 399 #^4 + 3319 #^8 + 225 #^12 + 9 #^16& , 4, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[9 - 1395 #^4 + 40759 #^8 + 789 #^12 + 9 #^16& , 3, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[83521 - 1280034 #^4 + 4791483 #^8 + 289170 #^12 + 6561 #^16& , 2, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[9 - 126 #^4 + 316 #^8 + 69 #^12 + 9 #^16& , 1, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[9 - 207 #^4 + 751 #^8 + 945 #^12 + 729 #^16& , 3, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[9 - 85062 #^4 + 397360 #^8 + 3663 #^12 + 9 #^16& , 2, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,Root[9 - 30 #^4 + 4 #^8 + 9 #^12 + 9 #^16& , 1, 0] ,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[81 - 17037 #^4 + 127512 #^8 - 606 #^12 + #^16& , 3, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[9 - 28794 #^4 + 398251 #^8 - 1494 #^12 + 9 #^16& , 1, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,Root[9 - 399 #^4 + 3319 #^8 + 225 #^12 + 9 #^16& , 4, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 174 #^4 + 1152 #^8 - 513 #^12 + 81 #^16& , 2, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 504 #^4 + 45504 #^8 + 357696 #^12 + 1679616 #^16& , 4, 0] ,Root[9 - 504 #^4 + 5056 #^8 + 4416 #^12 + 2304 #^16& , 4, 0] },{0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 174 #^4 + 1152 #^8 - 513 #^12 + 81 #^16& , 2, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[9 - 399 #^4 + 3319 #^8 + 225 #^12 + 9 #^16& , 4, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 504 #^4 + 45504 #^8 + 357696 #^12 + 1679616 #^16& , 1, 0] ,Root[9 - 504 #^4 + 5056 #^8 + 4416 #^12 + 2304 #^16& , 4, 0] },{0,0,0,0,0,0,0,0,0,0,0,0,Root[9 - 399 #^4 + 3319 #^8 + 225 #^12 + 9 #^16& , 1, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 174 #^4 + 1152 #^8 - 513 #^12 + 81 #^16& , 3, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[256 - 8064 #^4 + 45504 #^8 + 22356 #^12 + 6561 #^16& , 1, 0] ,0},{0,0,0,0,0,0,0,0,0,0,0,0,Root[2518569 - 46768440 #^4 + 209704192 #^8 - 1353024 #^12 + 2304 #^16& , 1, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,Root[9 - 190200 #^4 + 758010304 #^8 + 1721664 #^12 + 2304 #^16& , 1, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[2518569 - 65736156 #^4 + 209436352 #^8 - 109440 #^12 + 2304 #^16& , 1, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[6561 - 11943936 #^4 + 94219776 #^8 - 1966080 #^12 + 65536 #^16& , 4, 0] ,Root[6561 - 3421440 #^4 + 7958016 #^8 - 589824 #^12 + 65536 #^16& , 2, 0] },{0,0,0,0,0,0,0,0,0,0,0,0,Root[6561 - 3252312 #^4 + 57344256 #^8 - 205632 #^12 + 256 #^16& , 1, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,Root[531441 - 6176088 #^4 + 13513536 #^8 + 76608 #^12 + 256 #^16& , 4, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[6561 - 1412316 #^4 + 57328704 #^8 + 157824 #^12 + 256 #^16& , 3, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[6561 - 3421440 #^4 + 7958016 #^8 - 589824 #^12 + 65536 #^16& , 3, 0] ,Root[6561 - 11943936 #^4 + 94219776 #^8 - 1966080 #^12 + 65536 #^16& , 4, 0] }};

VEmbedding[\[Nu]->\[Nu]\[CircleTimes]\[Eta],2]={{0,Root[9 - 1395 #^4 + 40759 #^8 + 789 #^12 + 9 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[81 - 675 #^4 + 1044 #^8 + 42 #^12 + #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[9 - 5454 #^4 + 118216 #^8 - 15741 #^12 + 729 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[1 - 174 #^4 + 1152 #^8 - 513 #^12 + 81 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[1 + 9 #^4 + 36 #^8 - 2430 #^12 + 6561 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0},{Root[9 - 126 #^4 + 316 #^8 + 69 #^12 + 9 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[9 - 399 #^4 + 3319 #^8 + 225 #^12 + 9 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[1 - 27225 #^4 + 360027 #^8 + 94527 #^12 + 6561 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0},{Root[81 - 675 #^4 + 1044 #^8 + 42 #^12 + #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[751689 - 4013310 #^4 + 5271667 #^8 + 11214 #^12 + 9 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[9 - 4359 #^4 + 398116 #^8 + 2466 #^12 + 9 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[9 - 28794 #^4 + 398251 #^8 - 1494 #^12 + 9 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[9 - 126 #^4 + 316 #^8 + 69 #^12 + 9 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[9 - 399 #^4 + 3319 #^8 + 225 #^12 + 9 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[1 - 27225 #^4 + 360027 #^8 + 94527 #^12 + 6561 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[81 - 675 #^4 + 1044 #^8 + 42 #^12 + #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[9 - 1395 #^4 + 40759 #^8 + 789 #^12 + 9 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[9 - 5454 #^4 + 118216 #^8 - 15741 #^12 + 729 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[1 - 174 #^4 + 1152 #^8 - 513 #^12 + 81 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[1 + 9 #^4 + 36 #^8 - 2430 #^12 + 6561 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[9 - 4359 #^4 + 398116 #^8 + 2466 #^12 + 9 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[81 - 675 #^4 + 1044 #^8 + 42 #^12 + #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[751689 - 4013310 #^4 + 5271667 #^8 + 11214 #^12 + 9 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[9 - 28794 #^4 + 398251 #^8 - 1494 #^12 + 9 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,Root[1 - 174 #^4 + 1152 #^8 - 513 #^12 + 81 #^16& , 4, 0] ,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[1 + 9 #^4 + 36 #^8 - 2430 #^12 + 6561 #^16& , 2, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[9 - 399 #^4 + 3319 #^8 + 225 #^12 + 9 #^16& , 3, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[9 - 126 #^4 + 316 #^8 + 69 #^12 + 9 #^16& , 3, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[1 - 27225 #^4 + 360027 #^8 + 94527 #^12 + 6561 #^16& , 4, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[9 - 1395 #^4 + 40759 #^8 + 789 #^12 + 9 #^16& , 4, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,Root[81 - 675 #^4 + 1044 #^8 + 42 #^12 + #^16& , 2, 0] ,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[9 - 5454 #^4 + 118216 #^8 - 15741 #^12 + 729 #^16& , 4, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[751689 - 4013310 #^4 + 5271667 #^8 + 11214 #^12 + 9 #^16& , 1, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,Root[9 - 4359 #^4 + 398116 #^8 + 2466 #^12 + 9 #^16& , 2, 0] ,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[81 - 675 #^4 + 1044 #^8 + 42 #^12 + #^16& , 1, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[9 - 28794 #^4 + 398251 #^8 - 1494 #^12 + 9 #^16& , 3, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,Root[9 - 399 #^4 + 3319 #^8 + 225 #^12 + 9 #^16& , 3, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 174 #^4 + 1152 #^8 - 513 #^12 + 81 #^16& , 4, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[279841 - 15014484 #^4 + 195781680 #^8 - 35194176 #^12 + 1679616 #^16& , 2, 0] ,Root[9 - 12852 #^4 + 653872 #^8 - 65856 #^12 + 2304 #^16& , 3, 0] },{0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 174 #^4 + 1152 #^8 - 513 #^12 + 81 #^16& , 4, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[9 - 399 #^4 + 3319 #^8 + 225 #^12 + 9 #^16& , 3, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[279841 - 21043404 #^4 + 193371120 #^8 - 3001536 #^12 + 1679616 #^16& , 2, 0] ,Root[9 - 5580 #^4 + 652144 #^8 + 50496 #^12 + 2304 #^16& , 1, 0] },{0,0,0,0,0,0,0,0,0,0,0,0,Root[9 - 399 #^4 + 3319 #^8 + 225 #^12 + 9 #^16& , 2, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 174 #^4 + 1152 #^8 - 513 #^12 + 81 #^16& , 1, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 60876 #^4 + 698855616 #^8 + 44634240 #^12 + 1679616 #^16& , 3, 0] ,Root[81 - 2700 #^4 + 16704 #^8 + 2688 #^12 + 256 #^16& , 2, 0] },{0,0,0,0,0,0,0,0,0,0,0,0,Root[9 - 1596 #^4 + 53104 #^8 + 14400 #^12 + 2304 #^16& , 2, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,Root[2304 - 25536 #^4 + 53104 #^8 + 900 #^12 + 9 #^16& , 3, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[9 - 1596 #^4 + 53104 #^8 + 14400 #^12 + 2304 #^16& , 3, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[6561 - 11943936 #^4 + 94219776 #^8 - 1966080 #^12 + 65536 #^16& , 2, 0] ,Root[6561 - 3421440 #^4 + 7958016 #^8 - 589824 #^12 + 65536 #^16& , 1, 0] },{0,0,0,0,0,0,0,0,0,0,0,0,Root[6561 - 129276 #^4 + 477936 #^8 + 14400 #^12 + 256 #^16& , 3, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[6561 - 129276 #^4 + 477936 #^8 + 14400 #^12 + 256 #^16& , 3, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[6561 - 3421440 #^4 + 7958016 #^8 - 589824 #^12 + 65536 #^16& , 4, 0] ,Root[6561 - 11943936 #^4 + 94219776 #^8 - 1966080 #^12 + 65536 #^16& , 2, 0] }};

VEmbedding[1->\[Nu]\[CircleTimes]\[Nu],1]={{Root[3 - 2504 #^4 + 729 #^8& , 3, 0] ,0,0,0},{0,0,0,0},{0,0,0,0},{0,0,0,0},{Root[3 - 2504 #^4 + 729 #^8& , 3, 0] ,0,0,0},{0,0,0,0},{0,0,0,0},{0,0,0,0},{Root[3 - 2504 #^4 + 729 #^8& , 3, 0] ,0,0,0},{0,0,0,0},{0,0,0,0},{0,0,0,0},{Root[3 - 869 #^4 + 9 #^8& , 3, 0] ,0,0,0},{0,0,0,0},{0,0,0,0},{0,0,0,0},{0,0,0,0},{0,0,0,0},{0,Root[3 - 2504 #^4 + 729 #^8& , 3, 0] ,0,0},{0,0,0,0},{0,0,0,0},{0,0,0,0},{0,Root[3 - 2504 #^4 + 729 #^8& , 3, 0] ,0,0},{0,0,0,0},{0,0,0,0},{0,0,0,0},{0,Root[3 - 2504 #^4 + 729 #^8& , 3, 0] ,0,0},{0,0,0,0},{0,0,0,0},{0,0,0,0},{0,Root[3 - 869 #^4 + 9 #^8& , 3, 0] ,0,0},{0,0,0,0},{0,0,0,0},{0,0,0,0},{0,0,0,0},{0,0,0,0},{0,0,Root[3 - 2504 #^4 + 729 #^8& , 3, 0] ,0},{0,0,0,0},{0,0,0,0},{0,0,0,0},{0,0,Root[3 - 2504 #^4 + 729 #^8& , 3, 0] ,0},{0,0,0,0},{0,0,0,0},{0,0,0,0},{0,0,Root[3 - 2504 #^4 + 729 #^8& , 3, 0] ,0},{0,0,0,0},{0,0,0,0},{0,0,0,0},{0,0,Root[3 - 869 #^4 + 9 #^8& , 3, 0] ,0},{0,0,0,0},{0,0,0,0},{0,0,0,0},{0,0,0,0},{0,0,0,0},{0,0,0,Root[3 - 4253 #^4 + 6561 #^8& , 3, 0] },{0,0,0,0},{0,0,0,0},{0,0,0,0},{0,0,0,Root[3 - 4253 #^4 + 6561 #^8& , 3, 0] },{0,0,0,0},{0,0,0,0},{0,0,0,0},{0,0,0,Root[3 - 4253 #^4 + 6561 #^8& , 3, 0] },{0,0,0,0},{0,0,0,0},{0,0,0,0},{0,0,0,Root[3 - 1475 #^4 + 81 #^8& , 3, 0] },{0,0,0,0},{0,0,0,0},{0,0,0,0},{0,0,0,0},{0,0,0,0},{0,0,0,Root[3 - 1475 #^4 + 81 #^8& , 3, 0] }};

VEmbedding[\[Mu]->\[Nu]\[CircleTimes]\[Nu],1]={{Root[2187 - 133505 #^4 + 729 #^8& , 3, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,Root[243 - 133505 #^4 + 6561 #^8& , 2, 0] ,0,0,0,0,0,0,0},{Root[729 - 378810 #^4 + 18028960 #^8 + 926559 #^12 + 531441 #^16& , 1, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,Root[729 - 642789 #^4 + 51813784 #^8 + 13791222 #^12 + 43046721 #^16& , 2, 0] ,0,0,0,0,0,0,0},{Root[729 - 378810 #^4 + 18028960 #^8 + 926559 #^12 + 531441 #^16& , 3, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,Root[729 - 642789 #^4 + 51813784 #^8 + 13791222 #^12 + 43046721 #^16& , 1, 0] ,0,0,0,0,0,0,0},{Root[27 - 16088 #^4 + 9 #^8& , 2, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,Root[432 - 10016 #^4 + 81 #^8& , 3, 0] ,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,Root[729 - 378810 #^4 + 18028960 #^8 + 926559 #^12 + 531441 #^16& , 3, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,Root[729 - 642789 #^4 + 51813784 #^8 + 13791222 #^12 + 43046721 #^16& , 1, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,Root[2187 - 133505 #^4 + 729 #^8& , 3, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,Root[243 - 133505 #^4 + 6561 #^8& , 3, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,Root[729 - 378810 #^4 + 18028960 #^8 + 926559 #^12 + 531441 #^16& , 1, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,Root[729 - 642789 #^4 + 51813784 #^8 + 13791222 #^12 + 43046721 #^16& , 3, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,Root[27 - 16088 #^4 + 9 #^8& , 2, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,Root[27 - 10016 #^4 + 1296 #^8& , 3, 0] ,0,0,0,0,0},{0,0,0,Root[243 - 10016 #^4 + 144 #^8& , 3, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[729 - 378810 #^4 + 18028960 #^8 + 926559 #^12 + 531441 #^16& , 1, 0] ,0,0,0,0},{0,0,0,0,0,Root[729 - 642789 #^4 + 51813784 #^8 + 13791222 #^12 + 43046721 #^16& , 3, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[729 - 378810 #^4 + 18028960 #^8 + 926559 #^12 + 531441 #^16& , 3, 0] ,0,0,0,0},{0,0,0,0,0,Root[729 - 642789 #^4 + 51813784 #^8 + 13791222 #^12 + 43046721 #^16& , 4, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[2187 - 133505 #^4 + 729 #^8& , 3, 0] ,0,0,0,0},{0,0,0,0,0,Root[243 - 133505 #^4 + 6561 #^8& , 2, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[27 - 16088 #^4 + 9 #^8& , 2, 0] ,0,0,0,0},{0,0,0,0,0,Root[27 - 10016 #^4 + 1296 #^8& , 2, 0] ,0,0,0},{0,0,0,0,0,Root[243 - 10016 #^4 + 144 #^8& , 3, 0] ,0,0,0},{0,0,0,0,0,0,Root[243 - 133505 #^4 + 6561 #^8& , 2, 0] ,0,0},{0,0,0,0,0,0,0,Root[729 - 642789 #^4 + 51813784 #^8 + 13791222 #^12 + 43046721 #^16& , 1, 0] ,0},{0,0,0,0,0,0,0,0,Root[729 - 642789 #^4 + 51813784 #^8 + 13791222 #^12 + 43046721 #^16& , 3, 0] },{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[729 - 642789 #^4 + 51813784 #^8 + 13791222 #^12 + 43046721 #^16& , 2, 0] ,0,0},{0,0,0,0,0,0,0,Root[243 - 133505 #^4 + 6561 #^8& , 3, 0] ,0},{0,0,0,0,0,0,0,0,Root[729 - 642789 #^4 + 51813784 #^8 + 13791222 #^12 + 43046721 #^16& , 4, 0] },{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[729 - 642789 #^4 + 51813784 #^8 + 13791222 #^12 + 43046721 #^16& , 1, 0] ,0,0},{0,0,0,0,0,0,0,Root[729 - 642789 #^4 + 51813784 #^8 + 13791222 #^12 + 43046721 #^16& , 3, 0] ,0},{0,0,0,0,0,0,0,0,Root[243 - 133505 #^4 + 6561 #^8& , 2, 0] },{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[432 - 10016 #^4 + 81 #^8& , 3, 0] ,0,0},{0,0,0,0,0,0,0,Root[27 - 10016 #^4 + 1296 #^8& , 3, 0] ,0},{0,0,0,0,0,0,0,0,Root[27 - 10016 #^4 + 1296 #^8& , 2, 0] },{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[243 - 10016 #^4 + 144 #^8& , 3, 0] ,0},{0,0,0,0,0,0,0,0,Root[243 - 10016 #^4 + 144 #^8& , 3, 0] },{0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0}};

VEmbedding[\[Eta]->\[Nu]\[CircleTimes]\[Nu],1]={{0,0,0,0,0,0,0,0,0,0,0,0,0},{Root[9 - 315 #^4 + 844 #^8 + 9234 #^12 + 59049 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[9 - 6795 #^4 + 955231 #^8 + 2779677 #^12 + 4782969 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[9 - 26838 #^4 + 3340864 #^8 - 59659173 #^12 + 387420489 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[1 - 918 #^4 + 86328 #^8 - 3208329 #^12 + 43046721 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[1 + 3033 #^4 + 5450364 #^8 - 320636070 #^12 + 3486784401 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{Root[1 - 207 #^4 + 6759 #^8 + 76545 #^12 + 531441 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[9 - 342 #^4 - 6236 #^8 - 107163 #^12 + 4782969 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[1 - 133065 #^4 + 3636963 #^8 + 285738111 #^12 + 3486784401 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{Root[1 - 297 #^4 + 3816 #^8 - 8262 #^12 + 6561 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[1 - 75 #^4 + 1044 #^8 + 378 #^12 + 81 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[279841 - 25666200 #^4 + 580655232 #^8 - 541816128 #^12 + 136048896 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,Root[9 - 21816 #^4 + 1891456 #^8 - 1007424 #^12 + 186624 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[9 - 342 #^4 - 6236 #^8 - 107163 #^12 + 4782969 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[1 - 207 #^4 + 6759 #^8 + 76545 #^12 + 531441 #^16& , 4, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[1 - 133065 #^4 + 3636963 #^8 + 285738111 #^12 + 3486784401 #^16& , 2, 0] ,0,0,0,0,0,0,0},{0,0,0,Root[9 - 6795 #^4 + 955231 #^8 + 2779677 #^12 + 4782969 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[9 - 315 #^4 + 844 #^8 + 9234 #^12 + 59049 #^16& , 4, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[9 - 26838 #^4 + 3340864 #^8 - 59659173 #^12 + 387420489 #^16& , 3, 0] ,0,0,0,0,0,0,0},{0,0,0,Root[1 - 918 #^4 + 86328 #^8 - 3208329 #^12 + 43046721 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[1 + 3033 #^4 + 5450364 #^8 - 320636070 #^12 + 3486784401 #^16& , 4, 0] ,0,0,0,0,0,0,0},{0,0,0,Root[1 - 75 #^4 + 1044 #^8 + 378 #^12 + 81 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[1 - 297 #^4 + 3816 #^8 - 8262 #^12 + 6561 #^16& , 2, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[1 - 103320 #^4 + 2013079104 #^8 + 681784128 #^12 + 136048896 #^16& , 4, 0] ,0,0,0,0,0,0,0},{0,0,0,0,0,Root[9 - 504 #^4 + 5056 #^8 + 4416 #^12 + 2304 #^16& , 1, 0] ,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[1 - 918 #^4 + 86328 #^8 - 3208329 #^12 + 43046721 #^16& , 3, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[1 + 3033 #^4 + 5450364 #^8 - 320636070 #^12 + 3486784401 #^16& , 4, 0] ,0,0,0,0},{0,0,0,0,0,0,Root[1 - 207 #^4 + 6759 #^8 + 76545 #^12 + 531441 #^16& , 4, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[9 - 342 #^4 - 6236 #^8 - 107163 #^12 + 4782969 #^16& , 4, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[1 - 133065 #^4 + 3636963 #^8 + 285738111 #^12 + 3486784401 #^16& , 3, 0] ,0,0,0,0},{0,0,0,0,0,0,Root[9 - 315 #^4 + 844 #^8 + 9234 #^12 + 59049 #^16& , 4, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[9 - 6795 #^4 + 955231 #^8 + 2779677 #^12 + 4782969 #^16& , 2, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[9 - 26838 #^4 + 3340864 #^8 - 59659173 #^12 + 387420489 #^16& , 2, 0] ,0,0,0,0},{0,0,0,0,0,0,Root[1 - 297 #^4 + 3816 #^8 - 8262 #^12 + 6561 #^16& , 3, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[1 - 75 #^4 + 1044 #^8 + 378 #^12 + 81 #^16& , 1, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[279841 - 35730108 #^4 + 558960192 #^8 - 51788160 #^12 + 136048896 #^16& , 4, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,Root[9 - 9468 #^4 + 1875904 #^8 + 770688 #^12 + 186624 #^16& , 2, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,Root[9 + 441 #^4 - 5801 #^8 - 13482855 #^12 + 387420489 #^16& , 3, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[1 - 6795 #^4 + 8597079 #^8 + 225153837 #^12 + 3486784401 #^16& , 4, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[83521 - 5538258 #^4 + 62883387 #^8 + 848534130 #^12 + 3486784401 #^16& , 3, 0] ,0},{0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 45072 #^4 + 9482814 #^8 - 155889360 #^12 + 3486784401 #^16& , 4, 0] },{0,0,0,0,0,0,0,0,0,Root[83521 - 5538258 #^4 + 62883387 #^8 + 848534130 #^12 + 3486784401 #^16& , 3, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[9 + 441 #^4 - 5801 #^8 - 13482855 #^12 + 387420489 #^16& , 3, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[1 - 6795 #^4 + 8597079 #^8 + 225153837 #^12 + 3486784401 #^16& , 1, 0] ,0},{0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 45072 #^4 + 9482814 #^8 - 155889360 #^12 + 3486784401 #^16& , 4, 0] },{0,0,0,0,0,0,0,0,0,Root[1 - 6795 #^4 + 8597079 #^8 + 225153837 #^12 + 3486784401 #^16& , 1, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[83521 - 5538258 #^4 + 62883387 #^8 + 848534130 #^12 + 3486784401 #^16& , 3, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[9 + 441 #^4 - 5801 #^8 - 13482855 #^12 + 387420489 #^16& , 2, 0] ,0},{0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 45072 #^4 + 9482814 #^8 - 155889360 #^12 + 3486784401 #^16& , 4, 0] },{0,0,0,0,0,0,0,0,0,Root[1 - 828 #^4 + 108144 #^8 + 4898880 #^12 + 136048896 #^16& , 4, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[1 - 828 #^4 + 108144 #^8 + 4898880 #^12 + 136048896 #^16& , 4, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[256 - 13248 #^4 + 108144 #^8 + 306180 #^12 + 531441 #^16& , 4, 0] ,0},{0,0,0,0,0,0,0,0,0,0,0,0,Root[729 - 6490368 #^4 + 269733376 #^8 - 875888640 #^12 + 3869835264 #^16& , 1, 0] },{0,0,0,0,0,0,0,0,0,0,0,0,Root[9 - 23040 #^4 + 503296 #^8 - 7077888 #^12 + 47775744 #^16& , 2, 0] },{0,0,0,0,0,0,0,0,0,Root[9 - 828 #^4 + 12016 #^8 + 60480 #^12 + 186624 #^16& , 4, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[9 - 828 #^4 + 12016 #^8 + 60480 #^12 + 186624 #^16& , 1, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,Root[9 - 23040 #^4 + 503296 #^8 - 7077888 #^12 + 47775744 #^16& , 3, 0] },{0,0,0,0,0,0,0,0,0,0,0,0,Root[729 - 6490368 #^4 + 269733376 #^8 - 875888640 #^12 + 3869835264 #^16& , 1, 0] }};

VEmbedding[\[Eta]->\[Nu]\[CircleTimes]\[Nu],2]={{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[9 - 342 #^4 - 6236 #^8 - 107163 #^12 + 4782969 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[9 + 441 #^4 - 5801 #^8 - 13482855 #^12 + 387420489 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{Root[9 - 315 #^4 + 844 #^8 + 9234 #^12 + 59049 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[1 - 918 #^4 + 86328 #^8 - 3208329 #^12 + 43046721 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[1 - 6795 #^4 + 8597079 #^8 + 225153837 #^12 + 3486784401 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{Root[1 - 207 #^4 + 6759 #^8 + 76545 #^12 + 531441 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[9 - 6795 #^4 + 955231 #^8 + 2779677 #^12 + 4782969 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[83521 - 5538258 #^4 + 62883387 #^8 + 848534130 #^12 + 3486784401 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{Root[1 - 297 #^4 + 3816 #^8 - 8262 #^12 + 6561 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[1 - 75 #^4 + 1044 #^8 + 378 #^12 + 81 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[1 - 828 #^4 + 108144 #^8 + 4898880 #^12 + 136048896 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,Root[9 - 828 #^4 + 12016 #^8 + 60480 #^12 + 186624 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[9 - 6795 #^4 + 955231 #^8 + 2779677 #^12 + 4782969 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[1 - 207 #^4 + 6759 #^8 + 76545 #^12 + 531441 #^16& , 3, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[83521 - 5538258 #^4 + 62883387 #^8 + 848534130 #^12 + 3486784401 #^16& , 1, 0] ,0,0,0,0,0,0,0},{0,0,0,Root[9 - 342 #^4 - 6236 #^8 - 107163 #^12 + 4782969 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[9 + 441 #^4 - 5801 #^8 - 13482855 #^12 + 387420489 #^16& , 1, 0] ,0,0,0,0,0,0,0},{0,0,0,Root[1 - 918 #^4 + 86328 #^8 - 3208329 #^12 + 43046721 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[9 - 315 #^4 + 844 #^8 + 9234 #^12 + 59049 #^16& , 3, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[1 - 6795 #^4 + 8597079 #^8 + 225153837 #^12 + 3486784401 #^16& , 3, 0] ,0,0,0,0,0,0,0},{0,0,0,Root[1 - 75 #^4 + 1044 #^8 + 378 #^12 + 81 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[1 - 297 #^4 + 3816 #^8 - 8262 #^12 + 6561 #^16& , 4, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[256 - 13248 #^4 + 108144 #^8 + 306180 #^12 + 531441 #^16& , 2, 0] ,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[9 - 315 #^4 + 844 #^8 + 9234 #^12 + 59049 #^16& , 3, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[1 - 918 #^4 + 86328 #^8 - 3208329 #^12 + 43046721 #^16& , 1, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[1 - 6795 #^4 + 8597079 #^8 + 225153837 #^12 + 3486784401 #^16& , 3, 0] ,0,0,0,0},{0,0,0,0,0,0,Root[1 - 207 #^4 + 6759 #^8 + 76545 #^12 + 531441 #^16& , 3, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[9 - 6795 #^4 + 955231 #^8 + 2779677 #^12 + 4782969 #^16& , 1, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[83521 - 5538258 #^4 + 62883387 #^8 + 848534130 #^12 + 3486784401 #^16& , 4, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[9 - 342 #^4 - 6236 #^8 - 107163 #^12 + 4782969 #^16& , 2, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[9 + 441 #^4 - 5801 #^8 - 13482855 #^12 + 387420489 #^16& , 4, 0] ,0,0,0,0},{0,0,0,0,0,0,Root[1 - 297 #^4 + 3816 #^8 - 8262 #^12 + 6561 #^16& , 1, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[1 - 75 #^4 + 1044 #^8 + 378 #^12 + 81 #^16& , 2, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[1 - 828 #^4 + 108144 #^8 + 4898880 #^12 + 136048896 #^16& , 2, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,Root[9 - 828 #^4 + 12016 #^8 + 60480 #^12 + 186624 #^16& , 2, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,Root[9 - 26838 #^4 + 3340864 #^8 - 59659173 #^12 + 387420489 #^16& , 4, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[1 + 3033 #^4 + 5450364 #^8 - 320636070 #^12 + 3486784401 #^16& , 3, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[1 - 133065 #^4 + 3636963 #^8 + 285738111 #^12 + 3486784401 #^16& , 1, 0] ,0},{0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 45072 #^4 + 9482814 #^8 - 155889360 #^12 + 3486784401 #^16& , 2, 0] },{0,0,0,0,0,0,0,0,0,Root[1 - 133065 #^4 + 3636963 #^8 + 285738111 #^12 + 3486784401 #^16& , 1, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[9 - 26838 #^4 + 3340864 #^8 - 59659173 #^12 + 387420489 #^16& , 4, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[1 + 3033 #^4 + 5450364 #^8 - 320636070 #^12 + 3486784401 #^16& , 2, 0] ,0},{0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 45072 #^4 + 9482814 #^8 - 155889360 #^12 + 3486784401 #^16& , 2, 0] },{0,0,0,0,0,0,0,0,0,Root[1 + 3033 #^4 + 5450364 #^8 - 320636070 #^12 + 3486784401 #^16& , 2, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[1 - 133065 #^4 + 3636963 #^8 + 285738111 #^12 + 3486784401 #^16& , 1, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[9 - 26838 #^4 + 3340864 #^8 - 59659173 #^12 + 387420489 #^16& , 1, 0] ,0},{0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 45072 #^4 + 9482814 #^8 - 155889360 #^12 + 3486784401 #^16& , 2, 0] },{0,0,0,0,0,0,0,0,0,Root[279841 - 25666200 #^4 + 580655232 #^8 - 541816128 #^12 + 136048896 #^16& , 2, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[279841 - 35730108 #^4 + 558960192 #^8 - 51788160 #^12 + 136048896 #^16& , 3, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[1 - 103320 #^4 + 2013079104 #^8 + 681784128 #^12 + 136048896 #^16& , 2, 0] ,0},{0,0,0,0,0,0,0,0,0,0,0,0,Root[729 - 6490368 #^4 + 269733376 #^8 - 875888640 #^12 + 3869835264 #^16& , 3, 0] },{0,0,0,0,0,0,0,0,0,0,0,0,Root[9 - 23040 #^4 + 503296 #^8 - 7077888 #^12 + 47775744 #^16& , 1, 0] },{0,0,0,0,0,0,0,0,0,Root[9 - 21816 #^4 + 1891456 #^8 - 1007424 #^12 + 186624 #^16& , 3, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[9 - 9468 #^4 + 1875904 #^8 + 770688 #^12 + 186624 #^16& , 4, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[9 - 504 #^4 + 5056 #^8 + 4416 #^12 + 2304 #^16& , 3, 0] ,0},{0,0,0,0,0,0,0,0,0,0,0,0,Root[9 - 23040 #^4 + 503296 #^8 - 7077888 #^12 + 47775744 #^16& , 4, 0] },{0,0,0,0,0,0,0,0,0,0,0,0,Root[729 - 6490368 #^4 + 269733376 #^8 - 875888640 #^12 + 3869835264 #^16& , 3, 0] }};

VEmbedding[\[Nu]->\[Nu]\[CircleTimes]\[Nu],1]={{Root[3 - 47 #^4 + #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[9 - 6078 #^4 + 15568 #^8 + 257337 #^12 + 531441 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[9 - 6078 #^4 + 15568 #^8 + 257337 #^12 + 531441 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[3 - 46343 #^4 + 6561 #^8& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0},{Root[9 - 6078 #^4 + 15568 #^8 + 257337 #^12 + 531441 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[9 - 6078 #^4 + 15568 #^8 + 257337 #^12 + 531441 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[27 - 929 #^4 + 6561 #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0},{Root[9 - 6078 #^4 + 15568 #^8 + 257337 #^12 + 531441 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[9 - 6078 #^4 + 15568 #^8 + 257337 #^12 + 531441 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[27 - 929 #^4 + 6561 #^8& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0},{Root[3 - 16088 #^4 + 81 #^8& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[27 - 239 #^4 + 81 #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[27 - 239 #^4 + 81 #^8& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[27 - 10016 #^4 + 1296 #^8& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[3 - 128 #^4 + 1296 #^8& , 1, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[9 - 6078 #^4 + 15568 #^8 + 257337 #^12 + 531441 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[9 - 6078 #^4 + 15568 #^8 + 257337 #^12 + 531441 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[27 - 929 #^4 + 6561 #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[9 - 6078 #^4 + 15568 #^8 + 257337 #^12 + 531441 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[3 - 47 #^4 + #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[9 - 6078 #^4 + 15568 #^8 + 257337 #^12 + 531441 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[3 - 46343 #^4 + 6561 #^8& , 2, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[9 - 6078 #^4 + 15568 #^8 + 257337 #^12 + 531441 #^16& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[9 - 6078 #^4 + 15568 #^8 + 257337 #^12 + 531441 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[27 - 929 #^4 + 6561 #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[27 - 239 #^4 + 81 #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[3 - 16088 #^4 + 81 #^8& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[27 - 239 #^4 + 81 #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[729 - 81540 #^4 + 808960 #^8 + 196992 #^12 + 1679616 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[9 - 1369092 #^4 + 35296000 #^8 - 12617856 #^12 + 1679616 #^16& , 4, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[9 - 6078 #^4 + 15568 #^8 + 257337 #^12 + 531441 #^16& , 1, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[9 - 6078 #^4 + 15568 #^8 + 257337 #^12 + 531441 #^16& , 3, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[27 - 929 #^4 + 6561 #^8& , 2, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,Root[9 - 6078 #^4 + 15568 #^8 + 257337 #^12 + 531441 #^16& , 3, 0] ,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[9 - 6078 #^4 + 15568 #^8 + 257337 #^12 + 531441 #^16& , 1, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[27 - 929 #^4 + 6561 #^8& , 3, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[9 - 6078 #^4 + 15568 #^8 + 257337 #^12 + 531441 #^16& , 3, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,Root[9 - 6078 #^4 + 15568 #^8 + 257337 #^12 + 531441 #^16& , 1, 0] ,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[3 - 47 #^4 + #^8& , 3, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[3 - 46343 #^4 + 6561 #^8& , 2, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[27 - 239 #^4 + 81 #^8& , 2, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,Root[27 - 239 #^4 + 81 #^8& , 3, 0] ,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[3 - 16088 #^4 + 81 #^8& , 2, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[729 - 81540 #^4 + 808960 #^8 + 196992 #^12 + 1679616 #^16& , 4, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[9 - 1369092 #^4 + 35296000 #^8 - 12617856 #^12 + 1679616 #^16& , 3, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,Root[3 - 46343 #^4 + 6561 #^8& , 2, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,Root[27 - 929 #^4 + 6561 #^8& , 3, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[27 - 929 #^4 + 6561 #^8& , 2, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[27 - 28940 #^4 + 104976 #^8& , 2, 0] ,Root[3 - 2348 #^4 + 104976 #^8& , 1, 0] },{0,0,0,0,0,0,0,0,0,0,0,0,Root[27 - 929 #^4 + 6561 #^8& , 3, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,Root[3 - 46343 #^4 + 6561 #^8& , 2, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[27 - 929 #^4 + 6561 #^8& , 3, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[729 - 227016 #^4 + 5305600 #^8 - 287634240 #^12 + 11019960576 #^16& , 2, 0] ,Root[9 - 3943848 #^4 + 328774144 #^8 - 3079156032 #^12 + 11019960576 #^16& , 4, 0] },{0,0,0,0,0,0,0,0,0,0,0,0,Root[27 - 929 #^4 + 6561 #^8& , 2, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,Root[27 - 929 #^4 + 6561 #^8& , 3, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[3 - 46343 #^4 + 6561 #^8& , 2, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[729 - 227016 #^4 + 5305600 #^8 - 287634240 #^12 + 11019960576 #^16& , 4, 0] ,Root[9 - 3943848 #^4 + 328774144 #^8 - 3079156032 #^12 + 11019960576 #^16& , 3, 0] },{0,0,0,0,0,0,0,0,0,0,0,0,Root[27 - 10016 #^4 + 1296 #^8& , 2, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,Root[729 - 81540 #^4 + 808960 #^8 + 196992 #^12 + 1679616 #^16& , 2, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[729 - 81540 #^4 + 808960 #^8 + 196992 #^12 + 1679616 #^16& , 4, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[3 - 128 #^4 + 1296 #^8& , 1, 0] },{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[3 - 128 #^4 + 1296 #^8& , 1, 0] ,0},{0,0,0,0,0,0,0,0,0,0,0,0,Root[3 - 128 #^4 + 1296 #^8& , 1, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,Root[9 - 1369092 #^4 + 35296000 #^8 - 12617856 #^12 + 1679616 #^16& , 4, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[9 - 1369092 #^4 + 35296000 #^8 - 12617856 #^12 + 1679616 #^16& , 3, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[3 - 128 #^4 + 1296 #^8& , 1, 0] ,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[3 - 128 #^4 + 1296 #^8& , 4, 0] }};

VEmbedding[\[Nu]->\[Nu]\[CircleTimes]\[Nu],2]={{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[9 - 2265 #^4 + 50560 #^8 + 27702 #^12 + 531441 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[9 - 2265 #^4 + 50560 #^8 + 27702 #^12 + 531441 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[3 - 587 #^4 + 6561 #^8& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0},{Root[9 - 2265 #^4 + 50560 #^8 + 27702 #^12 + 531441 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[9 - 2265 #^4 + 50560 #^8 + 27702 #^12 + 531441 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[1 - 8 #^4 + 3 #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[1 - 7512 #^4 + 19683 #^8& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0},{Root[9 - 2265 #^4 + 50560 #^8 + 27702 #^12 + 531441 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[1 - 8 #^4 + 3 #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[9 - 2265 #^4 + 50560 #^8 + 27702 #^12 + 531441 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[1 - 7512 #^4 + 19683 #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0},{Root[3 - 32 #^4 + 81 #^8& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,Root[1 - 2607 #^4 + 243 #^8& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,Root[1 - 2607 #^4 + 243 #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[16 - 960 #^4 + 243 #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,Root[48 - 548 #^4 + 81 #^8& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[9 - 2265 #^4 + 50560 #^8 + 27702 #^12 + 531441 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[9 - 2265 #^4 + 50560 #^8 + 27702 #^12 + 531441 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[1 - 8 #^4 + 3 #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[1 - 7512 #^4 + 19683 #^8& , 2, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[9 - 2265 #^4 + 50560 #^8 + 27702 #^12 + 531441 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[9 - 2265 #^4 + 50560 #^8 + 27702 #^12 + 531441 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[3 - 587 #^4 + 6561 #^8& , 4, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[1 - 8 #^4 + 3 #^8& , 3, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[9 - 2265 #^4 + 50560 #^8 + 27702 #^12 + 531441 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[9 - 2265 #^4 + 50560 #^8 + 27702 #^12 + 531441 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[1 - 7512 #^4 + 19683 #^8& , 2, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,Root[1 - 2607 #^4 + 243 #^8& , 2, 0] ,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,Root[3 - 32 #^4 + 81 #^8& , 4, 0] ,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,Root[1 - 2607 #^4 + 243 #^8& , 2, 0] ,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[707281 - 99992712 #^4 + 520339824 #^8 + 50481792 #^12 + 15116544 #^16& , 1, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,Root[9 - 4059528 #^4 + 33573616 #^8 + 10336896 #^12 + 1679616 #^16& , 2, 0] ,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[9 - 2265 #^4 + 50560 #^8 + 27702 #^12 + 531441 #^16& , 2, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,Root[1 - 8 #^4 + 3 #^8& , 3, 0] ,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[9 - 2265 #^4 + 50560 #^8 + 27702 #^12 + 531441 #^16& , 1, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[1 - 7512 #^4 + 19683 #^8& , 3, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[1 - 8 #^4 + 3 #^8& , 3, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,Root[9 - 2265 #^4 + 50560 #^8 + 27702 #^12 + 531441 #^16& , 1, 0] ,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[9 - 2265 #^4 + 50560 #^8 + 27702 #^12 + 531441 #^16& , 2, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[1 - 7512 #^4 + 19683 #^8& , 2, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[9 - 2265 #^4 + 50560 #^8 + 27702 #^12 + 531441 #^16& , 1, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,Root[9 - 2265 #^4 + 50560 #^8 + 27702 #^12 + 531441 #^16& , 2, 0] ,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[3 - 587 #^4 + 6561 #^8& , 4, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,Root[1 - 2607 #^4 + 243 #^8& , 3, 0] ,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,Root[1 - 2607 #^4 + 243 #^8& , 2, 0] ,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,Root[3 - 32 #^4 + 81 #^8& , 4, 0] ,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[707281 - 99992712 #^4 + 520339824 #^8 + 50481792 #^12 + 15116544 #^16& , 3, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,Root[9 - 4059528 #^4 + 33573616 #^8 + 10336896 #^12 + 1679616 #^16& , 4, 0] ,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,Root[3 - 587 #^4 + 6561 #^8& , 4, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 7512 #^4 + 19683 #^8& , 2, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 7512 #^4 + 19683 #^8& , 3, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[16 - 2868 #^4 + 19683 #^8& , 3, 0] ,Root[48 - 1760 #^4 + 6561 #^8& , 2, 0] },{0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 7512 #^4 + 19683 #^8& , 2, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,Root[3 - 587 #^4 + 6561 #^8& , 4, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 7512 #^4 + 19683 #^8& , 2, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[707281 - 286241016 #^4 + 3601847664 #^8 + 5948360064 #^12 + 99179645184 #^16& , 1, 0] ,Root[9 - 11693688 #^4 + 189261040 #^8 + 2011340160 #^12 + 11019960576 #^16& , 2, 0] },{0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 7512 #^4 + 19683 #^8& , 3, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,Root[1 - 7512 #^4 + 19683 #^8& , 2, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[3 - 587 #^4 + 6561 #^8& , 4, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[707281 - 286241016 #^4 + 3601847664 #^8 + 5948360064 #^12 + 99179645184 #^16& , 3, 0] ,Root[9 - 11693688 #^4 + 189261040 #^8 + 2011340160 #^12 + 11019960576 #^16& , 4, 0] },{0,0,0,0,0,0,0,0,0,0,0,0,Root[16 - 960 #^4 + 243 #^8& , 3, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,Root[707281 - 99992712 #^4 + 520339824 #^8 + 50481792 #^12 + 15116544 #^16& , 1, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[707281 - 99992712 #^4 + 520339824 #^8 + 50481792 #^12 + 15116544 #^16& , 3, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[2187 - 143424 #^4 + 4096 #^8& , 2, 0] ,Root[19683 - 8544320 #^4 + 331776 #^8& , 3, 0] },{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[19683 - 8544320 #^4 + 331776 #^8& , 3, 0] ,Root[2187 - 143424 #^4 + 4096 #^8& , 3, 0] },{0,0,0,0,0,0,0,0,0,0,0,0,Root[48 - 548 #^4 + 81 #^8& , 2, 0] ,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,Root[9 - 4059528 #^4 + 33573616 #^8 + 10336896 #^12 + 1679616 #^16& , 2, 0] ,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[9 - 4059528 #^4 + 33573616 #^8 + 10336896 #^12 + 1679616 #^16& , 4, 0] ,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[19683 - 8544320 #^4 + 331776 #^8& , 3, 0] ,Root[2187 - 143424 #^4 + 4096 #^8& , 3, 0] },{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Root[2187 - 143424 #^4 + 4096 #^8& , 3, 0] ,Root[19683 - 8544320 #^4 + 331776 #^8& , 2, 0] }};


==> anc/Haagerup/TubeDataH3M32.m <==
(* ::Package:: *)

(* ::Subsubsection::Closed:: *)
(*General data*)


reps={0,1,2,3,4,5};
dimVS[0|1|2]:=2;dimVS[3|4|5]:=5;(*Vector space dimensions*)

repNames=<|0->1,1->\[Alpha],2->\[Alpha]^2,3->\[Rho],4->\[Alpha] \[Rho],5->\[Alpha]^2 \[Rho]|>;


(* ::Subsubsection::Closed:: *)
(*Representations*)


e[0][0,0]:=1/3 (tub[0,0][0,0][1,0,1]+tub[0,0][0,0][1,1,1]+tub[0,0][0,0][1,2,1])
e[0][1,0]:=1/3 Sqrt[2/(3+Sqrt[13])] (tub[0,0][1,1][1,3,1]+tub[0,0][1,1][1,4,1]+tub[0,0][1,1][1,5,1])

e[1][0,0]:=1/3 tub[0,0][0,0][1,0,1]+1/3 E^((2 I \[Pi])/3) tub[0,0][0,0][1,1,1]-1/3 E^((I \[Pi])/3) tub[0,0][0,0][1,2,1]
e[1][1,0]:=1/3 Root[-1 + 3 #^2 + #^4& , 2, 0] (tub[0,0][1,1][1,3,1]-(-1)^(1/3) tub[0,0][1,1][1,4,1]+(-1)^(2/3) tub[0,0][1,1][1,5,1])

e[2][0,0]:=1/3 tub[0,0][0,0][1,0,1]+1/3 E^(-((2 I \[Pi])/3)) tub[0,0][0,0][1,1,1]+1/3 I E^((I \[Pi])/6) tub[0,0][0,0][1,2,1]
e[2][1,0]:=1/3 Root[-1 + 3 #^2 + #^4& , 2, 0] (tub[0,0][1,1][1,3,1]+(-1)^(2/3) tub[0,0][1,1][1,4,1]-(-1)^(1/3) tub[0,0][1,1][1,5,1])

e[3][0,0]:=1/3 tub[0,1][0,1][1,0,1]+1/3 tub[0,1][0,1][1,1,1]+1/3 tub[0,1][0,1][1,2,1]
e[3][1,0]:=1/3 tub[0,1][1,0][1,3,1]+1/3 tub[0,1][1,0][1,4,1]+1/3 tub[0,1][1,0][1,5,1]
e[3][2,0]:=Root[-1 + 3 #^4 + #^8& , 2, 0] (1/3 tub[0,1][1,1][1,3,1]+1/3 tub[0,1][1,1][1,4,2]+1/3 tub[0,1][1,1][1,5,1])
e[3][3,0]:=Root[-1 + 3 #^4 + #^8& , 2, 0] (1/3 tub[0,1][1,1][1,3,2]+1/3 tub[0,1][1,1][1,4,3]+1/3 tub[0,1][1,1][1,5,2])
e[3][4,0]:=Root[-1 + 3 #^4 + #^8& , 2, 0] (1/3 tub[0,1][1,1][1,3,3]+1/3 tub[0,1][1,1][1,4,1]+1/3 tub[0,1][1,1][1,5,3])

e[4][0,0]:=1/3 (tub[0,1][0,1][1,0,1]+(-1)^(2/3) tub[0,1][0,1][1,1,1]-(-1)^(1/3) tub[0,1][0,1][1,2,1])
e[4][1,0]:=1/3 (tub[0,1][1,0][1,3,1]-(-1)^(1/3) tub[0,1][1,0][1,4,1]+(-1)^(2/3) tub[0,1][1,0][1,5,1])
e[4][2,0]:=1/3 (2/(3+Sqrt[13]))^(1/4) (tub[0,1][1,1][1,3,1]-(-1)^(1/3) tub[0,1][1,1][1,4,2]+(-1)^(2/3) tub[0,1][1,1][1,5,1])
e[4][3,0]:=1/3 (2/(3+Sqrt[13]))^(1/4) (tub[0,1][1,1][1,3,2]-(-1)^(1/3) tub[0,1][1,1][1,4,3]+(-1)^(2/3) tub[0,1][1,1][1,5,2])
e[4][4,0]:=1/3 (2/(3+Sqrt[13]))^(1/4) (tub[0,1][1,1][1,3,3]-(-1)^(1/3) tub[0,1][1,1][1,4,1]+(-1)^(2/3) tub[0,1][1,1][1,5,3])

e[5][0,0]:=1/3 (tub[0,1][0,1][1,0,1]-(-1)^(1/3) tub[0,1][0,1][1,1,1]+(-1)^(2/3) tub[0,1][0,1][1,2,1])
e[5][1,0]:=1/3 (tub[0,1][1,0][1,3,1]+(-1)^(2/3) tub[0,1][1,0][1,4,1]-(-1)^(1/3) tub[0,1][1,0][1,5,1])
e[5][2,0]:=1/3 (2/(3+Sqrt[13]))^(1/4) (tub[0,1][1,1][1,3,1]+(-1)^(2/3) tub[0,1][1,1][1,4,2]-(-1)^(1/3) tub[0,1][1,1][1,5,1])
e[5][3,0]:=1/3 (2/(3+Sqrt[13]))^(1/4) (tub[0,1][1,1][1,3,2]+(-1)^(2/3) tub[0,1][1,1][1,4,3]-(-1)^(1/3) tub[0,1][1,1][1,5,2])
e[5][4,0]:=1/3 (2/(3+Sqrt[13]))^(1/4) (tub[0,1][1,1][1,3,3]+(-1)^(2/3) tub[0,1][1,1][1,4,1]-(-1)^(1/3) tub[0,1][1,1][1,5,3])


(* ::Subsubsection::Closed:: *)
(*Embedding maps*)


VEmbedding[0 -> 0 \[CircleTimes] 0, 1]={{Root[-3 + #1^4 & , 2, 0], 0}, 
 {0, Root[9 - 33*#1^4 + #1^8 & , 4, 0]}};
VEmbedding[0 -> 1 \[CircleTimes] 2, 1]={{Root[-3 + #1^4 & , 2, 0], 0}, 
 {0, Root[9 - 33*#1^4 + #1^8 & , 4, 0]}};
VEmbedding[0 -> 2 \[CircleTimes] 1, 1]={{Root[-3 + #1^4 & , 2, 0], 0}, 
 {0, Root[9 - 33*#1^4 + #1^8 & , 4, 0]}};
VEmbedding[0 -> 3 \[CircleTimes] 3, 1]={
 {Root[9 - 33*#1^4 + #1^8 & , 3, 0], 0}, {0, 0}, {0, 0}, {0, 0}, 
 {0, Root[9 - 42477*#1^4 + #1^8 & , 3, 0]}, {0, 0}, 
 {0, Root[9 - 357*#1^4 + #1^8 & , 3, 0]}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
 {0, Root[9 - 357*#1^4 + #1^8 & , 3, 0]}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
 {0, Root[9 - 357*#1^4 + #1^8 & , 3, 0]}};
VEmbedding[0 -> 4 \[CircleTimes] 4, 1]={
 {Root[9 - 33*#1^4 + #1^8 & , 3, 0], 0}, {0, 0}, {0, 0}, {0, 0}, 
 {0, Root[9 - 42477*#1^4 + #1^8 & , 3, 0]}, {0, 0}, 
 {0, Root[9 - 357*#1^4 + #1^8 & , 3, 0]}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
 {0, Root[81 + 3213*#1^4 + 127440*#1^8 + 357*#1^12 + #1^16 & , 7, 0]}, 
 {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
 {0, Root[81 + 3213*#1^4 + 127440*#1^8 + 357*#1^12 + #1^16 & , 8, 0]}};
VEmbedding[0 -> 5 \[CircleTimes] 5, 1]={
 {Root[9 - 33*#1^4 + #1^8 & , 3, 0], 0}, {0, 0}, {0, 0}, {0, 0}, 
 {0, Root[9 - 42477*#1^4 + #1^8 & , 3, 0]}, {0, 0}, 
 {0, Root[9 - 357*#1^4 + #1^8 & , 3, 0]}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
 {0, Root[81 + 3213*#1^4 + 127440*#1^8 + 357*#1^12 + #1^16 & , 8, 0]}, 
 {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
 {0, Root[81 + 3213*#1^4 + 127440*#1^8 + 357*#1^12 + #1^16 & , 7, 0]}};
VEmbedding[1 -> 0 \[CircleTimes] 1, 1]={{Root[-3 + #1^4 & , 2, 0], 0}, 
 {0, Root[9 - 33*#1^4 + #1^8 & , 4, 0]}};
VEmbedding[1 -> 1 \[CircleTimes] 0, 1]={{Root[-3 + #1^4 & , 2, 0], 0}, 
 {0, Root[9 - 33*#1^4 + #1^8 & , 4, 0]}};
VEmbedding[1 -> 2 \[CircleTimes] 2, 1]={{Root[-3 + #1^4 & , 2, 0], 0}, 
 {0, Root[9 - 33*#1^4 + #1^8 & , 4, 0]}};
VEmbedding[1 -> 3 \[CircleTimes] 5, 1]={
 {Root[9 - 33*#1^4 + #1^8 & , 3, 0], 0}, {0, 0}, {0, 0}, {0, 0}, 
 {0, Root[9 - 42477*#1^4 + #1^8 & , 3, 0]}, {0, 0}, 
 {0, Root[9 - 357*#1^4 + #1^8 & , 3, 0]}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
 {0, Root[81 + 3213*#1^4 + 127440*#1^8 + 357*#1^12 + #1^16 & , 8, 0]}, 
 {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
 {0, Root[81 + 3213*#1^4 + 127440*#1^8 + 357*#1^12 + #1^16 & , 7, 0]}};
VEmbedding[1 -> 4 \[CircleTimes] 3, 1]={
 {Root[9 - 33*#1^4 + #1^8 & , 3, 0], 0}, {0, 0}, {0, 0}, {0, 0}, 
 {0, Root[9 - 42477*#1^4 + #1^8 & , 3, 0]}, {0, 0}, 
 {0, Root[9 - 357*#1^4 + #1^8 & , 3, 0]}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
 {0, Root[9 - 357*#1^4 + #1^8 & , 3, 0]}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
 {0, Root[9 - 357*#1^4 + #1^8 & , 3, 0]}};
VEmbedding[1 -> 5 \[CircleTimes] 4, 1]={
 {Root[9 - 33*#1^4 + #1^8 & , 3, 0], 0}, {0, 0}, {0, 0}, {0, 0}, 
 {0, Root[9 - 42477*#1^4 + #1^8 & , 3, 0]}, {0, 0}, 
 {0, Root[9 - 357*#1^4 + #1^8 & , 3, 0]}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
 {0, Root[81 + 3213*#1^4 + 127440*#1^8 + 357*#1^12 + #1^16 & , 7, 0]}, 
 {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
 {0, Root[81 + 3213*#1^4 + 127440*#1^8 + 357*#1^12 + #1^16 & , 8, 0]}};
VEmbedding[2 -> 0 \[CircleTimes] 2, 1]={{Root[-3 + #1^4 & , 2, 0], 0}, 
 {0, Root[9 - 33*#1^4 + #1^8 & , 4, 0]}};
VEmbedding[2 -> 1 \[CircleTimes] 1, 1]={{Root[-3 + #1^4 & , 2, 0], 0}, 
 {0, Root[9 - 33*#1^4 + #1^8 & , 4, 0]}};
VEmbedding[2 -> 2 \[CircleTimes] 0, 1]={{Root[-3 + #1^4 & , 2, 0], 0}, 
 {0, Root[9 - 33*#1^4 + #1^8 & , 4, 0]}};
VEmbedding[2 -> 3 \[CircleTimes] 4, 1]={
 {Root[9 - 33*#1^4 + #1^8 & , 3, 0], 0}, {0, 0}, {0, 0}, {0, 0}, 
 {0, Root[9 - 42477*#1^4 + #1^8 & , 3, 0]}, {0, 0}, 
 {0, Root[9 - 357*#1^4 + #1^8 & , 3, 0]}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
 {0, Root[81 + 3213*#1^4 + 127440*#1^8 + 357*#1^12 + #1^16 & , 7, 0]}, 
 {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
 {0, Root[81 + 3213*#1^4 + 127440*#1^8 + 357*#1^12 + #1^16 & , 8, 0]}};
VEmbedding[2 -> 4 \[CircleTimes] 5, 1]={
 {Root[9 - 33*#1^4 + #1^8 & , 3, 0], 0}, {0, 0}, {0, 0}, {0, 0}, 
 {0, Root[9 - 42477*#1^4 + #1^8 & , 3, 0]}, {0, 0}, 
 {0, Root[9 - 357*#1^4 + #1^8 & , 3, 0]}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
 {0, Root[81 + 3213*#1^4 + 127440*#1^8 + 357*#1^12 + #1^16 & , 8, 0]}, 
 {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
 {0, Root[81 + 3213*#1^4 + 127440*#1^8 + 357*#1^12 + #1^16 & , 7, 0]}};
VEmbedding[2 -> 5 \[CircleTimes] 3, 1]={
 {Root[9 - 33*#1^4 + #1^8 & , 3, 0], 0}, {0, 0}, {0, 0}, {0, 0}, 
 {0, Root[9 - 42477*#1^4 + #1^8 & , 3, 0]}, {0, 0}, 
 {0, Root[9 - 357*#1^4 + #1^8 & , 3, 0]}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
 {0, Root[9 - 357*#1^4 + #1^8 & , 3, 0]}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
 {0, Root[9 - 357*#1^4 + #1^8 & , 3, 0]}};
VEmbedding[3 -> 0 \[CircleTimes] 3, 1]={{Root[-3 + #1^4 & , 2, 0], 0, 0, 
  0, 0}, {0, Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0, 0, 0}, 
 {0, 0, Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0, 0}, 
 {0, 0, 0, Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0}, 
 {0, 0, 0, 0, Root[9 - 33*#1^4 + #1^8 & , 4, 0]}};
VEmbedding[3 -> 1 \[CircleTimes] 5, 1]={{Root[-3 + #1^4 & , 2, 0], 0, 0, 
  0, 0}, {0, Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0, 0, 0}, 
 {0, 0, Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0, 0}, 
 {0, 0, 0, Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0}, 
 {0, 0, 0, 0, Root[9 - 33*#1^4 + #1^8 & , 4, 0]}};
VEmbedding[3 -> 2 \[CircleTimes] 4, 1]={{Root[-3 + #1^4 & , 2, 0], 0, 0, 
  0, 0}, {0, Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0, 0, 0}, 
 {0, 0, Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0, 0}, 
 {0, 0, 0, Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0}, 
 {0, 0, 0, 0, Root[9 - 33*#1^4 + #1^8 & , 4, 0]}};
VEmbedding[3 -> 3 \[CircleTimes] 0, 1]={
 {Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0, 0, 0, 0}, 
 {0, Root[-3 + #1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0, 0}, 
 {0, 0, 0, Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0}, 
 {0, 0, 0, 0, Root[9 - 33*#1^4 + #1^8 & , 4, 0]}};
VEmbedding[3 -> 3 \[CircleTimes] 3, 1]={{0, 0, 0, 0, 0}, 
 {Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0, 0}, {Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 
  0, 0}, {Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0, 0}, 
 {0, 0, Root[1 - 357*#1^4 + 9*#1^8 & , 3, 0], Root[1 - 357*#1^4 + 9*#1^8 & , 
   3, 0], Root[1 - 357*#1^4 + 9*#1^8 & , 3, 0]}, 
 {0, Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[27 - 994*#1^4 + 243*#1^8 & , 2, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0]}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0]}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0]}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[27 - 994*#1^4 + 243*#1^8 & , 2, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, 0, Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0]}, 
 {0, Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, 0, Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0]}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[27 - 994*#1^4 + 243*#1^8 & , 2, 0]}};
VEmbedding[3 -> 3 \[CircleTimes] 4, 1]={{0, 0, 0, 0, 0}, 
 {Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0, 0}, 
 {Root[1 + 3*#1^4 + 9*#1^8 & , 4, 0], 0, 0, 0, 0}, 
 {Root[1 + 3*#1^4 + 9*#1^8 & , 3, 0], 0, 0, 0, 0}, 
 {0, 0, Root[1 - 357*#1^4 + 9*#1^8 & , 3, 0], 
  Root[1 + 357*#1^4 + 127440*#1^8 + 3213*#1^12 + 81*#1^16 & , 7, 0], 
  Root[1 + 357*#1^4 + 127440*#1^8 + 3213*#1^12 + 81*#1^16 & , 8, 0]}, 
 {0, Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[27 - 994*#1^4 + 243*#1^8 & , 2, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, Root[1 + 3*#1^4 + 9*#1^8 & , 4, 0], 0, 0, 0}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0], 
  Root[729 + 26838*#1^4 + 981475*#1^8 + 241542*#1^12 + 59049*#1^16 & , 9, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, 0, Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0]}, {0, Root[1 + 3*#1^4 + 9*#1^8 & , 3, 0], 
  0, 0, 0}, {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 
     67663431*#1^16 - 346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, 0, Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[729 + 26838*#1^4 + 981475*#1^8 + 241542*#1^12 + 59049*#1^16 & , 10, 
   0]}};
VEmbedding[3 -> 3 \[CircleTimes] 5, 1]={{0, 0, 0, 0, 0}, 
 {Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0, 0}, 
 {Root[1 + 3*#1^4 + 9*#1^8 & , 3, 0], 0, 0, 0, 0}, 
 {Root[1 + 3*#1^4 + 9*#1^8 & , 4, 0], 0, 0, 0, 0}, 
 {0, 0, Root[1 - 357*#1^4 + 9*#1^8 & , 3, 0], 
  Root[1 + 357*#1^4 + 127440*#1^8 + 3213*#1^12 + 81*#1^16 & , 8, 0], 
  Root[1 + 357*#1^4 + 127440*#1^8 + 3213*#1^12 + 81*#1^16 & , 7, 0]}, 
 {0, Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[27 - 994*#1^4 + 243*#1^8 & , 2, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, Root[1 + 3*#1^4 + 9*#1^8 & , 3, 0], 0, 0, 0}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0], 
  Root[729 + 26838*#1^4 + 981475*#1^8 + 241542*#1^12 + 59049*#1^16 & , 10, 
   0], Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, 0, Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0]}, {0, Root[1 + 3*#1^4 + 9*#1^8 & , 4, 0], 
  0, 0, 0}, {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 
     67663431*#1^16 - 346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, 0, Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[729 + 26838*#1^4 + 981475*#1^8 + 241542*#1^12 + 59049*#1^16 & , 9, 
   0]}};
VEmbedding[3 -> 4 \[CircleTimes] 1, 1]={
 {Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0, 0, 0, 0}, 
 {0, Root[-3 + #1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0, 0}, 
 {0, 0, 0, Root[81 + 297*#1^4 + 1080*#1^8 + 33*#1^12 + #1^16 & , 3, 0], 0}, 
 {0, 0, 0, 0, Root[81 + 297*#1^4 + 1080*#1^8 + 33*#1^12 + #1^16 & , 4, 0]}};
VEmbedding[3 -> 4 \[CircleTimes] 3, 1]={{0, 0, 0, 0, 0}, 
 {Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0, 0}, 
 {Root[1 + 3*#1^4 + 9*#1^8 & , 3, 0], 0, 0, 0, 0}, 
 {Root[1 + 3*#1^4 + 9*#1^8 & , 4, 0], 0, 0, 0, 0}, 
 {0, 0, Root[1 - 357*#1^4 + 9*#1^8 & , 3, 0], 
  Root[1 + 357*#1^4 + 127440*#1^8 + 3213*#1^12 + 81*#1^16 & , 8, 0], 
  Root[1 + 357*#1^4 + 127440*#1^8 + 3213*#1^12 + 81*#1^16 & , 7, 0]}, 
 {0, Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[27 - 994*#1^4 + 243*#1^8 & , 2, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, Root[1 + 3*#1^4 + 9*#1^8 & , 4, 0], 0, 0, 0}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0], Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0]}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[729 + 26838*#1^4 + 981475*#1^8 + 241542*#1^12 + 59049*#1^16 & , 9, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0]}, 
 {0, 0, Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0]}, {0, Root[1 + 3*#1^4 + 9*#1^8 & , 3, 0], 
  0, 0, 0}, {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 
     67663431*#1^16 - 346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0], Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0]}, 
 {0, 0, Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0]}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0], 
  Root[729 + 26838*#1^4 + 981475*#1^8 + 241542*#1^12 + 59049*#1^16 & , 10, 
   0]}};
VEmbedding[3 -> 4 \[CircleTimes] 4, 1]={{0, 0, 0, 0, 0}, 
 {Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0, 0}, {Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 
  0, 0}, {Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0, 0}, 
 {0, 0, Root[1 - 357*#1^4 + 9*#1^8 & , 3, 0], Root[1 - 357*#1^4 + 9*#1^8 & , 
   3, 0], Root[1 - 357*#1^4 + 9*#1^8 & , 3, 0]}, 
 {0, Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[27 - 994*#1^4 + 243*#1^8 & , 2, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0]}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0]}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, Root[1 + 3*#1^4 + 9*#1^8 & , 3, 0], 0, 0, 0}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0], 
  Root[729 + 26838*#1^4 + 981475*#1^8 + 241542*#1^12 + 59049*#1^16 & , 10, 
   0], Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0]}, 
 {0, 0, Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0]}, {0, Root[1 + 3*#1^4 + 9*#1^8 & , 4, 0], 
  0, 0, 0}, {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 
     67663431*#1^16 - 346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0]}, 
 {0, 0, Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0], 
  Root[729 + 26838*#1^4 + 981475*#1^8 + 241542*#1^12 + 59049*#1^16 & , 9, 
   0]}};
VEmbedding[3 -> 4 \[CircleTimes] 5, 1]={{0, 0, 0, 0, 0}, 
 {Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0, 0}, 
 {Root[1 + 3*#1^4 + 9*#1^8 & , 4, 0], 0, 0, 0, 0}, 
 {Root[1 + 3*#1^4 + 9*#1^8 & , 3, 0], 0, 0, 0, 0}, 
 {0, 0, Root[1 - 357*#1^4 + 9*#1^8 & , 3, 0], 
  Root[1 + 357*#1^4 + 127440*#1^8 + 3213*#1^12 + 81*#1^16 & , 7, 0], 
  Root[1 + 357*#1^4 + 127440*#1^8 + 3213*#1^12 + 81*#1^16 & , 8, 0]}, 
 {0, Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[27 - 994*#1^4 + 243*#1^8 & , 2, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0], Root[27 - 994*#1^4 + 243*#1^8 & , 2, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0]}, 
 {0, 0, Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0]}, 
 {0, Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0]}, 
 {0, 0, Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0], Root[27 - 994*#1^4 + 243*#1^8 & , 2, 
   0]}};
VEmbedding[3 -> 5 \[CircleTimes] 2, 1]={
 {Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0, 0, 0, 0}, 
 {0, Root[-3 + #1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0, 0}, 
 {0, 0, 0, Root[81 + 297*#1^4 + 1080*#1^8 + 33*#1^12 + #1^16 & , 4, 0], 0}, 
 {0, 0, 0, 0, Root[81 + 297*#1^4 + 1080*#1^8 + 33*#1^12 + #1^16 & , 3, 0]}};
VEmbedding[3 -> 5 \[CircleTimes] 3, 1]={{0, 0, 0, 0, 0}, 
 {Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0, 0}, 
 {Root[1 + 3*#1^4 + 9*#1^8 & , 4, 0], 0, 0, 0, 0}, 
 {Root[1 + 3*#1^4 + 9*#1^8 & , 3, 0], 0, 0, 0, 0}, 
 {0, 0, Root[1 - 357*#1^4 + 9*#1^8 & , 3, 0], 
  Root[1 + 357*#1^4 + 127440*#1^8 + 3213*#1^12 + 81*#1^16 & , 7, 0], 
  Root[1 + 357*#1^4 + 127440*#1^8 + 3213*#1^12 + 81*#1^16 & , 8, 0]}, 
 {0, Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[27 - 994*#1^4 + 243*#1^8 & , 2, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, Root[1 + 3*#1^4 + 9*#1^8 & , 3, 0], 0, 0, 0}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0], Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0]}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[729 + 26838*#1^4 + 981475*#1^8 + 241542*#1^12 + 59049*#1^16 & , 10, 
   0], Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0]}, 
 {0, 0, Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0]}, {0, Root[1 + 3*#1^4 + 9*#1^8 & , 4, 0], 
  0, 0, 0}, {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 
     67663431*#1^16 - 346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0], Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0]}, 
 {0, 0, Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0]}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0], 
  Root[729 + 26838*#1^4 + 981475*#1^8 + 241542*#1^12 + 59049*#1^16 & , 9, 
   0]}};
VEmbedding[3 -> 5 \[CircleTimes] 4, 1]={{0, 0, 0, 0, 0}, 
 {Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0, 0}, 
 {Root[1 + 3*#1^4 + 9*#1^8 & , 3, 0], 0, 0, 0, 0}, 
 {Root[1 + 3*#1^4 + 9*#1^8 & , 4, 0], 0, 0, 0, 0}, 
 {0, 0, Root[1 - 357*#1^4 + 9*#1^8 & , 3, 0], 
  Root[1 + 357*#1^4 + 127440*#1^8 + 3213*#1^12 + 81*#1^16 & , 8, 0], 
  Root[1 + 357*#1^4 + 127440*#1^8 + 3213*#1^12 + 81*#1^16 & , 7, 0]}, 
 {0, Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[27 - 994*#1^4 + 243*#1^8 & , 2, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0], Root[27 - 994*#1^4 + 243*#1^8 & , 2, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0]}, 
 {0, 0, Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0]}, 
 {0, Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0]}, 
 {0, 0, Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0], Root[27 - 994*#1^4 + 243*#1^8 & , 2, 
   0]}};
VEmbedding[3 -> 5 \[CircleTimes] 5, 1]={{0, 0, 0, 0, 0}, 
 {Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0, 0}, {Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 
  0, 0}, {Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0, 0}, 
 {0, 0, Root[1 - 357*#1^4 + 9*#1^8 & , 3, 0], Root[1 - 357*#1^4 + 9*#1^8 & , 
   3, 0], Root[1 - 357*#1^4 + 9*#1^8 & , 3, 0]}, 
 {0, Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[27 - 994*#1^4 + 243*#1^8 & , 2, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0]}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0]}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, Root[1 + 3*#1^4 + 9*#1^8 & , 4, 0], 0, 0, 0}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0], 
  Root[729 + 26838*#1^4 + 981475*#1^8 + 241542*#1^12 + 59049*#1^16 & , 9, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0]}, 
 {0, 0, Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0]}, {0, Root[1 + 3*#1^4 + 9*#1^8 & , 3, 0], 
  0, 0, 0}, {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 
     67663431*#1^16 - 346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0]}, 
 {0, 0, Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0], 
  Root[729 + 26838*#1^4 + 981475*#1^8 + 241542*#1^12 + 59049*#1^16 & , 10, 
   0]}};
VEmbedding[4 -> 0 \[CircleTimes] 4, 1]={{Root[-3 + #1^4 & , 2, 0], 0, 0, 
  0, 0}, {0, Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0, 0, 0}, 
 {0, 0, Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0, 0}, 
 {0, 0, 0, Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0}, 
 {0, 0, 0, 0, Root[9 - 33*#1^4 + #1^8 & , 4, 0]}};
VEmbedding[4 -> 1 \[CircleTimes] 3, 1]={{Root[-3 + #1^4 & , 2, 0], 0, 0, 
  0, 0}, {0, Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0, 0, 0}, 
 {0, 0, Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0, 0}, 
 {0, 0, 0, Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0}, 
 {0, 0, 0, 0, Root[9 - 33*#1^4 + #1^8 & , 4, 0]}};
VEmbedding[4 -> 2 \[CircleTimes] 5, 1]={{Root[-3 + #1^4 & , 2, 0], 0, 0, 
  0, 0}, {0, Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0, 0, 0}, 
 {0, 0, Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0, 0}, 
 {0, 0, 0, Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0}, 
 {0, 0, 0, 0, Root[9 - 33*#1^4 + #1^8 & , 4, 0]}};
VEmbedding[4 -> 3 \[CircleTimes] 2, 1]={
 {Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0, 0, 0, 0}, 
 {0, Root[-3 + #1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0, 0}, 
 {0, 0, 0, Root[81 + 297*#1^4 + 1080*#1^8 + 33*#1^12 + #1^16 & , 4, 0], 0}, 
 {0, 0, 0, 0, Root[81 + 297*#1^4 + 1080*#1^8 + 33*#1^12 + #1^16 & , 3, 0]}};
VEmbedding[4 -> 3 \[CircleTimes] 3, 1]={{0, 0, 0, 0, 0}, 
 {Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0, 0}, 
 {Root[1 + 3*#1^4 + 9*#1^8 & , 4, 0], 0, 0, 0, 0}, 
 {Root[1 + 3*#1^4 + 9*#1^8 & , 3, 0], 0, 0, 0, 0}, 
 {0, 0, Root[1 - 357*#1^4 + 9*#1^8 & , 3, 0], 
  Root[1 + 357*#1^4 + 127440*#1^8 + 3213*#1^12 + 81*#1^16 & , 7, 0], 
  Root[1 + 357*#1^4 + 127440*#1^8 + 3213*#1^12 + 81*#1^16 & , 8, 0]}, 
 {0, Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[27 - 994*#1^4 + 243*#1^8 & , 2, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, Root[1 + 3*#1^4 + 9*#1^8 & , 3, 0], 0, 0, 0}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0], Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0]}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[729 + 26838*#1^4 + 981475*#1^8 + 241542*#1^12 + 59049*#1^16 & , 10, 
   0], Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0]}, 
 {0, 0, Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0]}, {0, Root[1 + 3*#1^4 + 9*#1^8 & , 4, 0], 
  0, 0, 0}, {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 
     67663431*#1^16 - 346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0], Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0]}, 
 {0, 0, Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0]}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0], 
  Root[729 + 26838*#1^4 + 981475*#1^8 + 241542*#1^12 + 59049*#1^16 & , 9, 
   0]}};
VEmbedding[4 -> 3 \[CircleTimes] 4, 1]={{0, 0, 0, 0, 0}, 
 {Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0, 0}, 
 {Root[1 + 3*#1^4 + 9*#1^8 & , 3, 0], 0, 0, 0, 0}, 
 {Root[1 + 3*#1^4 + 9*#1^8 & , 4, 0], 0, 0, 0, 0}, 
 {0, 0, Root[1 - 357*#1^4 + 9*#1^8 & , 3, 0], 
  Root[1 + 357*#1^4 + 127440*#1^8 + 3213*#1^12 + 81*#1^16 & , 8, 0], 
  Root[1 + 357*#1^4 + 127440*#1^8 + 3213*#1^12 + 81*#1^16 & , 7, 0]}, 
 {0, Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[27 - 994*#1^4 + 243*#1^8 & , 2, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0], Root[27 - 994*#1^4 + 243*#1^8 & , 2, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0]}, 
 {0, 0, Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0]}, 
 {0, Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0]}, 
 {0, 0, Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0], Root[27 - 994*#1^4 + 243*#1^8 & , 2, 
   0]}};
VEmbedding[4 -> 3 \[CircleTimes] 5, 1]={{0, 0, 0, 0, 0}, 
 {Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0, 0}, {Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 
  0, 0}, {Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0, 0}, 
 {0, 0, Root[1 - 357*#1^4 + 9*#1^8 & , 3, 0], Root[1 - 357*#1^4 + 9*#1^8 & , 
   3, 0], Root[1 - 357*#1^4 + 9*#1^8 & , 3, 0]}, 
 {0, Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[27 - 994*#1^4 + 243*#1^8 & , 2, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0]}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0]}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, Root[1 + 3*#1^4 + 9*#1^8 & , 4, 0], 0, 0, 0}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0], 
  Root[729 + 26838*#1^4 + 981475*#1^8 + 241542*#1^12 + 59049*#1^16 & , 9, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0]}, 
 {0, 0, Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0]}, {0, Root[1 + 3*#1^4 + 9*#1^8 & , 3, 0], 
  0, 0, 0}, {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 
     67663431*#1^16 - 346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0]}, 
 {0, 0, Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0], 
  Root[729 + 26838*#1^4 + 981475*#1^8 + 241542*#1^12 + 59049*#1^16 & , 10, 
   0]}};
VEmbedding[4 -> 4 \[CircleTimes] 0, 1]={
 {Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0, 0, 0, 0}, 
 {0, Root[-3 + #1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0, 0}, 
 {0, 0, 0, Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0}, 
 {0, 0, 0, 0, Root[9 - 33*#1^4 + #1^8 & , 4, 0]}};
VEmbedding[4 -> 4 \[CircleTimes] 3, 1]={{0, 0, 0, 0, 0}, 
 {Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0, 0}, {Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 
  0, 0}, {Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0, 0}, 
 {0, 0, Root[1 - 357*#1^4 + 9*#1^8 & , 3, 0], Root[1 - 357*#1^4 + 9*#1^8 & , 
   3, 0], Root[1 - 357*#1^4 + 9*#1^8 & , 3, 0]}, 
 {0, Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[27 - 994*#1^4 + 243*#1^8 & , 2, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0]}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0]}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0]}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[27 - 994*#1^4 + 243*#1^8 & , 2, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, 0, Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0]}, 
 {0, Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, 0, Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0]}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[27 - 994*#1^4 + 243*#1^8 & , 2, 0]}};
VEmbedding[4 -> 4 \[CircleTimes] 4, 1]={{0, 0, 0, 0, 0}, 
 {Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0, 0}, 
 {Root[1 + 3*#1^4 + 9*#1^8 & , 4, 0], 0, 0, 0, 0}, 
 {Root[1 + 3*#1^4 + 9*#1^8 & , 3, 0], 0, 0, 0, 0}, 
 {0, 0, Root[1 - 357*#1^4 + 9*#1^8 & , 3, 0], 
  Root[1 + 357*#1^4 + 127440*#1^8 + 3213*#1^12 + 81*#1^16 & , 7, 0], 
  Root[1 + 357*#1^4 + 127440*#1^8 + 3213*#1^12 + 81*#1^16 & , 8, 0]}, 
 {0, Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[27 - 994*#1^4 + 243*#1^8 & , 2, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, Root[1 + 3*#1^4 + 9*#1^8 & , 4, 0], 0, 0, 0}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0], 
  Root[729 + 26838*#1^4 + 981475*#1^8 + 241542*#1^12 + 59049*#1^16 & , 9, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, 0, Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0]}, {0, Root[1 + 3*#1^4 + 9*#1^8 & , 3, 0], 
  0, 0, 0}, {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 
     67663431*#1^16 - 346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, 0, Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[729 + 26838*#1^4 + 981475*#1^8 + 241542*#1^12 + 59049*#1^16 & , 10, 
   0]}};
VEmbedding[4 -> 4 \[CircleTimes] 5, 1]={{0, 0, 0, 0, 0}, 
 {Root[1 + 3*#1^4 + 9*#1^8 & , 3, 0], 0, 0, 0, 0}, 
 {Root[1 + 3*#1^4 + 9*#1^8 & , 4, 0], 0, 0, 0, 0}, 
 {Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0, 0}, 
 {0, 0, Root[1 + 357*#1^4 + 127440*#1^8 + 3213*#1^12 + 81*#1^16 & , 7, 0], 
  Root[1 - 357*#1^4 + 9*#1^8 & , 3, 0], 
  Root[1 + 357*#1^4 + 127440*#1^8 + 3213*#1^12 + 81*#1^16 & , 8, 0]}, 
 {0, Root[1 + 3*#1^4 + 9*#1^8 & , 3, 0], 0, 0, 0}, 
 {0, 0, Root[729 + 26838*#1^4 + 981475*#1^8 + 241542*#1^12 + 59049*#1^16 & , 
   10, 0], Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 
   0], Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0], Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0]}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0]}, {0, Root[1 + 3*#1^4 + 9*#1^8 & , 4, 0], 
  0, 0, 0}, {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 
     67663431*#1^16 - 346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0], Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0]}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[729 + 26838*#1^4 + 981475*#1^8 + 241542*#1^12 + 59049*#1^16 & , 9, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0]}, 
 {0, 0, Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0]}, {0, Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 
  0}, {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 
   0], Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0]}, 
 {0, 0, Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0], Root[27 - 994*#1^4 + 243*#1^8 & , 2, 
   0]}};
VEmbedding[4 -> 5 \[CircleTimes] 1, 1]={
 {Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0, 0, 0, 0}, 
 {0, Root[-3 + #1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0, 0}, 
 {0, 0, 0, Root[81 + 297*#1^4 + 1080*#1^8 + 33*#1^12 + #1^16 & , 3, 0], 0}, 
 {0, 0, 0, 0, Root[81 + 297*#1^4 + 1080*#1^8 + 33*#1^12 + #1^16 & , 4, 0]}};
VEmbedding[4 -> 5 \[CircleTimes] 3, 1]={{0, 0, 0, 0, 0}, 
 {Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0, 0}, 
 {Root[1 + 3*#1^4 + 9*#1^8 & , 3, 0], 0, 0, 0, 0}, 
 {Root[1 + 3*#1^4 + 9*#1^8 & , 4, 0], 0, 0, 0, 0}, 
 {0, 0, Root[1 - 357*#1^4 + 9*#1^8 & , 3, 0], 
  Root[1 + 357*#1^4 + 127440*#1^8 + 3213*#1^12 + 81*#1^16 & , 8, 0], 
  Root[1 + 357*#1^4 + 127440*#1^8 + 3213*#1^12 + 81*#1^16 & , 7, 0]}, 
 {0, Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[27 - 994*#1^4 + 243*#1^8 & , 2, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, Root[1 + 3*#1^4 + 9*#1^8 & , 4, 0], 0, 0, 0}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0], Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0]}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[729 + 26838*#1^4 + 981475*#1^8 + 241542*#1^12 + 59049*#1^16 & , 9, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0]}, 
 {0, 0, Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0]}, {0, Root[1 + 3*#1^4 + 9*#1^8 & , 3, 0], 
  0, 0, 0}, {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 
     67663431*#1^16 - 346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0], Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0]}, 
 {0, 0, Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0]}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0], 
  Root[729 + 26838*#1^4 + 981475*#1^8 + 241542*#1^12 + 59049*#1^16 & , 10, 
   0]}};
VEmbedding[4 -> 5 \[CircleTimes] 4, 1]={{0, 0, 0, 0, 0}, 
 {Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0, 0}, {Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 
  0, 0}, {Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0, 0}, 
 {0, 0, Root[1 - 357*#1^4 + 9*#1^8 & , 3, 0], Root[1 - 357*#1^4 + 9*#1^8 & , 
   3, 0], Root[1 - 357*#1^4 + 9*#1^8 & , 3, 0]}, 
 {0, Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[27 - 994*#1^4 + 243*#1^8 & , 2, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0]}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0]}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, Root[1 + 3*#1^4 + 9*#1^8 & , 3, 0], 0, 0, 0}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0], 
  Root[729 + 26838*#1^4 + 981475*#1^8 + 241542*#1^12 + 59049*#1^16 & , 10, 
   0], Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0]}, 
 {0, 0, Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0]}, {0, Root[1 + 3*#1^4 + 9*#1^8 & , 4, 0], 
  0, 0, 0}, {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 
     67663431*#1^16 - 346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0]}, 
 {0, 0, Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0], 
  Root[729 + 26838*#1^4 + 981475*#1^8 + 241542*#1^12 + 59049*#1^16 & , 9, 
   0]}};
VEmbedding[4 -> 5 \[CircleTimes] 5, 1]={{0, 0, 0, 0, 0}, 
 {Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0, 0}, 
 {Root[1 + 3*#1^4 + 9*#1^8 & , 4, 0], 0, 0, 0, 0}, 
 {Root[1 + 3*#1^4 + 9*#1^8 & , 3, 0], 0, 0, 0, 0}, 
 {0, 0, Root[1 - 357*#1^4 + 9*#1^8 & , 3, 0], 
  Root[1 + 357*#1^4 + 127440*#1^8 + 3213*#1^12 + 81*#1^16 & , 7, 0], 
  Root[1 + 357*#1^4 + 127440*#1^8 + 3213*#1^12 + 81*#1^16 & , 8, 0]}, 
 {0, Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[27 - 994*#1^4 + 243*#1^8 & , 2, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0], Root[27 - 994*#1^4 + 243*#1^8 & , 2, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0]}, 
 {0, 0, Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0]}, 
 {0, Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0]}, 
 {0, 0, Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0], Root[27 - 994*#1^4 + 243*#1^8 & , 2, 
   0]}};
VEmbedding[5 -> 0 \[CircleTimes] 5, 1]={{Root[-3 + #1^4 & , 2, 0], 0, 0, 
  0, 0}, {0, Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0, 0, 0}, 
 {0, 0, Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0, 0}, 
 {0, 0, 0, Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0}, 
 {0, 0, 0, 0, Root[9 - 33*#1^4 + #1^8 & , 4, 0]}};
VEmbedding[5 -> 1 \[CircleTimes] 4, 1]={{Root[-3 + #1^4 & , 2, 0], 0, 0, 
  0, 0}, {0, Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0, 0, 0}, 
 {0, 0, Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0, 0}, 
 {0, 0, 0, Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0}, 
 {0, 0, 0, 0, Root[9 - 33*#1^4 + #1^8 & , 4, 0]}};
VEmbedding[5 -> 2 \[CircleTimes] 3, 1]={{Root[-3 + #1^4 & , 2, 0], 0, 0, 
  0, 0}, {0, Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0, 0, 0}, 
 {0, 0, Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0, 0}, 
 {0, 0, 0, Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0}, 
 {0, 0, 0, 0, Root[9 - 33*#1^4 + #1^8 & , 4, 0]}};
VEmbedding[5 -> 3 \[CircleTimes] 1, 1]={
 {Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0, 0, 0, 0}, 
 {0, Root[-3 + #1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0, 0}, 
 {0, 0, 0, Root[81 + 297*#1^4 + 1080*#1^8 + 33*#1^12 + #1^16 & , 3, 0], 0}, 
 {0, 0, 0, 0, Root[81 + 297*#1^4 + 1080*#1^8 + 33*#1^12 + #1^16 & , 4, 0]}};
VEmbedding[5 -> 3 \[CircleTimes] 3, 1]={{0, 0, 0, 0, 0}, 
 {Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0, 0}, 
 {Root[1 + 3*#1^4 + 9*#1^8 & , 3, 0], 0, 0, 0, 0}, 
 {Root[1 + 3*#1^4 + 9*#1^8 & , 4, 0], 0, 0, 0, 0}, 
 {0, 0, Root[1 - 357*#1^4 + 9*#1^8 & , 3, 0], 
  Root[1 + 357*#1^4 + 127440*#1^8 + 3213*#1^12 + 81*#1^16 & , 8, 0], 
  Root[1 + 357*#1^4 + 127440*#1^8 + 3213*#1^12 + 81*#1^16 & , 7, 0]}, 
 {0, Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[27 - 994*#1^4 + 243*#1^8 & , 2, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, Root[1 + 3*#1^4 + 9*#1^8 & , 4, 0], 0, 0, 0}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0], Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0]}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[729 + 26838*#1^4 + 981475*#1^8 + 241542*#1^12 + 59049*#1^16 & , 9, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0]}, 
 {0, 0, Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0]}, {0, Root[1 + 3*#1^4 + 9*#1^8 & , 3, 0], 
  0, 0, 0}, {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 
     67663431*#1^16 - 346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0], Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0]}, 
 {0, 0, Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0]}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0], 
  Root[729 + 26838*#1^4 + 981475*#1^8 + 241542*#1^12 + 59049*#1^16 & , 10, 
   0]}};
VEmbedding[5 -> 3 \[CircleTimes] 4, 1]={{0, 0, 0, 0, 0}, 
 {Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0, 0}, {Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 
  0, 0}, {Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0, 0}, 
 {0, 0, Root[1 - 357*#1^4 + 9*#1^8 & , 3, 0], Root[1 - 357*#1^4 + 9*#1^8 & , 
   3, 0], Root[1 - 357*#1^4 + 9*#1^8 & , 3, 0]}, 
 {0, Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[27 - 994*#1^4 + 243*#1^8 & , 2, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0]}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0]}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, Root[1 + 3*#1^4 + 9*#1^8 & , 3, 0], 0, 0, 0}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0], 
  Root[729 + 26838*#1^4 + 981475*#1^8 + 241542*#1^12 + 59049*#1^16 & , 10, 
   0], Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0]}, 
 {0, 0, Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0]}, {0, Root[1 + 3*#1^4 + 9*#1^8 & , 4, 0], 
  0, 0, 0}, {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 
     67663431*#1^16 - 346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0]}, 
 {0, 0, Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0], 
  Root[729 + 26838*#1^4 + 981475*#1^8 + 241542*#1^12 + 59049*#1^16 & , 9, 
   0]}};
VEmbedding[5 -> 3 \[CircleTimes] 5, 1]={{0, 0, 0, 0, 0}, 
 {Root[1 + 3*#1^4 + 9*#1^8 & , 4, 0], 0, 0, 0, 0}, 
 {Root[1 + 3*#1^4 + 9*#1^8 & , 3, 0], 0, 0, 0, 0}, 
 {Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0, 0}, 
 {0, 0, Root[1 + 357*#1^4 + 127440*#1^8 + 3213*#1^12 + 81*#1^16 & , 8, 0], 
  Root[1 - 357*#1^4 + 9*#1^8 & , 3, 0], 
  Root[1 + 357*#1^4 + 127440*#1^8 + 3213*#1^12 + 81*#1^16 & , 7, 0]}, 
 {0, Root[1 + 3*#1^4 + 9*#1^8 & , 4, 0], 0, 0, 0}, 
 {0, 0, Root[729 + 26838*#1^4 + 981475*#1^8 + 241542*#1^12 + 59049*#1^16 & , 
   9, 0], Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 
   0], Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0], Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0]}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0]}, {0, Root[1 + 3*#1^4 + 9*#1^8 & , 4, 0], 
  0, 0, 0}, {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 
     67663431*#1^16 - 346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0], 
  Root[729 + 26838*#1^4 + 981475*#1^8 + 241542*#1^12 + 59049*#1^16 & , 9, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, 0, Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0]}, {0, Root[1 + 3*#1^4 + 9*#1^8 & , 4, 0], 
  0, 0, 0}, {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 
     67663431*#1^16 - 346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0], Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0]}, 
 {0, 0, Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0]}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0], 
  Root[729 + 26838*#1^4 + 981475*#1^8 + 241542*#1^12 + 59049*#1^16 & , 9, 
   0]}};
VEmbedding[5 -> 4 \[CircleTimes] 2, 1]={
 {Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0, 0, 0, 0}, 
 {0, Root[-3 + #1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0, 0}, 
 {0, 0, 0, Root[81 + 297*#1^4 + 1080*#1^8 + 33*#1^12 + #1^16 & , 4, 0], 0}, 
 {0, 0, 0, 0, Root[81 + 297*#1^4 + 1080*#1^8 + 33*#1^12 + #1^16 & , 3, 0]}};
VEmbedding[5 -> 4 \[CircleTimes] 3, 1]={{0, 0, 0, 0, 0}, 
 {Root[1 + 3*#1^4 + 9*#1^8 & , 4, 0], 0, 0, 0, 0}, 
 {Root[1 + 3*#1^4 + 9*#1^8 & , 3, 0], 0, 0, 0, 0}, 
 {Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0, 0}, 
 {0, 0, Root[1 + 357*#1^4 + 127440*#1^8 + 3213*#1^12 + 81*#1^16 & , 8, 0], 
  Root[1 - 357*#1^4 + 9*#1^8 & , 3, 0], 
  Root[1 + 357*#1^4 + 127440*#1^8 + 3213*#1^12 + 81*#1^16 & , 7, 0]}, 
 {0, Root[1 + 3*#1^4 + 9*#1^8 & , 4, 0], 0, 0, 0}, 
 {0, 0, Root[729 + 26838*#1^4 + 981475*#1^8 + 241542*#1^12 + 59049*#1^16 & , 
   9, 0], Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 
   0], Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0], Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0]}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0]}, {0, Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 
  0}, {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 
   0], Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0], Root[27 - 994*#1^4 + 243*#1^8 & , 2, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0]}, 
 {0, 0, Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0]}, 
 {0, Root[1 + 3*#1^4 + 9*#1^8 & , 3, 0], 0, 0, 0}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, 0, Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[729 + 26838*#1^4 + 981475*#1^8 + 241542*#1^12 + 59049*#1^16 & , 10, 
   0]}};
VEmbedding[5 -> 4 \[CircleTimes] 4, 1]={{0, 0, 0, 0, 0}, 
 {Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0, 0}, 
 {Root[1 + 3*#1^4 + 9*#1^8 & , 3, 0], 0, 0, 0, 0}, 
 {Root[1 + 3*#1^4 + 9*#1^8 & , 4, 0], 0, 0, 0, 0}, 
 {0, 0, Root[1 - 357*#1^4 + 9*#1^8 & , 3, 0], 
  Root[1 + 357*#1^4 + 127440*#1^8 + 3213*#1^12 + 81*#1^16 & , 8, 0], 
  Root[1 + 357*#1^4 + 127440*#1^8 + 3213*#1^12 + 81*#1^16 & , 7, 0]}, 
 {0, Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[27 - 994*#1^4 + 243*#1^8 & , 2, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0], Root[27 - 994*#1^4 + 243*#1^8 & , 2, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0]}, 
 {0, 0, Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0]}, 
 {0, Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0]}, 
 {0, 0, Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0], Root[27 - 994*#1^4 + 243*#1^8 & , 2, 
   0]}};
VEmbedding[5 -> 4 \[CircleTimes] 5, 1]={{0, 0, 0, 0, 0}, 
 {Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0, 0}, {Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 
  0, 0}, {Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0, 0}, 
 {0, 0, Root[1 - 357*#1^4 + 9*#1^8 & , 3, 0], Root[1 - 357*#1^4 + 9*#1^8 & , 
   3, 0], Root[1 - 357*#1^4 + 9*#1^8 & , 3, 0]}, 
 {0, Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[27 - 994*#1^4 + 243*#1^8 & , 2, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0]}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0]}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, Root[1 + 3*#1^4 + 9*#1^8 & , 4, 0], 0, 0, 0}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0], 
  Root[729 + 26838*#1^4 + 981475*#1^8 + 241542*#1^12 + 59049*#1^16 & , 9, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0]}, 
 {0, 0, Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0]}, {0, Root[1 + 3*#1^4 + 9*#1^8 & , 3, 0], 
  0, 0, 0}, {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 
     67663431*#1^16 - 346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0]}, 
 {0, 0, Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0], 
  Root[729 + 26838*#1^4 + 981475*#1^8 + 241542*#1^12 + 59049*#1^16 & , 10, 
   0]}};
VEmbedding[5 -> 5 \[CircleTimes] 0, 1]={
 {Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0, 0, 0, 0}, 
 {0, Root[-3 + #1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0, 0}, 
 {0, 0, 0, Root[9 - 33*#1^4 + #1^8 & , 4, 0], 0}, 
 {0, 0, 0, 0, Root[9 - 33*#1^4 + #1^8 & , 4, 0]}};
VEmbedding[5 -> 5 \[CircleTimes] 3, 1]={{0, 0, 0, 0, 0}, 
 {Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0, 0}, {Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 
  0, 0}, {Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0, 0}, 
 {0, 0, Root[1 - 357*#1^4 + 9*#1^8 & , 3, 0], Root[1 - 357*#1^4 + 9*#1^8 & , 
   3, 0], Root[1 - 357*#1^4 + 9*#1^8 & , 3, 0]}, 
 {0, Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[27 - 994*#1^4 + 243*#1^8 & , 2, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0]}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0]}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0]}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[27 - 994*#1^4 + 243*#1^8 & , 2, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, 0, Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0]}, 
 {0, Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, 0, Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0]}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[27 - 994*#1^4 + 243*#1^8 & , 2, 0]}};
VEmbedding[5 -> 5 \[CircleTimes] 4, 1]={{0, 0, 0, 0, 0}, 
 {Root[1 + 3*#1^4 + 9*#1^8 & , 4, 0], 0, 0, 0, 0}, 
 {Root[1 + 3*#1^4 + 9*#1^8 & , 3, 0], 0, 0, 0, 0}, 
 {Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0, 0}, 
 {0, 0, Root[1 + 357*#1^4 + 127440*#1^8 + 3213*#1^12 + 81*#1^16 & , 8, 0], 
  Root[1 - 357*#1^4 + 9*#1^8 & , 3, 0], 
  Root[1 + 357*#1^4 + 127440*#1^8 + 3213*#1^12 + 81*#1^16 & , 7, 0]}, 
 {0, Root[1 + 3*#1^4 + 9*#1^8 & , 4, 0], 0, 0, 0}, 
 {0, 0, Root[729 + 26838*#1^4 + 981475*#1^8 + 241542*#1^12 + 59049*#1^16 & , 
   9, 0], Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 
   0], Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0], Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0]}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0]}, {0, Root[1 + 3*#1^4 + 9*#1^8 & , 3, 0], 
  0, 0, 0}, {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 
     67663431*#1^16 - 346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0], Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0]}, 
 {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[729 + 26838*#1^4 + 981475*#1^8 + 241542*#1^12 + 59049*#1^16 & , 10, 
   0], Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0]}, 
 {0, 0, Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0]}, {0, Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 
  0}, {0, 0, Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 
   0], Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0]}, 
 {0, 0, Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0], Root[27 - 994*#1^4 + 243*#1^8 & , 2, 
   0]}};
VEmbedding[5 -> 5 \[CircleTimes] 5, 1]={{0, 0, 0, 0, 0}, 
 {Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0, 0}, 
 {Root[1 + 3*#1^4 + 9*#1^8 & , 3, 0], 0, 0, 0, 0}, 
 {Root[1 + 3*#1^4 + 9*#1^8 & , 4, 0], 0, 0, 0, 0}, 
 {0, 0, Root[1 - 357*#1^4 + 9*#1^8 & , 3, 0], 
  Root[1 + 357*#1^4 + 127440*#1^8 + 3213*#1^12 + 81*#1^16 & , 8, 0], 
  Root[1 + 357*#1^4 + 127440*#1^8 + 3213*#1^12 + 81*#1^16 & , 7, 0]}, 
 {0, Root[-1 + 3*#1^4 & , 2, 0], 0, 0, 0}, 
 {0, 0, Root[27 - 994*#1^4 + 243*#1^8 & , 2, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, Root[1 + 3*#1^4 + 9*#1^8 & , 3, 0], 0, 0, 0}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0], 
  Root[729 + 26838*#1^4 + 981475*#1^8 + 241542*#1^12 + 59049*#1^16 & , 10, 
   0], Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, 0, Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0]}, {0, Root[1 + 3*#1^4 + 9*#1^8 & , 4, 0], 
  0, 0, 0}, {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 
     67663431*#1^16 - 346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 19, 0], 
  Root[1 + 93*#1^4 + 7920*#1^8 + 67797*#1^12 + 531441*#1^16 & , 3, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 4, 0]}, 
 {0, 0, Root[1 - 93*#1^4 + 729*#1^8 & , 4, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 12, 0], 
  Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 20, 0]}, 
 {0, 0, Root[1 + 309*#1^4 + 87264*#1^8 + 2543427*#1^12 + 67663431*#1^16 - 
     346401117*#1^20 - 4362067728*#1^24 - 1162261467*#1^28 + 
     282429536481*#1^32 & , 11, 0], 
  Root[1 - 309*#1^4 + 8217*#1^8 + 2187*#1^12 + 531441*#1^16 & , 2, 0], 
  Root[729 + 26838*#1^4 + 981475*#1^8 + 241542*#1^12 + 59049*#1^16 & , 9, 
   0]}};


==> anc/Main.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     67713,       1690]
NotebookOptionsPosition[     61445,       1563]
NotebookOutlinePosition[     61868,       1580]
CellTagsIndexPosition[     61825,       1577]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NotebookFind", "[", 
   RowBox[{
    RowBox[{"SelectedNotebook", "[", "]"}], ",", "\"\<Output\>\"", ",", "All",
     ",", "CellStyle"}], "]"}], ";", 
  RowBox[{"FrontEndExecute", "[", 
   RowBox[{"FrontEndToken", "[", "\"\<Clear\>\"", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NotebookDelete", "@", 
    RowBox[{"Cells", "@", 
     RowBox[{"MessagesNotebook", "[", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"category", "=", "\"\<H3\>\""}], ";", 
   RowBox[{"module", "=", "\"\<M31\>\""}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<Functions.m\>\""}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Get", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\<TubeFunctions.m\>\""}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Switch", "[", 
  RowBox[{
  "category", ",", "\[IndentingNewLine]", "\"\<Z2\>\"", ",", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Get", "[", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
      "\"\<VecZ2/Z2Data.m\>\""}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Get", "[", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
      "\"\<VecZ2/MData.m\>\""}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Get", "[", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
      "\"\<VecZ2/TubeDataZ2M.m\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   ",", "\[IndentingNewLine]", "\"\<VecS3\>\"", ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Get", "[", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
      "\"\<VecS3/VecS3Data.m\>\""}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Get", "[", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
      "\"\<VecS3/MData.m\>\""}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Get", "[", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
      "\"\<VecS3/TubeDataVecS3M.m\>\""}], "]"}], ";"}], "\[IndentingNewLine]",
    ",", "\[IndentingNewLine]", "\"\<RepS3\>\"", ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Get", "[", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
      "\"\<RepS3/RepS3Data.m\>\""}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Get", "[", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
      "\"\<RepS3/MData.m\>\""}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Get", "[", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
      "\"\<RepS3/TubeDataRepS3M.m\>\""}], "]"}], ";"}], "\[IndentingNewLine]",
    ",", "\[IndentingNewLine]", "\"\<H3\>\"", ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Get", "[", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
      "\"\<Haagerup/H3Data.m\>\""}], "]"}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"Switch", "[", 
     RowBox[{
     "module", ",", "\[IndentingNewLine]", "\"\<M31\>\"", ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Get", "[", 
        RowBox[{
         RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
         "\"\<Haagerup/M31Data.m\>\""}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Get", "[", 
        RowBox[{
         RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
         "\"\<Haagerup/TubeDataH3M31.m\>\""}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", "\"\<M32\>\"", ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Get", "[", 
        RowBox[{
         RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
         "\"\<Haagerup/M32Data.m\>\""}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Get", "[", 
        RowBox[{
         RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
         "\"\<Haagerup/TubeDataH3M32.m\>\""}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}]}], "Input",\

 CellChangeTimes->{{3.824831993408017*^9, 3.824831996476914*^9}, {
   3.824832762052793*^9, 3.824832762522141*^9}, {3.840725447921421*^9, 
   3.840725469065135*^9}, {3.8407265581349277`*^9, 3.8407265588376503`*^9}, {
   3.840886451244186*^9, 3.840886454419198*^9}, {3.8411406214360647`*^9, 
   3.841140636580696*^9}, {3.8411406837842903`*^9, 3.841140718208004*^9}, {
   3.841157876944902*^9, 3.841157919911145*^9}, {3.841158116036302*^9, 
   3.8411581183393908`*^9}, {3.8411586715832987`*^9, 3.841158673046229*^9}, {
   3.841158771939328*^9, 3.841158773442786*^9}, {3.841159370149036*^9, 
   3.841159396805427*^9}, {3.841159741823004*^9, 3.841159744550576*^9}, {
   3.841159894179749*^9, 3.8411598946505423`*^9}, {3.842436262829*^9, 
   3.842436263068572*^9}, {3.8424366143978252`*^9, 3.842436623397772*^9}, {
   3.842437471928567*^9, 3.842437473088135*^9}, {3.842437907033984*^9, 
   3.842437961442753*^9}, 3.842438482876334*^9, {3.842438900165332*^9, 
   3.8424389309814777`*^9}, 3.84243947848744*^9, 3.842439888170546*^9},
 CellLabel->
  "In[415]:=",ExpressionUUID->"2e0a17db-b4d7-4261-85dc-0212620666fc"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Input category", "Section"]], "Subsection",
 CellChangeTimes->{{3.841158242200818*^9, 
  3.8411582451124363`*^9}},ExpressionUUID->"64f4c7b1-14c4-4db5-82a0-\
b01eb9311859"],

Cell[TextData[StyleBox["Fusion rules input category", "Subsubsection"]], \
"Text",
 CellChangeTimes->{{3.840717720003811*^9, 3.840717724291888*^9}, {
  3.841158130200329*^9, 
  3.8411581326801853`*^9}},ExpressionUUID->"086a60b5-e987-4b97-a217-\
3ca5a6417226"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TableForm", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"V", "[", 
          RowBox[{"a", ",", "b"}], "]"}], "[", "c", "]"}], 
        RowBox[{"objNames", "[", "c", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "obs"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "obs"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "obs"}], "}"}]}], "]"}], ",", 
   RowBox[{"TableHeadings", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"objNames", "[", "#", "]"}], "&"}], "/@", "obs"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"objNames", "[", "#", "]"}], "&"}], "/@", "obs"}]}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.840717415615163*^9, 3.840717420290963*^9}, {
  3.8407175721469507`*^9, 3.8407176016660633`*^9}, {3.8407254520848923`*^9, 
  3.840725458781342*^9}, {3.8411579375833073`*^9, 3.841157943192667*^9}, {
  3.841157998577464*^9, 3.841158001963459*^9}},
 CellLabel->
  "In[422]:=",ExpressionUUID->"d2c33179-89a9-441e-ba72-5a374a315fb2"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      StyleBox["\[Null]",
       ShowStringCharacters->False], 
      TagBox["1",
       HoldForm], 
      TagBox["\[Alpha]",
       HoldForm], 
      TagBox[
       SuperscriptBox["\[Alpha]", "2"],
       HoldForm], 
      TagBox["\[Rho]",
       HoldForm], 
      TagBox[
       RowBox[{"\[Alpha]", " ", "\[Rho]"}],
       HoldForm], 
      TagBox[
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}],
       HoldForm]},
     {
      TagBox["1",
       HoldForm], "1", "\[Alpha]", 
      SuperscriptBox["\[Alpha]", "2"], "\[Rho]", 
      RowBox[{"\[Alpha]", " ", "\[Rho]"}], 
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}]},
     {
      TagBox["\[Alpha]",
       HoldForm], "\[Alpha]", 
      SuperscriptBox["\[Alpha]", "2"], "1", 
      RowBox[{"\[Alpha]", " ", "\[Rho]"}], 
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}], "\[Rho]"},
     {
      TagBox[
       SuperscriptBox["\[Alpha]", "2"],
       HoldForm], 
      SuperscriptBox["\[Alpha]", "2"], "1", "\[Alpha]", 
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}], "\[Rho]", 
      RowBox[{"\[Alpha]", " ", "\[Rho]"}]},
     {
      TagBox["\[Rho]",
       HoldForm], "\[Rho]", 
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}], 
      RowBox[{"\[Alpha]", " ", "\[Rho]"}], 
      RowBox[{"1", "+", "\[Rho]", "+", 
       RowBox[{"\[Alpha]", " ", "\[Rho]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}]}], 
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], "+", "\[Rho]", "+", 
       RowBox[{"\[Alpha]", " ", "\[Rho]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}]}], 
      RowBox[{"\[Alpha]", "+", "\[Rho]", "+", 
       RowBox[{"\[Alpha]", " ", "\[Rho]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}]}]},
     {
      TagBox[
       RowBox[{"\[Alpha]", " ", "\[Rho]"}],
       HoldForm], 
      RowBox[{"\[Alpha]", " ", "\[Rho]"}], "\[Rho]", 
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}], 
      RowBox[{"\[Alpha]", "+", "\[Rho]", "+", 
       RowBox[{"\[Alpha]", " ", "\[Rho]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}]}], 
      RowBox[{"1", "+", "\[Rho]", "+", 
       RowBox[{"\[Alpha]", " ", "\[Rho]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}]}], 
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], "+", "\[Rho]", "+", 
       RowBox[{"\[Alpha]", " ", "\[Rho]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}]}]},
     {
      TagBox[
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}],
       HoldForm], 
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}], 
      RowBox[{"\[Alpha]", " ", "\[Rho]"}], "\[Rho]", 
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], "+", "\[Rho]", "+", 
       RowBox[{"\[Alpha]", " ", "\[Rho]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}]}], 
      RowBox[{"\[Alpha]", "+", "\[Rho]", "+", 
       RowBox[{"\[Alpha]", " ", "\[Rho]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}]}], 
      RowBox[{"1", "+", "\[Rho]", "+", 
       RowBox[{"\[Alpha]", " ", "\[Rho]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxDividers->{
     "Columns" -> {False, True, {False}, False}, 
      "Rows" -> {False, True, {False}, False}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   {OutputFormsDump`HeadedRows, OutputFormsDump`HeadedColumns}],
  Function[BoxForm`e$, 
   TableForm[
   BoxForm`e$, 
    TableHeadings -> {{
      1, $CellContext`\[Alpha], $CellContext`\[Alpha]^2, $CellContext`\[Rho], \
$CellContext`\[Alpha] $CellContext`\[Rho], $CellContext`\[Alpha]^2 \
$CellContext`\[Rho]}, {
      1, $CellContext`\[Alpha], $CellContext`\[Alpha]^2, $CellContext`\[Rho], \
$CellContext`\[Alpha] $CellContext`\[Rho], $CellContext`\[Alpha]^2 \
$CellContext`\[Rho]}}]]]], "Output",
 CellChangeTimes->{3.842439890253611*^9},
 CellLabel->
  "Out[422]//TableForm=",ExpressionUUID->"f25db9aa-cb7a-415a-9402-\
3d250269a360"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Dimensions",
 StyleBox[" input category", "Subsubsection"]
}], "Subsubsection",
 CellChangeTimes->{{3.840717771244265*^9, 3.840717773012088*^9}, 
   3.841158136617021*^9},ExpressionUUID->"7549b54b-b4be-4efb-bc86-\
4b0d086dde21"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dim", "[", "#", "]"}], "&"}], "/@", 
  "obs"}], "\[IndentingNewLine]", 
 SuperscriptBox[
  RowBox[{"dtot", "[", "]"}], "2"]}], "Input",
 CellChangeTimes->{{3.8407177595169487`*^9, 3.840717778868682*^9}},
 CellLabel->
  "In[423]:=",ExpressionUUID->"9b4c824e-d109-41ec-8c05-d0f8e37a4d75"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", "1", ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      SqrtBox["13"]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      SqrtBox["13"]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      SqrtBox["13"]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.842439890383136*^9},
 CellLabel->
  "Out[423]=",ExpressionUUID->"bc3be523-0d33-4cf7-93aa-e734cf3d1b5e"],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "2"], " ", 
  RowBox[{"(", 
   RowBox[{"13", "+", 
    RowBox[{"3", " ", 
     SqrtBox["13"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.842439890524457*^9},
 CellLabel->
  "Out[424]=",ExpressionUUID->"e8132499-b5fa-44d9-bcf9-e860ea976d17"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Frobenius-Schur indicators", "Subsubsection",
 CellChangeTimes->{
  3.840717739031022*^9},ExpressionUUID->"6a97eab2-5bcf-4e78-8f6c-\
ea355aa8feef"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Kappa]", "[", "#", "]"}], "&"}], "/@", "obs"}]], "Input",
 CellChangeTimes->{{3.840717694364314*^9, 3.840717710012581*^9}, 
   3.8407177415074263`*^9},
 CellLabel->
  "In[425]:=",ExpressionUUID->"aa7fcef2-b415-4cd9-ae85-ebbf0b727bcb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8424398907158203`*^9},
 CellLabel->
  "Out[425]=",ExpressionUUID->"9261688b-0ce1-4459-9fa4-84df776f15cb"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Unitary fusion input category?", "Subsubsection",
 CellChangeTimes->{{3.84071899936092*^9, 3.840719007002082*^9}, {
  3.841158140792264*^9, 
  3.8411581417759542`*^9}},ExpressionUUID->"d1969c6e-e988-4f39-af07-\
196c1fe0f5f5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NpentagonQ", "&&", "NunitaryQ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Being", " ", "checked", " ", "numerically"}], ",", " ", 
    RowBox[{
    "can", " ", "check", " ", "exactly", " ", "by", " ", "removing", " ", 
     RowBox[{"leading", " ", "'"}], 
     RowBox[{"N", "'"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.840719009538295*^9, 3.840719040034535*^9}, {
  3.840719159594219*^9, 3.84071919230723*^9}},
 CellLabel->
  "In[426]:=",ExpressionUUID->"d76bf8bd-703c-44f3-808b-85bd6911b0f4"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.8424399087386827`*^9},
 CellLabel->
  "Out[426]=",ExpressionUUID->"d4d3bfd0-cdc3-43fd-b5de-74fee832f68f"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Module category", "Section"]], "Subsection",
 CellChangeTimes->{{3.8411582553529253`*^9, 
  3.841158261136464*^9}},ExpressionUUID->"31e4250f-3f82-4706-9312-\
ee803aa6722b"],

Cell[TextData[StyleBox["Fusion rules module", "Subsubsection"]], "Text",
 CellChangeTimes->{{3.840717720003811*^9, 3.840717724291888*^9}, {
  3.841158191615386*^9, 
  3.841158193456442*^9}},ExpressionUUID->"84a1d705-8d76-4639-b300-\
ab045f63459d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TableForm", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"W", "[", 
          RowBox[{"a", ",", "b"}], "]"}], "[", "c", "]"}], 
        RowBox[{"MNames", "[", "c", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "obsM"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "obs"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "obsM"}], "}"}]}], "]"}], ",", 
   RowBox[{"TableHeadings", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"objNames", "[", "#", "]"}], "&"}], "/@", "obs"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"MNames", "[", "#", "]"}], "&"}], "/@", "obsM"}]}], "}"}]}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.840717415615163*^9, 3.840717420290963*^9}, {
  3.8407175721469507`*^9, 3.8407176016660633`*^9}, {3.8407195119886007`*^9, 
  3.840719528684951*^9}, {3.8407201101850967`*^9, 3.84072012943792*^9}, {
  3.841158171066268*^9, 3.8411581797211742`*^9}},
 CellLabel->
  "In[427]:=",ExpressionUUID->"7ee1e483-8731-4bb8-b20c-7693b3c3f983"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      StyleBox["\[Null]",
       ShowStringCharacters->False], 
      TagBox["\[CapitalGamma]",
       HoldForm], 
      TagBox[
       RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}],
       HoldForm], 
      TagBox[
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[CapitalGamma]"}],
       HoldForm], 
      TagBox["\[CapitalLambda]",
       HoldForm]},
     {
      TagBox["1",
       HoldForm], "\[CapitalGamma]", 
      RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}], 
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], " ", "\[CapitalGamma]"}], 
      "\[CapitalLambda]"},
     {
      TagBox["\[Alpha]",
       HoldForm], 
      RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}], 
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], " ", "\[CapitalGamma]"}], 
      "\[CapitalGamma]", "\[CapitalLambda]"},
     {
      TagBox[
       SuperscriptBox["\[Alpha]", "2"],
       HoldForm], 
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], " ", "\[CapitalGamma]"}], 
      "\[CapitalGamma]", 
      RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}], "\[CapitalLambda]"},
     {
      TagBox["\[Rho]",
       HoldForm], 
      RowBox[{
       RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[CapitalGamma]"}], "+", 
       "\[CapitalLambda]"}], 
      RowBox[{"\[CapitalGamma]", "+", 
       RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}], "+", 
       "\[CapitalLambda]"}], 
      RowBox[{"\[CapitalGamma]", "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[CapitalGamma]"}], "+", 
       "\[CapitalLambda]"}], 
      RowBox[{"\[CapitalGamma]", "+", 
       RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[CapitalGamma]"}], "+", 
       "\[CapitalLambda]"}]},
     {
      TagBox[
       RowBox[{"\[Alpha]", " ", "\[Rho]"}],
       HoldForm], 
      RowBox[{"\[CapitalGamma]", "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[CapitalGamma]"}], "+", 
       "\[CapitalLambda]"}], 
      RowBox[{
       RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[CapitalGamma]"}], "+", 
       "\[CapitalLambda]"}], 
      RowBox[{"\[CapitalGamma]", "+", 
       RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}], "+", 
       "\[CapitalLambda]"}], 
      RowBox[{"\[CapitalGamma]", "+", 
       RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[CapitalGamma]"}], "+", 
       "\[CapitalLambda]"}]},
     {
      TagBox[
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Rho]"}],
       HoldForm], 
      RowBox[{"\[CapitalGamma]", "+", 
       RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}], "+", 
       "\[CapitalLambda]"}], 
      RowBox[{"\[CapitalGamma]", "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[CapitalGamma]"}], "+", 
       "\[CapitalLambda]"}], 
      RowBox[{
       RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[CapitalGamma]"}], "+", 
       "\[CapitalLambda]"}], 
      RowBox[{"\[CapitalGamma]", "+", 
       RowBox[{"\[Alpha]", " ", "\[CapitalGamma]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], " ", "\[CapitalGamma]"}], "+", 
       "\[CapitalLambda]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxDividers->{
     "Columns" -> {False, True, {False}, False}, 
      "Rows" -> {False, True, {False}, False}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   {OutputFormsDump`HeadedRows, OutputFormsDump`HeadedColumns}],
  Function[BoxForm`e$, 
   TableForm[
   BoxForm`e$, 
    TableHeadings -> {{
      1, $CellContext`\[Alpha], $CellContext`\[Alpha]^2, $CellContext`\[Rho], \
$CellContext`\[Alpha] $CellContext`\[Rho], $CellContext`\[Alpha]^2 \
$CellContext`\[Rho]}, {$CellContext`\[CapitalGamma], $CellContext`\[Alpha] \
$CellContext`\[CapitalGamma], $CellContext`\[Alpha]^2 $CellContext`\
\[CapitalGamma], $CellContext`\[CapitalLambda]}}]]]], "Output",
 CellChangeTimes->{3.842439908780883*^9},
 CellLabel->
  "Out[427]//TableForm=",ExpressionUUID->"e8dec063-256a-4107-8cbc-\
9fdebc2f1d35"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Dimensions module objects", "Subsubsection",
 CellChangeTimes->{{3.840717771244265*^9, 3.840717773012088*^9}, {
  3.84115820029635*^9, 
  3.8411582040084352`*^9}},ExpressionUUID->"cff95ee8-fd87-4c6c-82b8-\
9974de711253"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dimM", "[", "#", "]"}], "&"}], "/@", "obsM"}]], "Input",
 CellChangeTimes->{{3.8407177595169487`*^9, 3.840717778868682*^9}, {
  3.840719537510128*^9, 3.840719540310403*^9}},
 CellLabel->
  "In[428]:=",ExpressionUUID->"77e71ad7-8fd7-4ee9-b42b-6b5e2dbd39c6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    RowBox[{"4", "+", 
     SqrtBox["13"]}]], ",", 
   SqrtBox[
    RowBox[{"4", "+", 
     SqrtBox["13"]}]], ",", 
   SqrtBox[
    RowBox[{"4", "+", 
     SqrtBox["13"]}]], ",", 
   SqrtBox[
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       SqrtBox["13"]}], ")"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.84243991127547*^9},
 CellLabel->
  "Out[428]=",ExpressionUUID->"5fa63863-7a2e-4ff9-ac9b-4cf46d8dd1da"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Unitary module category?", "Subsubsection",
 CellChangeTimes->{{3.84071899936092*^9, 3.840719007002082*^9}, {
  3.84071954675625*^9, 
  3.840719548020348*^9}},ExpressionUUID->"d916068e-6315-4975-9096-\
d519491d7761"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NpentagonMQ", "&&", "NunitaryMQ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Being", " ", "checked", " ", "numerically"}], ",", " ", 
    RowBox[{
    "can", " ", "check", " ", "exactly", " ", "by", " ", "removing", " ", 
     RowBox[{"leading", " ", "'"}], 
     RowBox[{"N", "'"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.840719009538295*^9, 3.840719040034535*^9}, {
  3.840719159594219*^9, 3.84071919230723*^9}, {3.840719550183511*^9, 
  3.8407195520766993`*^9}, {3.8407201338692207`*^9, 3.840720135580522*^9}, {
  3.8407266376224127`*^9, 3.840726639893819*^9}, {3.8407321501354628`*^9, 
  3.840732151715002*^9}, {3.84078440471529*^9, 3.840784406510666*^9}},
 CellLabel->
  "In[429]:=",ExpressionUUID->"ab2a3d1d-e463-4fdf-b94e-1df39cd8140e"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.842439918992638*^9},
 CellLabel->
  "Out[429]=",ExpressionUUID->"2a9af0c7-bd4a-4b3e-9e0f-07dd6464166f"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Endomorphism category", "Section"]], "Subsection",
 CellChangeTimes->{{3.841158271144827*^9, 
  3.841158277992593*^9}},ExpressionUUID->"0e960709-e4c8-4619-bd2a-\
62b595b7f7db"],

Cell[CellGroupData[{

Cell["Dimension of tube algebra", "Subsubsection",
 CellChangeTimes->{{3.8411582958408613`*^9, 
  3.841158305496813*^9}},ExpressionUUID->"6ba3e20d-8b5b-41bd-8ca1-\
65dbec815b4b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{"pictureBasis", "[", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.841158307401783*^9, 3.841158311665267*^9}},
 CellLabel->
  "In[430]:=",ExpressionUUID->"48487613-cbe0-42f0-b63d-9d22a0246eb7"],

Cell[BoxData["555"], "Output",
 CellChangeTimes->{3.842439919035715*^9},
 CellLabel->
  "Out[430]=",ExpressionUUID->"560d40e8-dbf7-4cb1-834c-33bf472d2d17"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Dimension of representations", "Subsubsection",
 CellChangeTimes->{{3.841158325817149*^9, 
  3.841158333660174*^9}},ExpressionUUID->"552ec7f8-a411-48fe-9599-\
478b4b8b1760"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dimVS", "[", "#", "]"}], "&"}], "/@", "reps"}]], "Input",
 CellChangeTimes->{{3.8411583344528637`*^9, 3.8411583411934013`*^9}},
 CellLabel->
  "In[431]:=",ExpressionUUID->"eead5764-0acb-4a95-9e98-2f3ba54a2621"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "9", ",", "13", ",", "17"}], "}"}]], "Output",
 CellChangeTimes->{3.842439919062388*^9},
 CellLabel->
  "Out[431]=",ExpressionUUID->"9ac8b604-26c9-4a3a-9ab8-72463cda042b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fusion rules ", "Subsubsection",
 CellChangeTimes->{{3.841158391577383*^9, 
  3.841158395593359*^9}},ExpressionUUID->"adb7f51b-1939-4f03-b06b-\
8a99d8e05c40"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TableForm", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"PrintTemporary", "[", 
       RowBox[{"a", "\[CircleTimes]", "b"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"fusionMultiplicity", "[", 
           RowBox[{"a", ",", " ", "b"}], "]"}], "[", "c", "]"}], " ", 
         RowBox[{"repNames", "[", "c", "]"}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"c", ",", " ", "reps"}], "}"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", " ", 
     RowBox[{"{", 
      RowBox[{"a", ",", " ", "reps"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"b", ",", " ", "reps"}], "}"}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"TableHeadings", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"repNames", "[", "#", "]"}], "&"}], "/@", "reps"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"repNames", "[", "#", "]"}], "&"}], "/@", "reps"}]}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8408900784189568`*^9, 3.840890096683275*^9}, 
   3.840890236648119*^9, 3.8408902811951714`*^9, {3.840891076953483*^9, 
   3.840891129615484*^9}, {3.840891276742115*^9, 3.8408912941340837`*^9}, 
   3.840891700488282*^9, {3.840891757999666*^9, 3.840891844840878*^9}, {
   3.8408924642880297`*^9, 3.840892476741455*^9}, {3.8408926579908733`*^9, 
   3.8408927356684113`*^9}, 3.840892816341292*^9, {3.8408955473124933`*^9, 
   3.8408955735521383`*^9}, 3.840897560773827*^9, 3.840899196311903*^9, {
   3.841136293311214*^9, 3.8411362995562477`*^9}, 3.84114111029569*^9, 
   3.84114215367213*^9, {3.84114259828323*^9, 3.8411426046574802`*^9}, 
   3.841158406766603*^9, {3.8411608754687357`*^9, 3.8411608830766783`*^9}, {
   3.842436871609228*^9, 3.842436876126096*^9}},
 CellLabel->
  "In[432]:=",ExpressionUUID->"770d537a-d2df-47e8-8c61-4cbe4bcb84cb"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      StyleBox["\[Null]",
       ShowStringCharacters->False], 
      TagBox["1",
       HoldForm], 
      TagBox["\[Mu]",
       HoldForm], 
      TagBox["\[Eta]",
       HoldForm], 
      TagBox["\[Nu]",
       HoldForm]},
     {
      TagBox["1",
       HoldForm], "1", "\[Mu]", "\[Eta]", "\[Nu]"},
     {
      TagBox["\[Mu]",
       HoldForm], "\[Mu]", 
      RowBox[{"1", "+", "\[Nu]"}], 
      RowBox[{"\[Eta]", "+", "\[Nu]"}], 
      RowBox[{"\[Eta]", "+", "\[Mu]", "+", "\[Nu]"}]},
     {
      TagBox["\[Eta]",
       HoldForm], "\[Eta]", 
      RowBox[{"\[Eta]", "+", "\[Nu]"}], 
      RowBox[{"1", "+", "\[Eta]", "+", "\[Mu]", "+", "\[Nu]"}], 
      RowBox[{"\[Eta]", "+", "\[Mu]", "+", 
       RowBox[{"2", " ", "\[Nu]"}]}]},
     {
      TagBox["\[Nu]",
       HoldForm], "\[Nu]", 
      RowBox[{"\[Eta]", "+", "\[Mu]", "+", "\[Nu]"}], 
      RowBox[{"\[Eta]", "+", "\[Mu]", "+", 
       RowBox[{"2", " ", "\[Nu]"}]}], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[Eta]"}], "+", "\[Mu]", "+", 
       RowBox[{"2", " ", "\[Nu]"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxDividers->{
     "Columns" -> {False, True, {False}, False}, 
      "Rows" -> {False, True, {False}, False}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   {OutputFormsDump`HeadedRows, OutputFormsDump`HeadedColumns}],
  Function[BoxForm`e$, 
   TableForm[
   BoxForm`e$, 
    TableHeadings -> {{
      1, $CellContext`\[Mu], $CellContext`\[Eta], $CellContext`\[Nu]}, {
      1, $CellContext`\[Mu], $CellContext`\[Eta], $CellContext`\[Nu]}}]]]], \
"Output",
 CellChangeTimes->{3.842440137152547*^9},
 CellLabel->
  "Out[432]//TableForm=",ExpressionUUID->"da81a8a5-6bfe-4acf-94d8-\
30350f3fc1c7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Dimensions",
 StyleBox[" output category", "Subsubsection"]
}], "Subsubsection",
 CellChangeTimes->{{3.8411586564717484`*^9, 
  3.841158658850903*^9}},ExpressionUUID->"a3099bf5-8e43-4c52-931d-\
87a27560b2db"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dimEnd", "[", "#", "]"}], "&"}], "/@", 
  "reps"}], "\[IndentingNewLine]", 
 SuperscriptBox[
  RowBox[{"dtotEnd", "[", "]"}], "2"]}], "Input",
 CellChangeTimes->{{3.84115863140158*^9, 3.8411586494911003`*^9}},
 CellLabel->
  "In[433]:=",ExpressionUUID->"5c7c401c-c765-4a40-9ce7-798d462ee63e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SqrtBox["13"]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      SqrtBox["13"]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", 
      SqrtBox["13"]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.842440137324855*^9},
 CellLabel->
  "Out[433]=",ExpressionUUID->"4277c28a-b06b-4272-86cc-2400c573ae6e"],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "2"], " ", 
  RowBox[{"(", 
   RowBox[{"13", "+", 
    RowBox[{"3", " ", 
     SqrtBox["13"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.842440137384596*^9},
 CellLabel->
  "Out[434]=",ExpressionUUID->"4a8c2299-d936-472a-936e-4d7d14e3e36a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Isometric embedding?", "Subsubsection",
 CellChangeTimes->{{3.8411584200656567`*^9, 
  3.8411584244326677`*^9}},ExpressionUUID->"3abc4fb2-e1f8-4346-8741-\
074183125680"],

Cell[CellGroupData[{

Cell[BoxData["NisometricQ"], "Input",
 CellChangeTimes->{{3.8411584272150507`*^9, 3.841158429353819*^9}, {
  3.841159736838168*^9, 3.841159736958558*^9}},
 CellLabel->
  "In[435]:=",ExpressionUUID->"864dbcd2-1c3f-4a84-8403-93d81c2c9cfa"],

Cell[BoxData[
 RowBox[{"{", "True", "}"}]], "Output",
 CellChangeTimes->{3.842440315811199*^9},
 CellLabel->
  "Out[435]=",ExpressionUUID->"e5012e5b-69be-48d2-b2f4-7c4649b0afd9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Visualization of F-matrices for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["End", "C"], "[", "M", "]"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "15eed569-6a9f-4e0e-8072-3e1ec4e048d0"]
}], "Subsubsection",
 CellChangeTimes->{{3.841158460649832*^9, 
  3.84115847378061*^9}},ExpressionUUID->"5134c2d2-fdb8-47f1-9843-\
e7da86f431bf"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"tmp", "=", 
   RowBox[{"RandomSample", "[", "NFEnds", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"MatchQ", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"MatchQ", "[", 
        RowBox[{"#", ",", "_Real"}], "]"}], "&"}], "/@", "tmp"}], ",", 
     RowBox[{"{", 
      RowBox[{"True", ".."}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
   RowBox[{"GraphicsRow", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ArrayPlot", "[", 
       RowBox[{
        RowBox[{"ArrayReshape", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"tmp", "+", "1"}], "2"], ",", 
          RowBox[{
           RowBox[{"Ceiling", "[", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"Length", "[", "NFEnds", "]"}], "]"}], "]"}], 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], ",", "\[Infinity]"}], "]"}], 
        ",", 
        RowBox[{"ColorFunction", "\[Rule]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Blend", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"White", ",", "Green", ",", "Black"}], "}"}], ",", 
             "#"}], "]"}], "&"}], ")"}]}], ",", 
        RowBox[{"Frame", "\[Rule]", "False"}], ",", 
        RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}]}], "]"}], ",", 
      RowBox[{"ListPlot", "[", 
       RowBox[{"tmp", ",", 
        RowBox[{"PlotRange", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1.05"}], ",", "1.05"}], "}"}]}]}], "]"}]}], "}"}], 
    "]"}], "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
   RowBox[{"GraphicsArray", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ArrayPlot", "[", 
         RowBox[{
          RowBox[{"ArrayReshape", "[", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"Re", "[", "tmp", "]"}], "+", "1"}], "2"], ",", 
            RowBox[{
             RowBox[{"Ceiling", "[", 
              RowBox[{"Sqrt", "[", 
               RowBox[{"Length", "[", "NFEnds", "]"}], "]"}], "]"}], 
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}]}], ",", "\[Infinity]"}], "]"}], 
          ",", 
          RowBox[{"ColorFunction", "\[Rule]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Blend", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"White", ",", "Green", ",", "Black"}], "}"}], ",", 
               "#"}], "]"}], "&"}], ")"}]}], ",", 
          RowBox[{"Frame", "\[Rule]", "False"}], ",", 
          RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}]}], "]"}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{"ArrayPlot", "[", 
         RowBox[{
          RowBox[{"ArrayReshape", "[", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"Im", "[", "tmp", "]"}], "+", "1"}], "2"], ",", 
            RowBox[{
             RowBox[{"Ceiling", "[", 
              RowBox[{"Sqrt", "[", 
               RowBox[{"Length", "[", "NFEnds", "]"}], "]"}], "]"}], 
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}]}], ",", "\[Infinity]"}], "]"}], 
          ",", 
          RowBox[{"ColorFunction", "\[Rule]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Blend", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"White", ",", "Green", ",", "Black"}], "}"}], ",", 
               "#"}], "]"}], "&"}], ")"}]}], ",", 
          RowBox[{"Frame", "\[Rule]", "False"}], ",", 
          RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}]}], "]"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ListPlot", "[", 
         RowBox[{
          RowBox[{"Re", "[", "tmp", "]"}], ",", 
          RowBox[{"PlotRange", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1.05"}], ",", "1.05"}], "}"}]}]}], "]"}], ",", 
        RowBox[{"ListPlot", "[", 
         RowBox[{
          RowBox[{"Im", "[", "tmp", "]"}], ",", 
          RowBox[{"PlotRange", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1.05"}], ",", "1.05"}], "}"}]}]}], "]"}]}], 
       "}"}]}], "}"}], "]"}]}], "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.8279162519047813`*^9, 3.8279162552946043`*^9}, {
   3.827916377460034*^9, 3.827916379745572*^9}, {3.827916480020465*^9, 
   3.827916505369752*^9}, {3.827916542456006*^9, 3.827916585247593*^9}, {
   3.827916775419137*^9, 3.827916911204404*^9}, {3.828000702262329*^9, 
   3.828000707158712*^9}, {3.828000749830207*^9, 3.828000765846456*^9}, {
   3.828001849437989*^9, 3.828001860461204*^9}, {3.84071785124191*^9, 
   3.840717851671194*^9}, {3.840719887945444*^9, 3.840719890252556*^9}, {
   3.841158477674823*^9, 3.841158508555348*^9}, {3.8411603011644573`*^9, 
   3.841160321265328*^9}, {3.8424362317089567`*^9, 3.8424364018369703`*^9}, 
   3.842436597695671*^9, 3.842437029086828*^9, {3.8424371744156227`*^9, 
   3.842437182415695*^9}, {3.8424372136157618`*^9, 3.842437252375115*^9}, {
   3.842437371648247*^9, 3.842437449970821*^9}, {3.842437823353821*^9, 
   3.8424378556416073`*^9}, {3.842439427615244*^9, 3.8424394586149*^9}},
 CellLabel->
  "In[436]:=",ExpressionUUID->"bf321b2a-859e-48f0-b262-606b60b85b80"],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     GraphicsBox[RasterBox[CompressedData["
1:eJztXQlUj9n7f0sRU2PLEqEZa4SMZRoqWQeTvUa2JEsxloxlKCNLlKShCTGW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       "], {{0, 0}, {37, 37}}, {0, 1}],
      DisplayFunction->Identity,
      Frame->False,
      FrameLabel->{None, None},
      FrameTicks->{{None, None}, {None, None}},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->{{0., 1.}, {2.462332283148953, 1.4623322831489673`}},
      Method->{
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultPlotStyle" -> Automatic}], {122.16934142326244, -119.25915557007544},
      ImageScaled[{0.5, 0.5}], {224.2356317576553, 227.16029632395322}], 
    InsetBox[
     GraphicsBox[{{}, 
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        0.004583333333333334], AbsoluteThickness[1.6], 
        PointBox[CompressedData["
1:eJxdXHl4U9W2jwwafSBBUYuiRhksXtAgKFWLLga1IGKQVgplCKVAmVM6pXQ6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         "]]}, {{}, {}}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{0., 0},
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->{{16.153061224489793`, 1.4999999999998863`}, {
       2.462332283148953, 1.4623322831489673`}},
      Method->{
       "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& )}},
      PlotRange->{{0., 1305.}, {-1.05, 1.05}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {0, 0}},
      Ticks->{Automatic, Automatic}], {443.8181588451754, -119.25915557007544},
      ImageScaled[{0.5, 0.5}], {378.85590090843147, 227.16029632395322}]}, {}},
  ImageSize->{
    UpTo[600], 
    UpTo[360]},
  PlotRange->{{0, 643.2976348438259}, {-238.51831114015087`, 0}},
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{3.84244039895086*^9},
 CellLabel->
  "Out[437]=",ExpressionUUID->"05c4fdf8-67b4-4e52-a13d-f37c3df95b54"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Frobenius-Schur indicators", "Subsubsection",
 CellChangeTimes->{{3.841158569152404*^9, 
  3.841158573306426*^9}},ExpressionUUID->"4165f631-e25c-4171-ae93-\
d9685c1569c2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"N\[Kappa]End", "[", "#", "]"}], "&"}], "/@", "reps"}]], "Input",
 CellChangeTimes->{{3.841158574495569*^9, 3.841158579131081*^9}, 
   3.841160707347693*^9},
 CellLabel->
  "In[438]:=",ExpressionUUID->"bcefd676-e059-463a-b23f-d93ee7f43f0b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.`19.69897000433602", ",", "1.`19.613633296648626", ",", 
   "1.00000000000000000000000000000000000002`19.56937096291993", ",", 
   "0.99999999999999999999999999999999999998`19.436684388001414"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.842440399053391*^9},
 CellLabel->
  "Out[438]=",ExpressionUUID->"f458b266-d79d-47d8-a758-14aecf350932"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Unitary fusion category?", "Subsubsection",
 CellChangeTimes->{{3.841158549607115*^9, 
  3.8411585606982517`*^9}},ExpressionUUID->"e9d391f2-e624-4c6f-975b-\
d62c4f167a16"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NpentagonEndQ", "&&", "NunitaryEndQ"}]], "Input",
 CellChangeTimes->{{3.841158523887748*^9, 3.841158536545002*^9}, {
  3.841158705609923*^9, 3.8411587071219177`*^9}},
 CellLabel->
  "In[439]:=",ExpressionUUID->"ae6d9a78-9118-4c29-8961-41b486249b56"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.842440402950664*^9},
 CellLabel->
  "Out[439]=",ExpressionUUID->"ae7b2213-0eb6-472d-a0c3-b1d03ac989b7"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1920, 1119},
WindowMargins->{{1920, Automatic}, {25, Automatic}},
Magnification:>0.8 Inherited,
FrontEndVersion->"12.3 for Linux x86 (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d35f60ef-8028-4723-abf6-059f873b58c2"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 5369, 127, 658, "Input",ExpressionUUID->"2e0a17db-b4d7-4261-85dc-0212620666fc"],
Cell[CellGroupData[{
Cell[5952, 151, 195, 3, 50, "Subsection",ExpressionUUID->"64f4c7b1-14c4-4db5-82a0-b01eb9311859"],
Cell[6150, 156, 259, 5, 32, "Text",ExpressionUUID->"086a60b5-e987-4b97-a217-3ca5a6417226"],
Cell[CellGroupData[{
Cell[6434, 165, 1183, 33, 26, "Input",ExpressionUUID->"d2c33179-89a9-441e-ba72-5a374a315fb2"],
Cell[7620, 200, 4556, 130, 136, "Output",ExpressionUUID->"f25db9aa-cb7a-415a-9402-3d250269a360"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12213, 335, 246, 6, 36, "Subsubsection",ExpressionUUID->"7549b54b-b4be-4efb-bc86-4b0d086dde21"],
Cell[CellGroupData[{
Cell[12484, 345, 334, 9, 41, "Input",ExpressionUUID->"9b4c824e-d109-41ec-8c05-d0f8e37a4d75"],
Cell[12821, 356, 583, 20, 41, "Output",ExpressionUUID->"bc3be523-0d33-4cf7-93aa-e734cf3d1b5e"],
Cell[13407, 378, 285, 9, 41, "Output",ExpressionUUID->"e8132499-b5fa-44d9-bcf9-e860ea976d17"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13741, 393, 153, 3, 36, "Subsubsection",ExpressionUUID->"6a97eab2-5bcf-4e78-8f6c-ea355aa8feef"],
Cell[CellGroupData[{
Cell[13919, 400, 283, 7, 23, "Input",ExpressionUUID->"aa7fcef2-b415-4cd9-ae85-ebbf0b727bcb"],
Cell[14205, 409, 243, 6, 27, "Output",ExpressionUUID->"9261688b-0ce1-4459-9fa4-84df776f15cb"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[14497, 421, 231, 4, 36, "Subsubsection",ExpressionUUID->"d1969c6e-e988-4f39-af07-196c1fe0f5f5"],
Cell[CellGroupData[{
Cell[14753, 429, 526, 12, 23, "Input",ExpressionUUID->"d76bf8bd-703c-44f3-808b-85bd6911b0f4"],
Cell[15282, 443, 158, 3, 27, "Output",ExpressionUUID->"d4d3bfd0-cdc3-43fd-b5de-74fee832f68f"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[15501, 453, 196, 3, 50, "Subsection",ExpressionUUID->"31e4250f-3f82-4706-9312-ee803aa6722b"],
Cell[15700, 458, 247, 4, 32, "Text",ExpressionUUID->"84a1d705-8d76-4639-b300-ab045f63459d"],
Cell[CellGroupData[{
Cell[15972, 466, 1180, 33, 26, "Input",ExpressionUUID->"7ee1e483-8731-4bb8-b20c-7693b3c3f983"],
Cell[17155, 501, 4547, 127, 136, "Output",ExpressionUUID->"e8dec063-256a-4107-8cbc-9fdebc2f1d35"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21739, 633, 226, 4, 36, "Subsubsection",ExpressionUUID->"cff95ee8-fd87-4c6c-82b8-9974de711253"],
Cell[CellGroupData[{
Cell[21990, 641, 303, 7, 23, "Input",ExpressionUUID->"77e71ad7-8fd7-4ee9-b42b-6b5e2dbd39c6"],
Cell[22296, 650, 512, 20, 45, "Output",ExpressionUUID->"5fa63863-7a2e-4ff9-ac9b-4cf46d8dd1da"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[22857, 676, 222, 4, 36, "Subsubsection",ExpressionUUID->"d916068e-6315-4975-9096-d519491d7761"],
Cell[CellGroupData[{
Cell[23104, 684, 774, 15, 23, "Input",ExpressionUUID->"ab2a3d1d-e463-4fdf-b94e-1df39cd8140e"],
Cell[23881, 701, 156, 3, 27, "Output",ExpressionUUID->"2a9af0c7-bd4a-4b3e-9e0f-07dd6464166f"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[24098, 711, 200, 3, 50, "Subsection",ExpressionUUID->"0e960709-e4c8-4619-bd2a-62b595b7f7db"],
Cell[CellGroupData[{
Cell[24323, 718, 178, 3, 36, "Subsubsection",ExpressionUUID->"6ba3e20d-8b5b-41bd-8ca1-65dbec815b4b"],
Cell[CellGroupData[{
Cell[24526, 725, 242, 5, 26, "Input",ExpressionUUID->"48487613-cbe0-42f0-b63d-9d22a0246eb7"],
Cell[24771, 732, 155, 3, 27, "Output",ExpressionUUID->"560d40e8-dbf7-4cb1-834c-33bf472d2d17"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[24975, 741, 179, 3, 36, "Subsubsection",ExpressionUUID->"552ec7f8-a411-48fe-9599-478b4b8b1760"],
Cell[CellGroupData[{
Cell[25179, 748, 257, 6, 23, "Input",ExpressionUUID->"eead5764-0acb-4a95-9e98-2f3ba54a2621"],
Cell[25439, 756, 220, 5, 27, "Output",ExpressionUUID->"9ac8b604-26c9-4a3a-9ab8-72463cda042b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[25708, 767, 164, 3, 36, "Subsubsection",ExpressionUUID->"adb7f51b-1939-4f03-b06b-8a99d8e05c40"],
Cell[CellGroupData[{
Cell[25897, 774, 1988, 46, 98, "Input",ExpressionUUID->"770d537a-d2df-47e8-8c61-4cbe4bcb84cb"],
Cell[27888, 822, 1982, 62, 94, "Output",ExpressionUUID->"da81a8a5-6bfe-4acf-94d8-30350f3fc1c7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[29919, 890, 226, 6, 36, "Subsubsection",ExpressionUUID->"a3099bf5-8e43-4c52-931d-87a27560b2db"],
Cell[CellGroupData[{
Cell[30170, 900, 340, 9, 41, "Input",ExpressionUUID->"5c7c401c-c765-4a40-9ce7-798d462ee63e"],
Cell[30513, 911, 563, 20, 41, "Output",ExpressionUUID->"4277c28a-b06b-4272-86cc-2400c573ae6e"],
Cell[31079, 933, 285, 9, 41, "Output",ExpressionUUID->"4a8c2299-d936-472a-936e-4d7d14e3e36a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[31413, 948, 175, 3, 36, "Subsubsection",ExpressionUUID->"3abc4fb2-e1f8-4346-8741-074183125680"],
Cell[CellGroupData[{
Cell[31613, 955, 237, 4, 23, "Input",ExpressionUUID->"864dbcd2-1c3f-4a84-8403-93d81c2c9cfa"],
Cell[31853, 961, 178, 4, 27, "Output",ExpressionUUID->"e5012e5b-69be-48d2-b2f4-7c4649b0afd9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[32080, 971, 391, 11, 36, "Subsubsection",ExpressionUUID->"5134c2d2-fdb8-47f1-9843-e7da86f431bf"],
Cell[CellGroupData[{
Cell[32496, 986, 5405, 134, 178, "Input",ExpressionUUID->"bf321b2a-859e-48f0-b262-606b60b85b80"],
Cell[37904, 1122, 21892, 382, 196, "Output",ExpressionUUID->"05c4fdf8-67b4-4e52-a13d-f37c3df95b54"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[59845, 1510, 177, 3, 36, "Subsubsection",ExpressionUUID->"4165f631-e25c-4171-ae93-d9685c1569c2"],
Cell[CellGroupData[{
Cell[60047, 1517, 286, 7, 23, "Input",ExpressionUUID->"bcefd676-e059-463a-b23f-d93ee7f43f0b"],
Cell[60336, 1526, 386, 9, 27, "Output",ExpressionUUID->"f458b266-d79d-47d8-a758-14aecf350932"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[60771, 1541, 177, 3, 36, "Subsubsection",ExpressionUUID->"e9d391f2-e624-4c6f-975b-d62c4f167a16"],
Cell[CellGroupData[{
Cell[60973, 1548, 273, 5, 23, "Input",ExpressionUUID->"ae6d9a78-9118-4c29-8961-41b486249b56"],
Cell[61249, 1555, 156, 3, 27, "Output",ExpressionUUID->"ae7b2213-0eb6-472d-a0c3-b1d03ac989b7"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/README.md <==
<div class="row">
  <div class="column">

# Computing associators of endomorphism fusion categories

  <img src="./H1.jpeg" alt="" align = right width=400>

Accompanying code for <a href="https://arxiv.org/abs/2110.03644">'Computing associators of endomorphism fusion categories'</a>.


==> anc/RepS3/MData.m <==
(* ::Package:: *)

(* ::Code::Initialization:: *)
obsM={0,1,2};
dimM[0]:=1;dimM[1]:=1;dimM[2]:=2;

MNames=<|0->1,1->\[Psi],2->\[DoubledPi]|>;


W[a_,b_][c_]:=Count[{
	{{0},{1},{2}},
	{{1},{0},{2}},
	{{2},{2},{0,1,2}}}[[a+1,b+1]],c]


MData={L0[0,0,0][0][1,0,1][1,0,1]->1,L0[0,0,1][1][1,0,1][1,1,1]->1,L0[0,0,2][2][1,0,1][1,2,1]->1,L0[0,1,0][1][1,1,1][1,1,1]->1,L0[0,1,1][0][1,1,1][1,0,1]->1,L0[0,1,2][2][1,1,1][1,2,1]->1,L0[0,2,0][2][1,2,1][1,2,1]->1,L0[0,2,1][2][1,2,1][1,2,1]->1,L0[0,2,2][0][1,2,1][1,0,1]->1,L0[0,2,2][1][1,2,1][1,1,1]->1,L0[0,2,2][2][1,2,1][1,2,1]->1,L0[1,0,0][1][1,1,1][1,0,1]->1,L0[1,0,1][0][1,1,1][1,1,1]->1,L0[1,0,2][2][1,1,1][1,2,1]->1,L0[1,1,0][0][1,0,1][1,1,1]->1,L0[1,1,1][1][1,0,1][1,0,1]->1,L0[1,1,2][2][1,0,1][1,2,1]->1,L0[1,2,0][2][1,2,1][1,2,1]->1,L0[1,2,1][2][1,2,1][1,2,1]->1,L0[1,2,2][1][1,2,1][1,0,1]->1,L0[1,2,2][0][1,2,1][1,1,1]->1,L0[1,2,2][2][1,2,1][1,2,1]->-1,L0[2,0,0][2][1,2,1][1,0,1]->1,L0[2,0,1][2][1,2,1][1,1,1]->1,L0[2,0,2][0][1,2,1][1,2,1]->1,L0[2,0,2][1][1,2,1][1,2,1]->1,L0[2,0,2][2][1,2,1][1,2,1]->1,L0[2,1,0][2][1,2,1][1,1,1]->1,L0[2,1,1][2][1,2,1][1,0,1]->1,L0[2,1,2][0][1,2,1][1,2,1]->1,L0[2,1,2][1][1,2,1][1,2,1]->1,L0[2,1,2][2][1,2,1][1,2,1]->-1,L0[2,2,0][0][1,0,1][1,2,1]->1,L0[2,2,0][1][1,1,1][1,2,1]->1,L0[2,2,0][2][1,2,1][1,2,1]->1,L0[2,2,1][1][1,0,1][1,2,1]->1,L0[2,2,1][0][1,1,1][1,2,1]->1,L0[2,2,1][2][1,2,1][1,2,1]->-1,L0[2,2,2][2][1,0,1][1,0,1]->1/2,L0[2,2,2][2][1,0,1][1,1,1]->1/2,L0[2,2,2][2][1,0,1][1,2,1]->1/Sqrt[2],L0[2,2,2][2][1,1,1][1,0,1]->1/2,L0[2,2,2][2][1,1,1][1,1,1]->1/2,L0[2,2,2][2][1,1,1][1,2,1]->-(1/Sqrt[2]),L0[2,2,2][2][1,2,1][1,0,1]->1/Sqrt[2],L0[2,2,2][2][1,2,1][1,1,1]->-(1/Sqrt[2]),L0[2,2,2][0][1,2,1][1,2,1]->1,L0[2,2,2][1][1,2,1][1,2,1]->-1,L0[2,2,2][2][1,2,1][1,2,1]->0
}


==> anc/RepS3/RepS3Data.m <==
(* ::Package:: *)

(* ::Input::Initialization:: *)
objNames


obs=Range[0,2];

V[a_,b_][c_]:=Count[{
	{{0},{1},{2}},
	{{1},{0},{2}},
	{{2},{2},{0,1,2}}
}[[a+1,b+1]],c]

objNames=<|0->1,1->\[Psi],2->\[DoubledPi]|>;


FData:={X0[0,0,0][0][1,0,1][1,0,1]->1,X0[0,0,1][1][1,0,1][1,1,1]->1,X0[0,0,2][2][1,0,1][1,2,1]->1,X0[0,1,0][1][1,1,1][1,1,1]->1,X0[0,1,1][0][1,1,1][1,0,1]->1,X0[0,1,2][2][1,1,1][1,2,1]->1,X0[0,2,0][2][1,2,1][1,2,1]->1,X0[0,2,1][2][1,2,1][1,2,1]->1,X0[0,2,2][0][1,2,1][1,0,1]->1,X0[0,2,2][1][1,2,1][1,1,1]->1,X0[0,2,2][2][1,2,1][1,2,1]->1,X0[1,0,0][1][1,1,1][1,0,1]->1,X0[1,0,1][0][1,1,1][1,1,1]->1,X0[1,0,2][2][1,1,1][1,2,1]->1,X0[1,1,0][0][1,0,1][1,1,1]->1,X0[1,1,1][1][1,0,1][1,0,1]->1,X0[1,1,2][2][1,0,1][1,2,1]->1,X0[1,2,0][2][1,2,1][1,2,1]->1,X0[1,2,1][2][1,2,1][1,2,1]->1,X0[1,2,2][1][1,2,1][1,0,1]->1,X0[1,2,2][0][1,2,1][1,1,1]->1,X0[1,2,2][2][1,2,1][1,2,1]->-1,X0[2,0,0][2][1,2,1][1,0,1]->1,X0[2,0,1][2][1,2,1][1,1,1]->1,X0[2,0,2][0][1,2,1][1,2,1]->1,X0[2,0,2][1][1,2,1][1,2,1]->1,X0[2,0,2][2][1,2,1][1,2,1]->1,X0[2,1,0][2][1,2,1][1,1,1]->1,X0[2,1,1][2][1,2,1][1,0,1]->1,X0[2,1,2][0][1,2,1][1,2,1]->1,X0[2,1,2][1][1,2,1][1,2,1]->1,X0[2,1,2][2][1,2,1][1,2,1]->-1,X0[2,2,0][0][1,0,1][1,2,1]->1,X0[2,2,0][1][1,1,1][1,2,1]->1,X0[2,2,0][2][1,2,1][1,2,1]->1,X0[2,2,1][1][1,0,1][1,2,1]->1,X0[2,2,1][0][1,1,1][1,2,1]->1,X0[2,2,1][2][1,2,1][1,2,1]->-1,X0[2,2,2][2][1,0,1][1,0,1]->1/2,X0[2,2,2][2][1,0,1][1,1,1]->1/2,X0[2,2,2][2][1,0,1][1,2,1]->1/Sqrt[2],X0[2,2,2][2][1,1,1][1,0,1]->1/2,X0[2,2,2][2][1,1,1][1,1,1]->1/2,X0[2,2,2][2][1,1,1][1,2,1]->-(1/Sqrt[2]),X0[2,2,2][2][1,2,1][1,0,1]->1/Sqrt[2],X0[2,2,2][2][1,2,1][1,1,1]->-(1/Sqrt[2]),X0[2,2,2][0][1,2,1][1,2,1]->1,X0[2,2,2][1][1,2,1][1,2,1]->-1,X0[2,2,2][2][1,2,1][1,2,1]->0
};


==> anc/RepS3/TubeDataRepS3M.m <==
(* ::Package:: *)

(* ::Subsubsection:: *)
(*General data*)


reps={1,\[Mu],\[Nu]};
dimVS[1]:=3;dimVS[\[Mu]]:=3;dimVS[\[Nu]]:=5;(*Vector space dimensions*)

repNames[x_]/;MemberQ[reps,x]:=x


(* ::Subsubsection:: *)
(*Representations*)


(* ::Input::Initialization:: *)
e[1][0,0]:=tub[0,0][0,0][1,0,1]
e[1][1,0]:=tub[0,0][1,1][1,1,1]
e[1][2,0]:=tub[0,0][2,2][1,2,1]/Sqrt[2]

e[\[Mu]][0,0]:=tub[0,1][0,1][1,0,1]

e[\[Mu]][1,0]:=tub[0,1][1,0][1,1,1]

e[\[Mu]][2,0]:=tub[0,1][2,2][1,2,1]/Sqrt[2]

e[\[Nu]][0,0]:=tub[0,2][0,2][1,0,1]
e[\[Nu]][1,0]:=tub[0,2][1,2][1,1,1]
e[\[Nu]][2,0]:=tub[0,2][2,0][1,2,1]
e[\[Nu]][3,0]:=tub[0,2][2,1][1,2,1]
e[\[Nu]][4,0]:=tub[0,2][2,2][1,2,1]/2^(1/4)


(* ::Subsubsection:: *)
(*Embedding maps*)


VEmbedding[1->1\[CircleTimes]1,1]={{1,0,0},{0,1,0},{0,0,Sqrt[2]}};
VEmbedding[\[Mu]->1\[CircleTimes]\[Mu],1]={{1,0,0},{0,1,0},{0,0,Sqrt[2]}};
VEmbedding[\[Nu]->1\[CircleTimes]\[Nu],1]={{1,0,0,0,0},{0,1,0,0,0},{0,0,Sqrt[2],0,0},{0,0,0,Sqrt[2],0},{0,0,0,0,Sqrt[2]}};

VEmbedding[\[Mu]->\[Mu]\[CircleTimes]1,1]={{1,0,0},{0,1,0},{0,0,Sqrt[2]}};
VEmbedding[1->\[Mu]\[CircleTimes]\[Mu],1]={{1,0,0},{0,1,0},{0,0,Sqrt[2]}};
VEmbedding[\[Nu]->\[Mu]\[CircleTimes]\[Nu],1]={{1,0,0,0,0},{0,1,0,0,0},{0,0,Sqrt[2],0,0},{0,0,0,Sqrt[2],0},{0,0,0,0,-Sqrt[2]}};

VEmbedding[\[Nu]->\[Nu]\[CircleTimes]1,1]={{Sqrt[2],0,0,0,0},{0,Sqrt[2],0,0,0},{0,0,1,0,0},{0,0,0,1,0},{0,0,0,0,Sqrt[2]}};
VEmbedding[\[Nu]->\[Nu]\[CircleTimes]\[Mu],1]={{Sqrt[2],0,0,0,0},{0,Sqrt[2],0,0,0},{0,0,0,1,0},{0,0,1,0,0},{0,0,0,0,-Sqrt[2]}};

VEmbedding[1->\[Nu]\[CircleTimes]\[Nu],1]={{1/Sqrt[2],0,0},{0,0,0},{0,0,0},{0,0,0},{0,1/Sqrt[2],0},{0,0,0},{0,0,1/4},{0,0,1/4},{0,0,0},{0,0,0},{0,0,1/2}};
VEmbedding[\[Mu]->\[Nu]\[CircleTimes]\[Nu],1]={{0,0,0},{1/Sqrt[2],0,0},{0,0,0},{0,1/Sqrt[2],0},{0,0,0},{0,0,0},{0,0,1/4},{0,0,1/4},{0,0,0},{0,0,0},{0,0,-(1/2)}};
VEmbedding[\[Nu]->\[Nu]\[CircleTimes]\[Nu],1]={{0,0,0,0,0},{0,0,0,0,0},{1,0,0,0,0},{0,0,0,0,0},{0,0,0,0,0},{0,-1,0,0,0},{0,0,0,0,1/2},{0,0,0,0,-(1/2)},{0,0,1,0,0},{0,0,0,-1,0},{0,0,0,0,0}};


==> anc/TubeFunctions.m <==
(* ::Package:: *)

mult[tub[mp_,np_][pp_,qp_][\[Alpha]0p_,xp_,\[Beta]0p_],tub[m_,n_][p_,q_][\[Alpha]0_,x_,\[Beta]0_]]:=mult[tub[mp,np][pp,qp][\[Alpha]0p,xp,\[Beta]0p],tub[m,n][p,q][\[Alpha]0,x,\[Beta]0]]=If[(p===mp&&q===np),Sum[Sqrt[(dim[x]dim[xp])/dim[y]]Conjugate[L[xp,x,n][qp][\[Zeta]0,y,\[Tau]0][\[Beta]0,q,\[Beta]0p]]L[xp,x,m][pp][\[Zeta]0,y,\[Sigma]0][\[Alpha]0,p,\[Alpha]0p]tub[m,n][pp,qp][\[Sigma]0,y,\[Tau]0]
,{y,Select[fusionproduct[xp,x],W[#,n][qp]>0&&W[#,m][pp]>0&]},{\[Sigma]0,W[y,m][pp]},{\[Tau]0,W[y,n][qp]},{\[Zeta]0,V[xp,x][y]}],0]

mult[\[Alpha]0_ A_,B_]/;FreeQ[\[Alpha]0,tub]:=\[Alpha]0 mult[A,B]
mult[A_,\[Alpha]0_ B_]/;FreeQ[\[Alpha]0,tub]:=\[Alpha]0 mult[A,B]
mult[A_+B_,C_]:=mult[A,C]+mult[B,C]
mult[A_,B_+C_]:=mult[A,B]+mult[A,C]

mult[\[Alpha]0_,B_]/;FreeQ[\[Alpha]0,tub]:=\[Alpha]0 B
mult[A_,\[Alpha]0_]/;FreeQ[\[Alpha]0,tub]:=\[Alpha]0 A


Nmult[tub[mp_,np_][pp_,qp_][\[Alpha]0p_,xp_,\[Beta]0p_],tub[m_,n_][p_,q_][\[Alpha]0_,x_,\[Beta]0_]]:=Nmult[tub[mp,np][pp,qp][\[Alpha]0p,xp,\[Beta]0p],tub[m,n][p,q][\[Alpha]0,x,\[Beta]0]]=If[(p===mp&&q===np),Sum[Sqrt[(dim[x]dim[xp])/dim[y]]Conjugate[NL[xp,x,n][qp][\[Zeta]0,y,\[Tau]0][\[Beta]0,q,\[Beta]0p]]NL[xp,x,m][pp][\[Zeta]0,y,\[Sigma]0][\[Alpha]0,p,\[Alpha]0p]tub[m,n][pp,qp][\[Sigma]0,y,\[Tau]0]
,{y,Select[fusionproduct[xp,x],W[#,n][qp]>0&&W[#,m][pp]>0&]},{\[Sigma]0,W[y,m][pp]},{\[Tau]0,W[y,n][qp]},{\[Zeta]0,V[xp,x][y]}],0]

Nmult[\[Alpha]0_ A_,B_]/;FreeQ[\[Alpha]0,tub]:=\[Alpha]0 Nmult[A,B]
Nmult[A_,\[Alpha]0_ B_]/;FreeQ[\[Alpha]0,tub]:=\[Alpha]0 Nmult[A,B]
Nmult[A_+B_,C_]:=Nmult[A,C]+Nmult[B,C]
Nmult[A_,B_+C_]:=Nmult[A,B]+Nmult[A,C]

Nmult[\[Alpha]0_,B_]/;FreeQ[\[Alpha]0,tub]:=\[Alpha]0 B
Nmult[A_,\[Alpha]0_]/;FreeQ[\[Alpha]0,tub]:=\[Alpha]0 A

idtube:=Sum[tube[m,n][m,n][1,unit,1],{m,obsM},{n,obsM}];


fusionMultiplicity[r1_,r2_][r3_]:=fusionMultiplicity[r1,r2][r3]=Module[{basis=tensorRepBasis[r1,r2],d,T=Variables[tensorRepBasis[r1,r2]],M={},vi,x},
d=Length[basis];
While[
vi=basis . RandomComplex[{-(1+I)/Sqrt[2],(1+I)/Sqrt[2]},d]//Simplify;(*Pick a random vector in r1\[CircleTimes]0r2*)
x=(Chop@*Coefficient)[Nmult[e[r3][0,0],vi],T];(*Project onto rep r3, compute the associated column vector in the picture basis*)

If[M=={},M={x};True,MatrixRank[M]<MatrixRank[AppendTo[M,x]]](*If the new vector is linearly indep, continue*)
];
Return[MatrixRank[M]]
]


VEnd[a_,b_][c_]:=VEnd[a,b][c]=fusionMultiplicity[a,b][c]

fusionproductEnd[a_,b_]/;MemberQ[reps,a]&&MemberQ[reps,b]:=fusionproductEnd[a,b]=DeleteCases[Table[If[VEnd[a,b][c]=!=0,c],{c,reps}],Null]

unitEnd:=unitEnd=Do[If[DeleteDuplicates[Flatten[Table[fusionproductEnd[a,u]=={a}==fusionproductEnd[u,a],{a,reps}]]]=={True},Return[u]],{u,reps}]

dimEnd[a_]/;MemberQ[reps,a]:=Module[{d0,dimeqs,dimsol,da},
dimeqs=Join[
Outer[d0[#1]d0[#2]==Sum[VEnd[#1,#2][x]d0[x],{x,fusionproductEnd[#1,#2]}]&,reps,reps]//Flatten
,d0[#]>=1&/@reps];
da:=d0[a]//.Solve[dimeqs][[1]]//RootReduce//FullSimplify//ToRadicals;
Return[da]];

dtotEnd[]:=Sqrt[Total[dimEnd[#]^2&/@reps]]//RootReduce//FullSimplify//ToRadicals

dualEnd[a_]/;MemberQ[reps,a]:=Module[{v=Abs[VEnd[a,#][unitEnd]]&/@reps},reps[[Position[v,1][[1,1]]]]]
OverBar[a_]/;MemberQ[reps,a]:=dualEnd[a]


tube[m_,n_][p_,q_][\[Alpha]0_,x_,\[Beta]0_]/;(\[Alpha]0<=W[x,m][p]&&\[Beta]0<=W[x,n][q]):=tub[m,n][p,q][\[Alpha]0,x,\[Beta]0];
tube[m_,n_][p_,q_][\[Alpha]0_,x_,\[Beta]0_]:=0;

tubes[m_,n_][p_,q_]:=DeleteCases[Table[tube[m,n][p,q][\[Alpha]0,x,\[Beta]0],{x,obs},{\[Alpha]0,W[x,m][p]},{\[Beta]0,W[x,n][q]}],0]

pictureBasis[]:=pictureBasis[]=DeleteDuplicates[Flatten[Table[tubes[m,n][p,q],{m,obsM},{n,obsM},{p,obsM},{q,obsM}]]];


star[tub[m_,n_][p_,q_][\[Alpha]0_,x_,\[Beta]0_]]:=star[tub[m,n][p,q][\[Alpha]0,x,\[Beta]0]]=Sum[dim[x]Sqrt[(dimM[m]dimM[n])/(dimM[p]dimM[q])]Conjugate[L[dual[x],x,m][m][1,unit,1][\[Alpha]0,p,\[Sigma]0]]L[dual[x],x,n][n][1,unit,1][\[Beta]0,q,\[Tau]0]tub[p,q][m,n][\[Sigma]0,dual[x],\[Tau]0],{\[Sigma]0,W[dual[x],p][m]},{\[Tau]0,W[dual[x],q][n]}]//RootReduce
star[\[Alpha]0_ A_]/;FreeQ[\[Alpha]0,tub]:=Conjugate[\[Alpha]0]star[A]
star[A_+B_]:=star[A]+star[B]
star[\[Alpha]0_]/;FreeQ[\[Alpha]0,tub]:=Conjugate[\[Alpha]0]


\[Omega]0[tub[m_,n_][p_,q_][\[Alpha]0_,x_,\[Beta]0_]]:=If[x===unit,dimM[m]dimM[n],0]

\[Omega]0[\[Alpha]0_ A_]/;FreeQ[\[Alpha]0,tub]:=\[Alpha]0 \[Omega]0[A]
\[Omega]0[A_+B_]:=\[Omega]0[A]+\[Omega]0[B]
\[Omega]0[\[Alpha]0_ ]/;FreeQ[\[Alpha]0,tub]:=\[Alpha]0

dot[tub[mp_,np_][pp_,qp_][\[Alpha]0p_,xp_,\[Beta]0p_],tub[m_,n_][p_,q_][\[Alpha]0_,x_,\[Beta]0_]]:=dot[tub[mp,np][pp,qp][\[Alpha]0p,xp,\[Beta]0p],tub[m,n][p,q][\[Alpha]0,x,\[Beta]0]]=\[Omega]0[mult[star[tub[mp,np][pp,qp][\[Alpha]0p,xp,\[Beta]0p]],tub[m,n][p,q][\[Alpha]0,x,\[Beta]0]]]//RootReduce
dot[\[Alpha]0_ A_,B_]/;FreeQ[\[Alpha]0,tub]:=Conjugate[\[Alpha]0]dot[A,B]
dot[A_,\[Alpha]0_ B_]/;FreeQ[\[Alpha]0,tub]:=\[Alpha]0 dot[A,B]

dot[\[Alpha]0_,\[Beta]0_]/;FreeQ[\[Alpha]0,tub]&&FreeQ[\[Beta]0,tub]:=Conjugate[\[Alpha]0]\[Beta]0

dot[A_+B_,C_]:=dot[A,C]+dot[B,C]
dot[A_,B_+C_]:=dot[A,B]+dot[A,C]

Ndot[tub[mp_,np_][pp_,qp_][\[Alpha]0p_,xp_,\[Beta]0p_],tub[m_,n_][p_,q_][\[Alpha]0_,x_,\[Beta]0_]]:=dot[tub[mp,np][pp,qp][\[Alpha]0p,xp,\[Beta]0p],tub[m,n][p,q][\[Alpha]0,x,\[Beta]0]]=\[Omega]0[Nmult[star[tub[mp,np][pp,qp][\[Alpha]0p,xp,\[Beta]0p]],tub[m,n][p,q][\[Alpha]0,x,\[Beta]0]]]//RootReduce
Ndot[\[Alpha]0_ A_,B_]/;FreeQ[\[Alpha]0,tub]:=Conjugate[\[Alpha]0]Ndot[A,B]
Ndot[A_,\[Alpha]0_ B_]/;FreeQ[\[Alpha]0,tub]:=\[Alpha]0 Ndot[A,B]

Ndot[A_+B_,C_]:=Ndot[A,C]+Ndot[B,C]
Ndot[A_,B_+C_]:=Ndot[A,B]+Ndot[A,C]

norm[a_]:=Sqrt[dot[a,a]]


compose[tub[m_,n_][p_,q_][\[Alpha]0_,x_,\[Beta]0_],tub[mp_,np_][pp_,qp_][\[Alpha]0p_,xp_,\[Beta]0p_]]:=If[q===pp,TensorProduct[tub[m,n][p,q][\[Alpha]0,x,\[Beta]0],tub[mp,np][pp,qp][\[Alpha]0p,xp,\[Beta]0p]],0]

compose[\[Alpha]0_ A_,B_]/;FreeQ[\[Alpha]0,tub]:=\[Alpha]0 compose[A,B]
compose[A_,\[Alpha]0_ B_]/;FreeQ[\[Alpha]0,tub]:=\[Alpha]0 compose[A,B]
compose[A_+B_,C_]:=compose[A,C]+compose[B,C]
compose[A_,B_+C_]:=compose[A,B]+compose[A,C]


mult[tub[mpp_,npp_][ppp_,qpp_][\[Alpha]0pp_,xpp_,\[Beta]0pp_],TensorProduct[tub[m_,n_][p_,q_][\[Alpha]0_,x_,\[Beta]0_],tub[mp_,np_][pp_,qp_][\[Alpha]0p_,xp_,\[Beta]0p_]]]:=
mult[tub[mpp,npp][ppp,qpp][\[Alpha]0pp,xpp,\[Beta]0pp],TensorProduct[tub[m,n][p,q][\[Alpha]0,x,\[Beta]0],tub[mp,np][pp,qp][\[Alpha]0p,xp,\[Beta]0p]]]=(If[p===mpp&&qp===npp,Sum[
Sqrt[(dimM[r]dim[x]dim[xpp]dim[xp]dim[xpp])/(dim[xpp]dimM[q]dim[y]dim[yp])]
Conjugate[L[xpp,x,n][r][\[Zeta]1,y,\[Tau]0][\[Beta]0,q,\[Zeta]0]]
L[xpp,x,m][ppp][\[Zeta]1,y,\[Sigma]0][\[Alpha]0,p,\[Alpha]0pp]
Conjugate[L[xpp,xp,np][qpp][\[Zeta]2,yp,\[Tau]0p][\[Beta]0p,qp,\[Beta]0pp]]
L[xpp,xp,mp][r][\[Zeta]2,yp,\[Sigma]0p][\[Alpha]0p,q,\[Zeta]0]
TensorProduct[tub[m,n][ppp,r][\[Sigma]0,y,\[Tau]0],tub[mp,np][r,qpp][\[Sigma]0p,yp,\[Tau]0p]],
{r,fusionproductM[xpp,q]},{y,Select[fusionproduct[xpp,x],W[#,n][r]>0&&W[#,m][ppp]>0&]},{yp,Select[fusionproduct[xpp,xp],W[#,np][qpp]>0&&W[#,mp][r]>0&]},
{\[Zeta]0,W[xpp,q][r]},{\[Zeta]1,V[xpp,x][y]},{\[Zeta]2,V[xpp,xp][yp]},{\[Sigma]0,W[y,m][ppp]},{\[Sigma]0p,W[yp,mp][r]},{\[Tau]0,W[y,n][r]},{\[Tau]0p,W[yp,np][qpp]}]
,0]
)

Nmult[tub[mpp_,npp_][ppp_,qpp_][\[Alpha]0pp_,xpp_,\[Beta]0pp_],TensorProduct[tub[m_,n_][p_,q_][\[Alpha]0_,x_,\[Beta]0_],tub[mp_,np_][pp_,qp_][\[Alpha]0p_,xp_,\[Beta]0p_]]]:=
Nmult[tub[mpp,npp][ppp,qpp][\[Alpha]0pp,xpp,\[Beta]0pp],TensorProduct[tub[m,n][p,q][\[Alpha]0,x,\[Beta]0],tub[mp,np][pp,qp][\[Alpha]0p,xp,\[Beta]0p]]]=(If[p===mpp&&qp===npp,Sum[
Sqrt[(dimM[r]dim[x]dim[xpp]dim[xp]dim[xpp])/(dim[xpp]dimM[q]dim[y]dim[yp])]
Conjugate[NL[xpp,x,n][r][\[Zeta]1,y,\[Tau]0][\[Beta]0,q,\[Zeta]0]]
NL[xpp,x,m][ppp][\[Zeta]1,y,\[Sigma]0][\[Alpha]0,p,\[Alpha]0pp]
Conjugate[NL[xpp,xp,np][qpp][\[Zeta]2,yp,\[Tau]0p][\[Beta]0p,qp,\[Beta]0pp]]
NL[xpp,xp,mp][r][\[Zeta]2,yp,\[Sigma]0p][\[Alpha]0p,q,\[Zeta]0]
TensorProduct[tub[m,n][ppp,r][\[Sigma]0,y,\[Tau]0],tub[mp,np][r,qpp][\[Sigma]0p,yp,\[Tau]0p]],
{r,fusionproductM[xpp,q]},{y,Select[fusionproduct[xpp,x],W[#,n][r]>0&&W[#,m][ppp]>0&]},{yp,Select[fusionproduct[xpp,xp],W[#,np][qpp]>0&&W[#,mp][r]>0&]},
{\[Zeta]0,W[xpp,q][r]},{\[Zeta]1,V[xpp,x][y]},{\[Zeta]2,V[xpp,xp][yp]},{\[Sigma]0,W[y,m][ppp]},{\[Sigma]0p,W[yp,mp][r]},{\[Tau]0,W[y,n][r]},{\[Tau]0p,W[yp,np][qpp]}]
,0]//Simplify
)


dot[TensorProduct[tub[r_,s_][t_,u_][\[Sigma]0_,y_,\[Tau]0_],tub[rp_,sp_][tp_,up_][\[Sigma]0p_,yp_,\[Tau]0p_]],TensorProduct[tub[m_,n_][p_,q_][\[Alpha]0_,x_,\[Beta]0_],tub[mp_,np_][pp_,qp_][\[Alpha]0p_,xp_,\[Beta]0p_]]]:=(dot[tub[r,s][t,u][\[Sigma]0,y,\[Tau]0],tub[m,n][p,q][\[Alpha]0,x,\[Beta]0]]dot[tub[rp,sp][tp,up][\[Sigma]0p,yp,\[Tau]0p],tub[mp,np][pp,qp][\[Alpha]0p,xp,\[Beta]0p]])/Sqrt[dimM[q]dimM[u]]
Ndot[TensorProduct[tub[r_,s_][t_,u_][\[Sigma]0_,y_,\[Tau]0_],tub[rp_,sp_][tp_,up_][\[Sigma]0p_,yp_,\[Tau]0p_]],TensorProduct[tub[m_,n_][p_,q_][\[Alpha]0_,x_,\[Beta]0_],tub[mp_,np_][pp_,qp_][\[Alpha]0p_,xp_,\[Beta]0p_]]]:=(Ndot[tub[r,s][t,u][\[Sigma]0,y,\[Tau]0],tub[m,n][p,q][\[Alpha]0,x,\[Beta]0]]Ndot[tub[rp,sp][tp,up][\[Sigma]0p,yp,\[Tau]0p],tub[mp,np][pp,qp][\[Alpha]0p,xp,\[Beta]0p]])/Sqrt[dimM[q]dimM[u]]


tubVars[X_]:=Cases[Variables[X],_?(!FreeQ[#,tub]&)];
toVec[X_]:=Coefficient[X,tubVars[X]]//RootReduce;

toNum[X_]:=Module[{basis=tubVars[X]},N[toVec[X]] . basis]

clean[X_]:=Block[{Y=X},
Y=Collect[Y,tubVars[Y],RootReduce@*Simplify@*RootReduce];
Return[Y]
];

multclean[i_,j_]:=multclean[i,j]=(clean@*mult)[i,j]


e[r_][i_,j_]/;(j>i):=e[r][i,j]=star[e[r][j,i]]//RootReduce//Simplify
e[r_][i_,j_]/;(0<=j<=i<dimVS[r]):=e[r][i,j]=multclean[e[r][i,0],e[r][0,j]]


v[r_][i_]/;MemberQ[reps,r]&&i<dimVS[r]:=v[r][i]=e[r][i,0]//clean
v[x_,y_][i_,j_]:=v[x,y][i,j]=(clean@*compose)[v[x][i],v[y][j]]

repBasis[r_]/;MemberQ[reps,r]:=(v[r][#]&/@Range[0,dimVS[r]-1])
tensorRepBasis[x_,y_]:=tensorRepBasis[x,y]=DeleteCases[DeleteDuplicates[Flatten[Table[(clean@*compose)[v0,v1],{v0,repBasis[x]},{v1,repBasis[y]}]]],0](*Note, this basis may be overcomplete. That won't matter for our purposes*)


isometricQ:=isometricQ=DeleteDuplicates[Flatten[Table[
RootReduce[KroneckerDelta[x,y](dot)[v[\[Gamma]0][i],v[\[Gamma]0][j]]
==
RootReduce[(dot)[VEmbedding[\[Gamma]0->\[Alpha]0\[CircleTimes]\[Beta]0,x][[;;,i+1]] . tensorRepBasis[\[Alpha]0,\[Beta]0],VEmbedding[\[Gamma]0->\[Alpha]0\[CircleTimes]\[Beta]0,y][[;;,j+1]] . tensorRepBasis[\[Alpha]0,\[Beta]0]]]]
,
{\[Alpha]0,reps},{\[Beta]0,reps},{\[Gamma]0,fusionproductEnd[\[Alpha]0,\[Beta]0]},{i,0,dimVS[\[Gamma]0]-1},{j,0,dimVS[\[Gamma]0]-1},{x,VEnd[\[Alpha]0,\[Beta]0][\[Gamma]0]},{y,VEnd[\[Alpha]0,\[Beta]0][\[Gamma]0]}
]]]

NisometricQ:=NisometricQ=DeleteDuplicates[Flatten[Table[
Chop[KroneckerDelta[x,y](Ndot)[v[\[Gamma]0][i],v[\[Gamma]0][j]]
-
(Ndot)[VEmbedding[\[Gamma]0->\[Alpha]0\[CircleTimes]\[Beta]0,x][[;;,i+1]] . tensorRepBasis[\[Alpha]0,\[Beta]0],VEmbedding[\[Gamma]0->\[Alpha]0\[CircleTimes]\[Beta]0,y][[;;,j+1]] . tensorRepBasis[\[Alpha]0,\[Beta]0]]]==0
,
{\[Alpha]0,reps},{\[Beta]0,reps},{\[Gamma]0,fusionproductEnd[\[Alpha]0,\[Beta]0]},{i,0,dimVS[\[Gamma]0]-1},{j,0,dimVS[\[Gamma]0]-1},{x,VEnd[\[Alpha]0,\[Beta]0][\[Gamma]0]},{y,VEnd[\[Alpha]0,\[Beta]0][\[Gamma]0]}
]]]


(*Since we can have A\[CircleTimes]0B==0 for nonzero A and B, we need to embed the basis of nonzero tensor products into the space of all Subscript[v, i]\[CircleTimes]0Subscript[v, j] to produce the 3-tensors called Subsuperscript[V, \[Alpha]0,\[Beta]0, \[Gamma]0;x] in the main text*)
embed[\[Alpha]0_,\[Beta]0_]:=Module[{a,b,r=1,c=1,x,M=ConstantArray[0,{dimVS[\[Alpha]0]dimVS[\[Beta]0],Length[tensorRepBasis[\[Alpha]0,\[Beta]0]]}]},
Do[
If[(clean@*compose)[v[\[Alpha]0][a],v[\[Beta]0][b]]===0,
r++
,
M[[r,c]]=1;
r++;c++
];
,{a,0,dimVS[\[Alpha]0]-1},{b,0,dimVS[\[Beta]0]-1}];
Return[ArrayReshape[M,{dimVS[\[Alpha]0],dimVS[\[Beta]0],Length[tensorRepBasis[\[Alpha]0,\[Beta]0]]}]]
]

VEmbeddingFull[\[Gamma]0_->\[Alpha]0_\[CircleTimes]\[Beta]0_,x_]/;(MemberQ[fusionproductEnd[\[Alpha]0,\[Beta]0],\[Gamma]0]&&x<=VEnd[\[Alpha]0,\[Beta]0][\[Gamma]0]):=VEmbeddingFull[\[Gamma]0->\[Alpha]0\[CircleTimes]\[Beta]0,x]=embed[\[Alpha]0,\[Beta]0] . VEmbedding[\[Gamma]0->\[Alpha]0\[CircleTimes]\[Beta]0,x]

leftBasisEnd[a_,b_,c_][d_]:=Flatten[Table[{\[Alpha]0,e,\[Beta]0},{e,Intersection[fusionproductEnd[a,b],fusionproductEnd[d,dualEnd[c]]]},{\[Alpha]0,VEnd[a,b][e]},{\[Beta]0,VEnd[e,c][d]}],2]
rightBasisEnd[a_,b_,c_][d_]:=Flatten[Table[{\[Sigma]0,f,\[Tau]0},{f,Intersection[fusionproductEnd[b,c],fusionproductEnd[dualEnd[a],d]]},{\[Sigma]0,VEnd[b,c][f]},{\[Tau]0,VEnd[a,f][d]}],2]


leftTree[\[Alpha]0_,\[Beta]0_,\[Gamma]0_][\[Delta]0_][i_,\[Sigma]0_,j_]:=VEmbeddingFull[\[Sigma]0->\[Alpha]0\[CircleTimes]\[Beta]0,i] . VEmbeddingFull[\[Delta]0->\[Sigma]0\[CircleTimes]\[Gamma]0,j]
rightTree[\[Alpha]0_,\[Beta]0_,\[Gamma]0_][\[Delta]0_][k_,\[Tau]0_,l_]:=TensorTranspose[VEmbeddingFull[\[Tau]0->\[Beta]0\[CircleTimes]\[Gamma]0,k] . TensorTranspose[VEmbeddingFull[\[Delta]0->\[Alpha]0\[CircleTimes]\[Tau]0,l],{2,1,3}],{2,3,1,4}]


solveForF[\[Alpha]0_,\[Beta]0_,\[Gamma]0_][\[Delta]0_]:=solveForF[\[Alpha]0,\[Beta]0,\[Gamma]0][\[Delta]0]=Module[{A,B,sol,i,j,lB=leftBasisEnd[\[Alpha]0,\[Beta]0,\[Gamma]0][\[Delta]0],rB=rightBasisEnd[\[Alpha]0,\[Beta]0,\[Gamma]0][\[Delta]0],l,r},
A=Table[RootReduce[Flatten[leftTree[\[Alpha]0,\[Beta]0,\[Gamma]0][\[Delta]0][l[[1]],l[[2]],l[[3]]]]],{l,lB}];
B=Table[RootReduce[Flatten[rightTree[\[Alpha]0,\[Beta]0,\[Gamma]0][\[Delta]0][r[[1]],r[[2]],r[[3]]]]],{r,rB}];
sol=Transpose[LinearSolve[Transpose[B],Transpose[A]]]//RootReduce;
Flatten[Table[X0End[\[Alpha]0,\[Beta]0,\[Gamma]0][\[Delta]0][lB[[i,1]],lB[[i,2]],lB[[i,3]]][rB[[j,1]],rB[[j,2]],rB[[j,3]]]->sol[[i,j]],{i,Length[lB]},{j,Length[rB]}]]
]
solveForF[]:=solveForF[]=Table[solveForF[\[Alpha]0,\[Beta]0,\[Gamma]0][\[Delta]0],{\[Alpha]0,reps},{\[Beta]0,reps},{\[Gamma]0,reps},{\[Delta]0,Intersection[Flatten[(fusionproductEnd[#,\[Gamma]0]&/@fusionproductEnd[\[Alpha]0,\[Beta]0])],Flatten[(fusionproductEnd[\[Alpha]0,#]&/@fusionproductEnd[\[Beta]0,\[Gamma]0])]]}]//Flatten

solveForFN[\[Alpha]0_,\[Beta]0_,\[Gamma]0_][\[Delta]0_]:=solveForFN[\[Alpha]0,\[Beta]0,\[Gamma]0][\[Delta]0]=Module[{A,B,sol,i,j,lB=leftBasisEnd[\[Alpha]0,\[Beta]0,\[Gamma]0][\[Delta]0],rB=rightBasisEnd[\[Alpha]0,\[Beta]0,\[Gamma]0][\[Delta]0],l,r},
A=Table[Flatten[N[leftTree[\[Alpha]0,\[Beta]0,\[Gamma]0][\[Delta]0][l[[1]],l[[2]],l[[3]]],20]],{l,lB}];
B=Table[Flatten[N[rightTree[\[Alpha]0,\[Beta]0,\[Gamma]0][\[Delta]0][r[[1]],r[[2]],r[[3]]],20]],{r,rB}];
sol=Transpose[LinearSolve[Transpose[B],Transpose[A]]]//RootReduce;
Flatten[Table[NX0End[\[Alpha]0,\[Beta]0,\[Gamma]0][\[Delta]0][lB[[i,1]],lB[[i,2]],lB[[i,3]]][rB[[j,1]],rB[[j,2]],rB[[j,3]]]->sol[[i,j]],{i,Length[lB]},{j,Length[rB]}]]
]
solveForFN[]:=solveForFN[]=Table[solveForFN[\[Alpha]0,\[Beta]0,\[Gamma]0][\[Delta]0],{\[Alpha]0,reps},{\[Beta]0,reps},{\[Gamma]0,reps},{\[Delta]0,Intersection[Flatten[(fusionproductEnd[#,\[Gamma]0]&/@fusionproductEnd[\[Alpha]0,\[Beta]0])],Flatten[(fusionproductEnd[\[Alpha]0,#]&/@fusionproductEnd[\[Beta]0,\[Gamma]0])]]}]//Flatten


FEnd[a_,b_,c_][d_][\[Alpha]0_,e_,\[Beta]0_][\[Mu]0_,f_,\[Nu]0_]:=0

FEnd[a_,b_,c_][d_][\[Alpha]0_,e_,\[Beta]0_][\[Mu]0_,f_,\[Nu]0_]/;MemberQ[fusionproductEnd[a,b],e]&&MemberQ[fusionproductEnd[b,c],f]&&MemberQ[Intersection[fusionproductEnd[e,c],fusionproductEnd[a,f]],d]&&\[Alpha]0<=VEnd[a,b][e]&&\[Beta]0<=VEnd[e,c][d]&&\[Mu]0<=VEnd[b,c][f]&&\[Nu]0<=VEnd[a,f][d]:=FEnd[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Mu]0,f,\[Nu]0]=
X0End[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Mu]0,f,\[Nu]0]//.solveForF[]

NFEnd[a_,b_,c_][d_][\[Alpha]0_,e_,\[Beta]0_][\[Mu]0_,f_,\[Nu]0_]:=0

NFEnd[a_,b_,c_][d_][\[Alpha]0_,e_,\[Beta]0_][\[Mu]0_,f_,\[Nu]0_]/;MemberQ[fusionproductEnd[a,b],e]&&MemberQ[fusionproductEnd[b,c],f]&&MemberQ[Intersection[fusionproductEnd[e,c],fusionproductEnd[a,f]],d]&&\[Alpha]0<=VEnd[a,b][e]&&\[Beta]0<=VEnd[e,c][d]&&\[Mu]0<=VEnd[b,c][f]&&\[Nu]0<=VEnd[a,f][d]:=NFEnd[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Mu]0,f,\[Nu]0]=
NX0End[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Mu]0,f,\[Nu]0]//.solveForFN[]


pentagonEndQ:={True}==(Flatten[Table[
RootReduce[
Sum[FEnd[a5,a2,a3][a4][\[Alpha]1,a6,\[Alpha]2][\[Gamma]0,c0,\[Delta]0]FEnd[a0,a1,c0][a4][\[Alpha]0,a5,\[Delta]0][\[Gamma]1,c1,\[Gamma]2],{\[Delta]0,VEnd[a5,c0][a4]}]
-
Sum[FEnd[a0,a1,a2][a6][\[Alpha]0,a5,\[Alpha]1][\[Beta]0,b0,\[Beta]1]FEnd[a0,b0,a3][a4][\[Beta]1,a6,\[Alpha]2][\[Beta]2,c1,\[Gamma]2]FEnd[a1,a2,a3][c1][\[Beta]0,b0,\[Beta]2][\[Gamma]0,c0,\[Gamma]1],{b0,Intersection[fusionproductEnd[a1,a2],fusionproductEnd[dualEnd[a0],a6],fusionproductEnd[c1,dualEnd[a3]]]},{\[Beta]0,VEnd[a1,a2][b0]},{\[Beta]1,VEnd[a0,b0][a6]},{\[Beta]2,VEnd[b0,a3][c1]}]
]==0
,
{a0,reps},{a1,reps},{a2,reps},{a3,reps},{a5,fusionproductEnd[a0,a1]},{a6,fusionproductEnd[a5,a2]},{a4,fusionproductEnd[a6,a3]},{c0,fusionproductEnd[a2,a3]},{c1,Intersection[fusionproductEnd[a1,c0],fusionproductEnd[dualEnd[a0],a4]]},
{\[Alpha]0,VEnd[a0,a1][a5]},{\[Alpha]1,VEnd[a5,a2][a6]},{\[Alpha]2,VEnd[a6,a3][a4]},{\[Gamma]0,VEnd[a2,a3][c0]},{\[Gamma]1,VEnd[a1,c0][c1]},{\[Gamma]2,VEnd[a0,c1][a4]}
]]//DeleteDuplicates)

NpentagonEndQ:={True}==(Flatten[Table[
Chop[
Sum[NFEnd[a5,a2,a3][a4][\[Alpha]1,a6,\[Alpha]2][\[Gamma]0,c0,\[Delta]0]NFEnd[a0,a1,c0][a4][\[Alpha]0,a5,\[Delta]0][\[Gamma]1,c1,\[Gamma]2],{\[Delta]0,VEnd[a5,c0][a4]}]
-
Sum[NFEnd[a0,a1,a2][a6][\[Alpha]0,a5,\[Alpha]1][\[Beta]0,b0,\[Beta]1]NFEnd[a0,b0,a3][a4][\[Beta]1,a6,\[Alpha]2][\[Beta]2,c1,\[Gamma]2]NFEnd[a1,a2,a3][c1][\[Beta]0,b0,\[Beta]2][\[Gamma]0,c0,\[Gamma]1],{b0,Intersection[fusionproductEnd[a1,a2],fusionproductEnd[dualEnd[a0],a6],fusionproductEnd[c1,dualEnd[a3]]]},{\[Beta]0,VEnd[a1,a2][b0]},{\[Beta]1,VEnd[a0,b0][a6]},{\[Beta]2,VEnd[b0,a3][c1]}]
,10^-16]==0
,
{a0,reps},{a1,reps},{a2,reps},{a3,reps},{a5,fusionproductEnd[a0,a1]},{a6,fusionproductEnd[a5,a2]},{a4,fusionproductEnd[a6,a3]},{c0,fusionproductEnd[a2,a3]},{c1,Intersection[fusionproductEnd[a1,c0],fusionproductEnd[dualEnd[a0],a4]]},
{\[Alpha]0,VEnd[a0,a1][a5]},{\[Alpha]1,VEnd[a5,a2][a6]},{\[Alpha]2,VEnd[a6,a3][a4]},{\[Gamma]0,VEnd[a2,a3][c0]},{\[Gamma]1,VEnd[a1,c0][c1]},{\[Gamma]2,VEnd[a0,c1][a4]}
]]//DeleteDuplicates)

FEnds:=Table[FEnd[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Mu]0,f,\[Nu]0],{a,reps},{b,reps},{c,reps},{e,fusionproductEnd[a,b]},{f,fusionproductEnd[b,c]},{d,Intersection[fusionproductEnd[a,f],fusionproductEnd[e,c]]},{\[Alpha]0,VEnd[a,b][e]},{\[Beta]0,VEnd[e,c][d]},{\[Mu]0,VEnd[b,c][f]},{\[Nu]0,VEnd[a,f][d]}]//Flatten
NFEnds:=Table[NFEnd[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Mu]0,f,\[Nu]0],{a,reps},{b,reps},{c,reps},{e,fusionproductEnd[a,b]},{f,fusionproductEnd[b,c]},{d,Intersection[fusionproductEnd[a,f],fusionproductEnd[e,c]]},{\[Alpha]0,VEnd[a,b][e]},{\[Beta]0,VEnd[e,c][d]},{\[Mu]0,VEnd[b,c][f]},{\[Nu]0,VEnd[a,f][d]}]//Flatten

\[Kappa]End[x_]:=FEnd[x,dualEnd[x],x][x][1,unitEnd,1][1,unitEnd,1]dimEnd[x]//FullSimplify
N\[Kappa]End[x_]:=NFEnd[x,dualEnd[x],x][x][1,unitEnd,1][1,unitEnd,1]dimEnd[x]//FullSimplify


uFEnd1[a_,b_,c_][d_]:=
Table[
Sum[FEnd[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Sigma]0,f,\[Tau]0]Conjugate[FEnd[a,b,c][d][\[Alpha]0p,ep,\[Beta]0p][\[Sigma]0,f,\[Tau]0]],{f,Intersection[fusionproductEnd[b,c],fusionproductEnd[dualEnd[a],d]]},{\[Sigma]0,VEnd[b,c][f]},{\[Tau]0,VEnd[a,f][d]}]
-If[e===ep&&\[Alpha]0===\[Alpha]0p&&\[Beta]0===\[Beta]0p,1,0]
,{e,fusionproductEnd[a,b]},{ep,fusionproductEnd[a,b]},{\[Alpha]0,VEnd[a,b][e]},{\[Beta]0,VEnd[e,c][d]},{\[Alpha]0p,VEnd[a,b][ep]},{\[Beta]0p,VEnd[ep,c][d]}]

NuFEnd1[a_,b_,c_][d_]:=
Table[
Sum[NFEnd[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Sigma]0,f,\[Tau]0]Conjugate[NFEnd[a,b,c][d][\[Alpha]0p,ep,\[Beta]0p][\[Sigma]0,f,\[Tau]0]],{f,Intersection[fusionproductEnd[b,c],fusionproductEnd[dualEnd[a],d]]},{\[Sigma]0,VEnd[b,c][f]},{\[Tau]0,VEnd[a,f][d]}]
-If[e===ep&&\[Alpha]0===\[Alpha]0p&&\[Beta]0===\[Beta]0p,1,0]
,{e,fusionproductEnd[a,b]},{ep,fusionproductEnd[a,b]},{\[Alpha]0,VEnd[a,b][e]},{\[Beta]0,VEnd[e,c][d]},{\[Alpha]0p,VEnd[a,b][ep]},{\[Beta]0p,VEnd[ep,c][d]}]

uFEnd2[a_,b_,c_][d_]:=
Table[
Sum[FEnd[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Sigma]0,f,\[Tau]0]Conjugate[FEnd[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Sigma]0p,fp,\[Tau]0p]],{e,fusionproductEnd[a,b]},{\[Alpha]0,VEnd[a,b][e]},{\[Beta]0,VEnd[e,c][d]}]
-If[f===fp&&\[Sigma]0===\[Sigma]0p&&\[Tau]0===\[Tau]0p,1,0]
,{f,fusionproductEnd[b,c]},{fp,fusionproductEnd[b,c]},{\[Sigma]0,VEnd[b,c][f]},{\[Tau]0,VEnd[a,f][d]},{\[Sigma]0p,VEnd[b,c][fp]},{\[Tau]0p,VEnd[fp,c][d]}]

NuFEnd2[a_,b_,c_][d_]:=
Table[
Sum[NFEnd[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Sigma]0,f,\[Tau]0]Conjugate[NFEnd[a,b,c][d][\[Alpha]0,e,\[Beta]0][\[Sigma]0p,fp,\[Tau]0p]],{e,fusionproductEnd[a,b]},{\[Alpha]0,VEnd[a,b][e]},{\[Beta]0,VEnd[e,c][d]}]
-If[f===fp&&\[Sigma]0===\[Sigma]0p&&\[Tau]0===\[Tau]0p,1,0]
,{f,fusionproductEnd[b,c]},{fp,fusionproductEnd[b,c]},{\[Sigma]0,VEnd[b,c][f]},{\[Tau]0,VEnd[a,f][d]},{\[Sigma]0p,VEnd[b,c][fp]},{\[Tau]0p,VEnd[fp,c][d]}]


unitaryEndQ:={True}==Module[{X},
Flatten[Table[
X=Flatten[{uFEnd1[a,b,c][d],uFEnd2[a,b,c][d]}];
RootReduce[X==ConstantArray[0,Dimensions[X]]]
,{a,reps},{b,reps},{c,reps},{d,DeleteDuplicates[Flatten[fusionproductEnd[#,c]&/@fusionproductEnd[a,b]]]}]]//DeleteDuplicates
]

NunitaryEndQ:={True}==Module[{X},
Flatten[Table[
X=Flatten[{Chop[NuFEnd1[a,b,c][d],10^-16],Chop[NuFEnd2[a,b,c][d],10^-16]}];
X==ConstantArray[0,Dimensions[X]]
,{a,reps},{b,reps},{c,reps},{d,DeleteDuplicates[Flatten[fusionproductEnd[#,c]&/@fusionproductEnd[a,b]]]}]]//DeleteDuplicates
]


==> anc/VecS3/MData.m <==
(* ::Package:: *)

(* ::Input::Initialization:: *)
obsM={0};
MNames=<|0->"*"|>;
W[a_,b_][c_]:=1
MData={L0[a_,b_,c_][d_][1,e_,1][1,f_,1]->1};


==> anc/VecS3/TubeDataVecS3M.m <==
(* ::Package:: *)

(* ::Subsubsection:: *)
(*General data*)


reps={1,\[Psi],\[DoubledPi]};
dimVS[1]:=1;dimVS[\[Psi]]:=1;dimVS[\[DoubledPi]]:=2;(*Vector space dimensions*)

repNames[x_]/;MemberQ[reps,x]:=x


(* ::Subsubsection:: *)
(*Representations*)


e[1][0,0]:={1/6,1/6,1/6,1/6,1/6,1/6} . pictureBasis[]
e[\[Psi]][0,0]:={1/6,1/6,1/6,-(1/6),-(1/6),-(1/6)} . pictureBasis[]


e[\[DoubledPi]][0,0]:={1/3,-(1/6),-(1/6),-(1/3),1/6,1/6} . pictureBasis[]
e[\[DoubledPi]][1,0]:={0,1/(2 Sqrt[3]),-(1/(2 Sqrt[3])),0,-(1/(2 Sqrt[3])),1/(2 Sqrt[3])} . pictureBasis[]


(* ::Subsubsection:: *)
(*Embedding maps*)


VEmbedding[1->1\[CircleTimes]1,1]={{6^(1/4) }};
VEmbedding[\[Psi]->1\[CircleTimes]\[Psi],1]={{6^(1/4) }};
VEmbedding[\[DoubledPi]->1\[CircleTimes]\[DoubledPi],1]={{6^(1/4) ,0},{0,6^(1/4) }};

VEmbedding[\[Psi]->\[Psi]\[CircleTimes]1,1]={{6^(1/4) }};
VEmbedding[1->\[Psi]\[CircleTimes]\[Psi],1]={{6^(1/4) }};
VEmbedding[\[DoubledPi]->\[Psi]\[CircleTimes]\[DoubledPi],1]={{0,-6^(1/4) },{6^(1/4),0}};

VEmbedding[\[DoubledPi]->\[DoubledPi]\[CircleTimes]1,1]={{6^(1/4) ,0},{0,6^(1/4) }};
VEmbedding[\[DoubledPi]->\[DoubledPi]\[CircleTimes]\[Psi],1]={{0,-6^(1/4) },{6^(1/4) ,0}};

VEmbedding[1->\[DoubledPi]\[CircleTimes]\[DoubledPi],1]={{1/2 (3/2)^(1/4) },{0},{0},{1/2 (3/2)^(1/4)}};
VEmbedding[\[Psi]->\[DoubledPi]\[CircleTimes]\[DoubledPi],1]={{0},{1/2 (3/2)^(1/4) },{-(1/2) (3/2)^(1/4) },{0}};
VEmbedding[\[DoubledPi]->\[DoubledPi]\[CircleTimes]\[DoubledPi],1]={{0,3^(1/4)/2^(3/4)},{3^(1/4)/2^(3/4),0},{(3^(1/4)) /2^(3/4),0},{0,Root[-3 + 8 #^4& , 1, 0] }};


==> anc/VecS3/VecS3Data.m <==
(* ::Package:: *)

(* ::Input::Initialization:: *)
obs=Range[0,5];

V[a_,b_][c_]:=Count[
{
{{0},{1},{2},{3},{4},{5}},
{{1},{2},{0},{4},{5},{3}},
{{2},{0},{1},{5},{3},{4}},
{{3},{5},{4},{0},{2},{1}},
{{4},{3},{5},{1},{0},{2}},
{{5},{4},{3},{2},{1},{0}}
}[[a+1,b+1]],c];

objNames=<|0->1,1->\[Sigma],2->\[Sigma]^2,3->\[Tau],4->\[Sigma] \[Tau],5->\[Sigma]^2 \[Tau]|>;


FData:={X0[a_,b_,c_][d_][1,e_,1][1,f_,1]:>1};


==> anc/VecZ2/MData.m <==
(* ::Package:: *)

(* ::Input::Initialization:: *)
obsM={0};

MNames=<|0->"*"|>;

W[a_,b_][c_]:=1

MData={L0[a_,b_,m_][n_][1,e_,1][1,p_,1]->1};


==> anc/VecZ2/TubeDataZ2M.m <==
(* ::Package:: *)

(* ::Subsubsection:: *)
(*General data*)


reps={1,\[Psi]};
dimVS[1]:=1;dimVS[\[Psi]]:=1;

repNames[x_]/;MemberQ[reps,x]:=x


(* ::Subsubsection:: *)
(*Representations*)


e[1][0,0]:=1/2 (tub[0,0][0,0][1,0,1]+tub[0,0][0,0][1,1,1]);

e[\[Psi]][0,0]:=1/2 (tub[0,0][0,0][1,0,1]-tub[0,0][0,0][1,1,1]);


(* ::Subsubsection:: *)
(*Embedding maps*)


(* ::Input::Initialization:: *)
VEmbedding[1->1\[CircleTimes]1,1]={{2^(1/4)}};

VEmbedding[\[Psi]->1\[CircleTimes]\[Psi],1]={{2^(1/4)}};

VEmbedding[\[Psi]->\[Psi]\[CircleTimes]1,1]={{2^(1/4)}};

VEmbedding[1->\[Psi]\[CircleTimes]\[Psi],1]={{2^(1/4)}};


==> anc/VecZ2/Z2Data.m <==
(* ::Package:: *)

(* ::Input::Initialization:: *)
obs=Range[0,1];unit=0;

V[a_,b_][c_]:=If[c==Mod[a+b,2],1,0];

objNames=<|0->0,1->1|>;

FData:={X0[a_,b_,c_][d_][1,e_,1][1,f_,1]:>1};

